Demystifying the Token Dynamics of Deep Selective State Space Models

Selective state space models (SSM), such as Mamba, have gained prominence for their effectiveness in modeling sequential data. Despite their outstanding empirical performance, a comprehensive theoretical understanding of deep selective SSM remains elusive, hindering their further development and adoption for applications that need high fidelity. In this paper, we investigate the dynamical properties of tokens in a pre-trained Mamba model. In particular, we derive the dynamical system governing the continuous-time limit of the Mamba model and characterize the asymptotic behavior of its solutions. In the one-dimensional case, we prove that only one of the following two scenarios happens: either all tokens converge to zero, or all tokens diverge to infinity. We provide criteria based on model parameters to determine when each scenario occurs. For the convergent scenario, we empirically verify that this scenario negatively impacts the model's performance. For the divergent scenario, we prove that different tokens will diverge to infinity at different rates, thereby contributing unequally to the updates during model training. Based on these investigations, we propose two refinements for the model: excluding the convergent scenario and reordering tokens based on their importance scores, both aimed at improving practical performance. Our experimental results validate these refinements, offering insights into enhancing Mamba's effectiveness in real-world applications.

==> computation_codes/20240907_transformer_dynamic.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    552852,      12354]
NotebookOptionsPosition[    546080,      12246]
NotebookOutlinePosition[    546422,      12261]
CellTagsIndexPosition[    546379,      12258]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.934627674371163*^9, 3.9346276761276674`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"1da0f4ff-f2e5-4cf5-be94-8d2c4dfda1d1"],

Cell[CellGroupData[{

Cell["Attn in dimension 1 with 4 tokens", "Section",
 CellChangeTimes->{{3.9346609566161394`*^9, 3.934660962720379*^9}, {
  3.9346610304352455`*^9, 
  3.9346610339065905`*^9}},ExpressionUUID->"94bb730e-f794-472a-aa23-\
f471e6da0d30"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"4", " ", "tokens", " ", "of", " ", "dim", " ", "1"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"endpoint", "=", "10"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tmin", "=", 
     RowBox[{"-", "2"}]}], ";", 
    RowBox[{"tmax", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"initial", " ", "conditions"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial1", "=", 
     RowBox[{
      RowBox[{"x1", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial2", "=", 
     RowBox[{
      RowBox[{"x2", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial3", "=", 
     RowBox[{
      RowBox[{"x3", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial4", "=", 
     RowBox[{
      RowBox[{"x4", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vars", "=", 
     RowBox[{"{", 
      RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"attention", " ", "scores"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e11", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x1", "[", "t", "]"}], "*", 
       RowBox[{"x1", "[", "t", "]"}]}], "]"}]}], ";", 
    RowBox[{"e12", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x1", "[", "t", "]"}], "*", 
       RowBox[{"x2", "[", "t", "]"}]}], "]"}]}], ";", 
    RowBox[{"e13", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x1", "[", "t", "]"}], "*", 
       RowBox[{"x3", "[", "t", "]"}]}], "]"}]}], ";", 
    RowBox[{"e14", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x1", "[", "t", "]"}], "*", 
       RowBox[{"x4", "[", "t", "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P11", "=", 
     FractionBox["e11", 
      RowBox[{"e11", "+", "e12", "+", "e13", "+", "e14"}]]}], ";", 
    RowBox[{"P12", "=", 
     FractionBox["e12", 
      RowBox[{"e11", "+", "e12", "+", "e13", "+", "e14"}]]}], ";", 
    RowBox[{"P13", "=", 
     FractionBox["e13", 
      RowBox[{"e11", "+", "e12", "+", "e13", "+", "e14"}]]}], ";", 
    RowBox[{"P14", "=", 
     FractionBox["e14", 
      RowBox[{"e11", "+", "e12", "+", "e13", "+", "e14"}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e21", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x2", "[", "t", "]"}], "*", 
       RowBox[{"x1", "[", "t", "]"}]}], "]"}]}], ";", 
    RowBox[{"e22", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x2", "[", "t", "]"}], "*", 
       RowBox[{"x2", "[", "t", "]"}]}], "]"}]}], ";", 
    RowBox[{"e23", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x2", "[", "t", "]"}], "*", 
       RowBox[{"x3", "[", "t", "]"}]}], "]"}]}], ";", 
    RowBox[{"e24", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x2", "[", "t", "]"}], "*", 
       RowBox[{"x4", "[", "t", "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P21", "=", 
     FractionBox["e21", 
      RowBox[{"e21", "+", "e22", "+", "e23", "+", "e24"}]]}], ";", 
    RowBox[{"P22", "=", 
     FractionBox["e22", 
      RowBox[{"e21", "+", "e22", "+", "e23", "+", "e24"}]]}], ";", 
    RowBox[{"P23", "=", 
     FractionBox["e23", 
      RowBox[{"e21", "+", "e22", "+", "e23", "+", "e24"}]]}], ";", 
    RowBox[{"P24", "=", 
     FractionBox["e24", 
      RowBox[{"e21", "+", "e22", "+", "e23", "+", "e24"}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e31", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x3", "[", "t", "]"}], "*", 
       RowBox[{"x1", "[", "t", "]"}]}], "]"}]}], ";", 
    RowBox[{"e32", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x3", "[", "t", "]"}], "*", 
       RowBox[{"x2", "[", "t", "]"}]}], "]"}]}], ";", 
    RowBox[{"e33", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x3", "[", "t", "]"}], "*", 
       RowBox[{"x3", "[", "t", "]"}]}], "]"}]}], ";", 
    RowBox[{"e34", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x3", "[", "t", "]"}], "*", 
       RowBox[{"x4", "[", "t", "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P31", "=", 
     FractionBox["e31", 
      RowBox[{"e31", "+", "e32", "+", "e33", "+", "e34"}]]}], ";", 
    RowBox[{"P32", "=", 
     FractionBox["e32", 
      RowBox[{"e31", "+", "e32", "+", "e33", "+", "e34"}]]}], ";", 
    RowBox[{"P33", "=", 
     FractionBox["e33", 
      RowBox[{"e31", "+", "e32", "+", "e33", "+", "e34"}]]}], ";", 
    RowBox[{"P34", "=", 
     FractionBox["e34", 
      RowBox[{"e31", "+", "e32", "+", "e33", "+", "e34"}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e41", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x4", "[", "t", "]"}], "*", 
       RowBox[{"x1", "[", "t", "]"}]}], "]"}]}], ";", 
    RowBox[{"e42", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x4", "[", "t", "]"}], "*", 
       RowBox[{"x2", "[", "t", "]"}]}], "]"}]}], ";", 
    RowBox[{"e43", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x4", "[", "t", "]"}], "*", 
       RowBox[{"x3", "[", "t", "]"}]}], "]"}]}], ";", 
    RowBox[{"e44", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x4", "[", "t", "]"}], "*", 
       RowBox[{"x4", "[", "t", "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P41", "=", 
     FractionBox["e41", 
      RowBox[{"e41", "+", "e42", "+", "e43", "+", "e44"}]]}], ";", 
    RowBox[{"P42", "=", 
     FractionBox["e42", 
      RowBox[{"e41", "+", "e42", "+", "e43", "+", "e44"}]]}], ";", 
    RowBox[{"P43", "=", 
     FractionBox["e43", 
      RowBox[{"e41", "+", "e42", "+", "e43", "+", "e44"}]]}], ";", 
    RowBox[{"P44", "=", 
     FractionBox["e44", 
      RowBox[{"e41", "+", "e42", "+", "e43", "+", "e44"}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"the", " ", "ode", " ", "system"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x1", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P11", "*", 
        RowBox[{"x1", "[", "t", "]"}]}], "+", 
       RowBox[{"P12", "*", 
        RowBox[{"x2", "[", "t", "]"}]}], "+", 
       RowBox[{"P13", "*", 
        RowBox[{"x3", "[", "t", "]"}]}], "+", 
       RowBox[{"P14", "*", 
        RowBox[{"x4", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x2", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P21", "*", 
        RowBox[{"x1", "[", "t", "]"}]}], "+", 
       RowBox[{"P22", "*", 
        RowBox[{"x2", "[", "t", "]"}]}], "+", 
       RowBox[{"P23", "*", 
        RowBox[{"x3", "[", "t", "]"}]}], "+", 
       RowBox[{"P24", "*", 
        RowBox[{"x4", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode3", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x3", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P31", "*", 
        RowBox[{"x1", "[", "t", "]"}]}], "+", 
       RowBox[{"P32", "*", 
        RowBox[{"x2", "[", "t", "]"}]}], "+", 
       RowBox[{"P33", "*", 
        RowBox[{"x3", "[", "t", "]"}]}], "+", 
       RowBox[{"P34", "*", 
        RowBox[{"x4", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode4", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x4", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P41", "*", 
        RowBox[{"x1", "[", "t", "]"}]}], "+", 
       RowBox[{"P42", "*", 
        RowBox[{"x2", "[", "t", "]"}]}], "+", 
       RowBox[{"P43", "*", 
        RowBox[{"x3", "[", "t", "]"}]}], "+", 
       RowBox[{"P44", "*", 
        RowBox[{"x4", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sys", "=", 
     RowBox[{"{", 
      RowBox[{
      "ode1", ",", "ode2", ",", "ode3", ",", "ode4", ",", "initial1", ",", 
       "initial2", ",", "initial3", ",", "initial4"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"solving", " ", "the", " ", "system"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1sol", ",", "x2sol", ",", "x3sol", ",", "x4sol"}], "}"}], "=", 
     RowBox[{"NDSolveValue", "[", 
      RowBox[{"sys", ",", "vars", ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", "endpoint"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "attention", " ", "matrix", " ", "at", " ", "different", " ", "time", " ",
      "t"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"endpoint", "=", "10"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"attn", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"P11", ",", "P12", ",", "P13", ",", "P14"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"P21", ",", "P22", ",", "P23", ",", "P24"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"P31", ",", "P32", ",", "P33", ",", "P34"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"P41", ",", "P42", ",", "P43", ",", "P44"}], "}"}]}], "}"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"attnt", "=", 
     RowBox[{"Replace", "[", 
      RowBox[{"attn", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"x1", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x1", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x2", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x2", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x3", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x3", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x4", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x4", "[", "endpoint", "]"}]}]}], "}"}], ",", "All"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"attnpoint", "=", 
     RowBox[{"Replace", "[", 
      RowBox[{"attnt", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"x1", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x1sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x2", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x2sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x3", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x3sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x4", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x4sol", "[", "endpoint", "]"}]}]}], "}"}], ",", "All"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{"N", "[", "attnpoint", "]"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"plot", " ", "the", " ", 
     RowBox[{"tokens", "'"}], " ", 
     RowBox[{"trajectory", " ", "--"}], " ", "the", " ", "solution", " ", 
     "of", " ", "the", " ", "system"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"endpoint", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Animate", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x1sol", "[", "t", "]"}], ",", 
         RowBox[{"x2sol", "[", "t", "]"}], ",", 
         RowBox[{"x3sol", "[", "t", "]"}], ",", 
         RowBox[{"x4sol", "[", "t", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", "a"}], "}"}], ",", 
       RowBox[{"PlotLegends", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(x\), \(1\)]\)(t)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(x\), \(2\)]\)(t)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(x\), \(3\)]\)(t)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(x\), \(4\)]\)(t)\>\""}], "}"}]}]}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "0", ",", "endpoint"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9346844028922515`*^9, 3.934684403574668*^9}, {
   3.934684436429584*^9, 3.9346844710413094`*^9}, {3.93468458035225*^9, 
   3.9346846012797747`*^9}, {3.9346847267448344`*^9, 3.934684788283123*^9}, {
   3.9346849027427197`*^9, 3.934684968243203*^9}, {3.934685051562746*^9, 
   3.934685080755209*^9}, 3.9346870946232166`*^9, {3.934687573431905*^9, 
   3.9346875766642256`*^9}, {3.934691253378231*^9, 3.9346912539275656`*^9}, {
   3.934691501090559*^9, 3.9346915014547515`*^9}, {3.9346929485119576`*^9, 
   3.934693010501062*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"b9692659-6451-415b-91dd-6b8800c75503"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.`", "1.`", "0.`", "0.`"},
     {"0.`", "1.`", "0.`", "0.`"},
     {"0.`", "1.`", "0.`", "0.`"},
     {"0.`", "1.`", "0.`", "0.`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9346888432122355`*^9, 3.934688858160246*^9}, 
   3.9346895755543737`*^9, {3.9346912406618257`*^9, 3.934691313043654*^9}, {
   3.934691502877139*^9, 3.9346915333951044`*^9}, 3.9346929799591722`*^9, 
   3.9346930115501976`*^9, 3.9347067351931176`*^9, {3.934706782450339*^9, 
   3.9347068119882727`*^9}},
 CellLabel->
  "Out[54]//MatrixForm=",ExpressionUUID->"f7ca55f5-1c56-4713-af4f-\
ddfdb9f3b409"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`a$$ = 1.115321899414063, Typeset`show$$ = 
    True, Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`a$$], 0, 2}}, Typeset`size$$ = {538., {139., 145.}}, 
    Typeset`update$$ = 0, Typeset`initDone$$, Typeset`skipInitDone$$ = 
    True, $CellContext`a$10707$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`a$$ = 0}, 
      "ControllerVariables" :> {
        Hold[$CellContext`a$$, $CellContext`a$10707$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> Plot[{
         $CellContext`x1sol[$CellContext`t], 
         $CellContext`x2sol[$CellContext`t], 
         $CellContext`x3sol[$CellContext`t], 
         $CellContext`x4sol[$CellContext`t]}, {$CellContext`t, 
         0, $CellContext`a$$}, 
        PlotLegends -> {
         "\!\(\*SubscriptBox[\(x\), \(1\)]\)(t)", 
          "\!\(\*SubscriptBox[\(x\), \(2\)]\)(t)", 
          "\!\(\*SubscriptBox[\(x\), \(3\)]\)(t)", 
          "\!\(\*SubscriptBox[\(x\), \(4\)]\)(t)"}], 
      "Specifications" :> {{$CellContext`a$$, 0, 2, 
         AppearanceElements -> {
          "ProgressSlider", "PlayPauseButton", "FasterSlowerButtons", 
           "DirectionButton"}}}, 
      "Options" :> {
       ControlType -> Animator, AppearanceElements -> None, DefaultBaseStyle -> 
        "Animate", DefaultLabelStyle -> "AnimateLabel", SynchronousUpdating -> 
        True, ShrinkingDelay -> 10.}, "DefaultOptions" :> {}],
     ImageSizeCache->{599., {190., 197.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Animate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{{3.9346888432122355`*^9, 3.934688858160246*^9}, 
   3.9346895755543737`*^9, {3.9346912406618257`*^9, 3.934691313043654*^9}, {
   3.934691502877139*^9, 3.9346915333951044`*^9}, 3.9346929799591722`*^9, 
   3.9346930115501976`*^9, 3.9347067351931176`*^9, {3.934706782450339*^9, 
   3.934706812169283*^9}},
 CellLabel->"Out[56]=",ExpressionUUID->"f26de5b2-71cc-4641-99bd-34cfe91bcb16"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "plot", " ", "the", " ", "distances", " ", "between", " ", "tokens"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"endpoint", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x2sol", "[", "t", "]"}], "-", 
        RowBox[{"x1sol", "[", "t", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x3sol", "[", "t", "]"}], "-", 
        RowBox[{"x2sol", "[", "t", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x4sol", "[", "t", "]"}], "-", 
        RowBox[{"x3sol", "[", "t", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "endpoint"}], "}"}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(x\), \(2\)]\)(t)-\!\(\*SubscriptBox[\(x\), \
\(1\)]\)(t)\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(x\), \(3\)]\)(t)-\!\(\*SubscriptBox[\(x\), \
\(2\)]\)(t)\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(x\), \(4\)]\)(t)-\!\(\*SubscriptBox[\(x\), \
\(3\)]\)(t)\>\""}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9346289937993855`*^9, 3.934629063287922*^9}, {
   3.934629108131431*^9, 3.934629111490011*^9}, {3.9346294139882936`*^9, 
   3.9346294304687643`*^9}, 3.9346295397755084`*^9, {3.934687051923142*^9, 
   3.9346870722251673`*^9}, {3.934687672781213*^9, 3.934687681010425*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"68c87082-99ee-4bfd-bf44-2f89465e0552"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV1HlYzHkYAPDpoFO66JJOdDeKVOy+2VqK0IXQJaW0SaVIScfqIMdsQttB
tlSkS0VW26VDpJMKXVIz00FFczTnvvPHPPN8nvec7+/3HS3fMy7+wgQCYRI/
gu89/tTexmn/X1Pvx54dbZsEUVvV0DEVO0htUPX0bp8E8/uZOVUqbqB897Ht
OHrvu8GnuSp+sF9KWWzi9SQc9mP8l64SAW9chQKm3kzCiGmK7XWVy/DkU2Hy
bNck5K05kHxVJQNy/nivRxuYhATxqk1XVArge8zEEoc8Ce5HHpQvLFbDym8q
vfESUyDFT/DYvb4BohafsTz0p2CD83fqq7QW0G2xaDSyn4LzXVaQudQB9ayI
NPFTU6BULTcqJNQNZioeRmtSpuDZhG1n944+GKaKfBovnILmoFy1I3PvYVRp
qmNb6xTQNv6yuvT0INRKZtcUjk+B8HKJrNqGT2DkYxngyZ0CC77PM9eyYdC9
fe6FhhIZOi9v6WozGAMOi3bVzZQMGqTZ5UffxyEzeGfXMXsyzDLGRj8QJ8BS
Nj8w3osMBTMv38jc+Ao2F5MIOpFkkFEvmp+cnATFEzU1C1fIcO1Uzck8XTLY
C/9Ml8khA92mZDIwjgI+0k6P95aRIcKspXrtKyrkFIx28f8jw1hZS1qv1gyI
8yfXZ74jAzvofbZ+9CzY3Z73ivtMBsOdYryTL+dgB700Gyhk2P2PVkCl0nfQ
m58tqvlBhvPq3tpfPOZBPFarz5ZDBqO5g1KD+xag+LntcK4oBRRWL4i3sBZg
aNH4txxpCog2ZJfr5CzCULdlmo4CBf7Y8vKjxN4fEB8gQbBXoUCJg29ePf0H
hFZ2RZ9dTwHarKos+c5PoLKWD2RoU6DGdbdIht0S5KmPyR3fSIE4+6T71eQl
KA4VTvDQp0CfV6AHcXoJXmd1mgegdSP3qjyZXYL4S7+MhaHfPJC7lb+wBD31
WpopaEV2bnI6awmGLN33VKKLS5+dDpWhAaEh11bUgAI98tTtRhY0GLpAmihA
a43sGcpPogFzELJ6DSlwtXl7+cFUGox3iRz6jP5RZJQslkaDQD8TySl0c7jM
lj9IWF/ecYyJ9hPvu2mWTQNSUWbBeiOcZ35kd1MFDRoV7/acQptcDXg2+pkG
4i9WPWWhrbddzlAxo4PloFm6mAkFBnxVLHK30MHmi6nwavTZG2WDmtvoQNoW
F7wW/WRqSFVvBx18OrWIG9DrM4wfWOyiQ1RZ79nf0MKLA6WuR+ngLl8zH4N+
+1i//XoiHai7nHpm0B7ru5eF+ukw1Cc2W2tKARmV8JqXH9BT+dca0E0Ka8Ii
h+jgdC9Vrw29UeIYlTpCh7xbOw70o+d/kge6qXQIzWl2/4ZO7OBV5fLowLz1
1luTiL83wiTEyoABqcWcQ4lo2pvrE6EJDIjawSiz2EyBYakPgZw/GVAxUPtw
O7rZcd18SjL66O5MGzSp6zH7XhoDfO4MhO5BG/S1K767zQB3FZkFT7TXR6Hd
+o8ZQDA/oX8Z3UaJLPnSxwDxL9XZ79CZol4RLrpMeB1E0DpoRgHeCaWtvRuZ
sGCTvOoI2u9VD+2APhNClUvpHmhiou35fSZMCNQg1/uhX/P1ou0tmaA8AJsi
0AzWz7hfHZlgucXvSDr60OKVNIMIJgypirh0ouucbB0fnWOCTX7lQDdau4Ij
rXcB+72xde9Hfw85c2PDJSbY26u5fEInzbn9pZmKduzVpKKrKRp31+bgPs2G
RiLmeJ9Ga/4RbmFCT5eRxDb0DenY2OdtTNAkBYZboyW327kHd+A8isPQL2jh
zL5VA11MyGSIZdmhfzjPRz36iPuJ1NGc0T2tegec5nH/qUOywehrpdnsXNVl
3HdhMhctPuw74KK+DKGfRal56MuSBpVimsvgVKpAzUfHBNSeDNuwDBX1hmOP
0EFaH3rtiMugyb75qAZtf1umePb3ZcijxVR2olfEJrhZhS2DbEd0HhNdvTi3
3HB2GQjGb1XZaL+T7vd3ncP6jlfpXHTLAdMZ1xjM3/8sRngLztceiQtJwn1E
RjZLo0VfW5bk/431M4qbNdDCCgtCMs24v/3aK7bopynHijJasF+KU93vaF9O
m6NaO/ZbcfrbbnTzVO5dvc5l8CG5ODiiE2v3GtsOYP9/mBQ3tJBXkXvUzDKM
F9Kb/NGER17lE/IssGme/pGEbpsbDLm/hgWyF4dkUtHXiM4mHsoscBpI0LuK
Vqq1Lf2gzgLCe6mDN9Am7Xolr/VYENpFvHUH7TH1o7DsVxYsXPF8WIh+oZVy
LzoI68MtTVrRl/wJXttOY32l3Ip2tN2jC+pLZ1hA6h3/+BrdQwzOOR3JgnHN
wNhONBWcs3ziMb93/5N+9FovtTu77rAg/je1ki/o8Kzy6/LN2L+p0IqDfs7J
SmluwXj98bdcNMcrOSG8nQUVN7yO8dEpOp6RfZ3ox7rnhLdSIOeJpGf6IAt6
vijcFUe31vsbyX9jAbFvZaoiWvmr2ls5ZTaQ5hLNDNGev4u1NqmyITRi5KYR
+p+iH/Vh6hifqJw1RhsFdzzt1WbD+Nnue0T0Ttq5rL+M2UCMkfm5FR0k1ndK
zpaN76PuQRv0f4ap4nIh2O+tqpQb2uK90rv0UDY47YnZeBBdcbHoL8WzGGeX
2xwSzHvXpqocxYaemL/D3NGpZ1YYayTivKKkVg+0S1Wis/EdNizYpVr4oynW
sVkO9djP+YRtJNrnq7T320Y25N3nW59Df0rL0dn3Cvc/em3zeXTn8MsnTq9x
v9xotQvop5dY9Yf72ECQeDVxEX2x+fxXfzJavgMuo+X2hBslynDAp3jAKh2d
17RaylqOA3lkF51baKJV6fSiAgfGNSqlMtD79aiFx1U4sCCs/PE2+upKL62d
upgvVn7yb7ToK4e1BGvMX+Duy0PTt2sRLvlzgBDCcytFJ1XVj24NRPdS1pWh
FQ09/vsWxAFNw8GvApur3o32DOUAya4zpAIdypSm7YjB/VJNL1Shp6uZ02wS
zrMa8HmBHjbu6b9Qx4H403/+2YK+PysXK9LAwfskrtOK9n3kuvF6E/Zn9zYJ
PK07GJXXhvuXWHHbBPupjaq39+C+9WF/dAjOQ3IuQHEK9ytw3tiF3kUW45St
4kLFjNG6QbREgcNDS1kuNPooFQrceTxtf7M8FxZeeJsOoV1HZB58UOKCk4G0
zUfB83q/ZhdHiwuk9Ikjn9ExzTokBwsuEPnLZ8YE78c90J304kK89Xl9Cvpn
9E+x48e54LOzM1dgi8NFsyMnuEA4f1uOin65enXVYCAXbPySGQK3xY/ufBuO
cf583Qz6s2+s99NkLoQyDph8R6/c9DIrvgwtVFm2hHYQOXOJW8GFceoleRr6
2pi2b3QVFzRLeyIFlsu8qh9Ri/ObhLbT0eskjtYGNHMhr7eogYE2m2V+2D+A
+a5hT1mC+1RuIafO44IsJWAnwYICz44yZXoIPIgXHskVWGblv9J/ivCAFNe3
LHCjxy/i0+I8aNTYWSGE1pa041cr8EA29lclETTZz/mboz7mD/7etQIdohrc
cdGNBz2B1ElJdFurcbvpYR74qOWZSaE1wuZbJo7wYGHrXJzAPe3hjfbePMjT
sVORRptFXniuGMSD8ZOiu1ehGd3JD5/E8YBY63JzNTo+6UHC8GMehH5NGVRA
rzovtud4Ke5TXaCoiM4KPC1PLudBxfZIZ4Gr9lrlz1djPMr8jcBkud4W4QaM
l2+qXYPee48grt+PcSdKkhJ67XPvG5FsPA/q9RlVdH5x6yEWF/OPxK5XQxOz
DDXiCHyoCNnkIrBDLKM8dQUfiH89qRX4ou3N3uzVGFdMTFyHnuiuV2zW4cMC
M0NiPbqUqp4t48iHRufNFE10am6Sz+h+PtjQJZW10H4u3zaUOWN9Zaa9wOvq
6ir2HeZDz9feYoGv3jzWds0X68Nb/bXRgRZ/L0pe4EP8BpE+HcHzuaxoL1aI
cfPAcxvRPMuLqwaL+RCqEn1P4I/fvvYVlvBhvGNvm8Ckw1WeuyqxXoi4ZhOa
b+ByNqmOj/8/KysEHu69eU+kH+tPWH/SQ9cmM070f+CDz2AET+CM7d76+UOY
vxChrS84z4cm1b+N8iEvqf2UwP9GvetImMZ4fCNN4DvGW286z+G8Q2bKBuiw
iRw3rXnMrw+2FljPMXiscYkPsv/uuCSwqND7AhIDz0O8/77A4zXbg3xYuI+3
eZPAdUH5pkQuno+a14TAdzWkaHw+H0jZriKG6P8BXRIiSg==
          "]]}, Annotation[#, "Charting`Private`Tag$25470#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV1nk4lHsUB/CxXFSyhLJcIimU5aq0UEeRiMrWLWWZlBJiKJFsuZGbSG43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          "]]}, Annotation[#, "Charting`Private`Tag$25470#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV1Xk4lPsXAPBJikp2RZaIikSTpMKvQyqkQiUqW7IlMRWFiLq2CHNLmyJd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          "]]}, Annotation[#, "Charting`Private`Tag$25470#3"]& ]}}, {}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
       AbsolutePointSize[6], "ScalingFunctions" -> None, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0, 2}, {-0.8522449413035282, 0.725362307069064}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*SubscriptBox[\\(x\\), \\(2\\)]\\)(t)-\\!\\(\\*SubscriptBox[\
\\(x\\), \\(1\\)]\\)(t)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(x\\), \
\\(3\\)]\\)(t)-\\!\\(\\*SubscriptBox[\\(x\\), \\(2\\)]\\)(t)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(x\\), \
\\(4\\)]\\)(t)-\\!\\(\\*SubscriptBox[\\(x\\), \\(3\\)]\\)(t)\""}, 
      "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.934629064334551*^9, 3.934629113177111*^9, 3.93462943351495*^9, {
   3.9346295296977577`*^9, 3.9346295403691196`*^9}, 3.9346870742623587`*^9, 
   3.93468718376766*^9, 3.934687681528075*^9, 3.9347068504775963`*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"fc4bd0f7-014a-4d51-be07-2099fe4a6791"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Attn in dimension 1 with 6 tokens", "Section",
 CellChangeTimes->{{3.9346609566161394`*^9, 3.934660962720379*^9}, {
  3.9346610304352455`*^9, 3.9346610339065905`*^9}, {3.934705125202964*^9, 
  3.9347051261110306`*^9}},ExpressionUUID->"626ed470-1cd8-4810-8d46-\
a061805f89df"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"4", " ", "tokens", " ", "of", " ", "dim", " ", "1"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"endpoint", "=", "10"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tmin", "=", 
     RowBox[{"-", "2"}]}], ";", 
    RowBox[{"tmax", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"initial", " ", "conditions"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial1", "=", 
     RowBox[{
      RowBox[{"x1", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial2", "=", 
     RowBox[{
      RowBox[{"x2", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial3", "=", 
     RowBox[{
      RowBox[{"x3", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial4", "=", 
     RowBox[{
      RowBox[{"x4", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial5", "=", 
     RowBox[{
      RowBox[{"x5", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial6", "=", 
     RowBox[{
      RowBox[{"x6", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vars", "=", 
     RowBox[{"{", 
      RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5", ",", "x6"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"attention", " ", "scores"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e11", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x1", "[", "t", "]"}], "*", 
       RowBox[{"x1", "[", "t", "]"}]}], "]"}]}], ";", 
    RowBox[{"e12", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x1", "[", "t", "]"}], "*", 
       RowBox[{"x2", "[", "t", "]"}]}], "]"}]}], ";", 
    RowBox[{"e13", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x1", "[", "t", "]"}], "*", 
       RowBox[{"x3", "[", "t", "]"}]}], "]"}]}], ";", 
    RowBox[{"e14", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x1", "[", "t", "]"}], "*", 
       RowBox[{"x4", "[", "t", "]"}]}], "]"}]}], ";", 
    RowBox[{"e15", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x1", "[", "t", "]"}], "*", 
       RowBox[{"x5", "[", "t", "]"}]}], "]"}]}], ";", 
    RowBox[{"e16", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x1", "[", "t", "]"}], "*", 
       RowBox[{"x6", "[", "t", "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P11", "=", 
     FractionBox["e11", 
      RowBox[{
      "e11", "+", "e12", "+", "e13", "+", "e14", "+", "e15", "+", "e16"}]]}], 
    ";", 
    RowBox[{"P12", "=", 
     FractionBox["e12", 
      RowBox[{
      "e11", "+", "e12", "+", "e13", "+", "e14", "+", "e15", "+", "e16"}]]}], 
    ";", 
    RowBox[{"P13", "=", 
     FractionBox["e13", 
      RowBox[{
      "e11", "+", "e12", "+", "e13", "+", "e14", "+", "e15", "+", "e16"}]]}], 
    ";", 
    RowBox[{"P14", "=", 
     FractionBox["e14", 
      RowBox[{
      "e11", "+", "e12", "+", "e13", "+", "e14", "+", "e15", "+", "e16"}]]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P15", "=", 
     FractionBox["e15", 
      RowBox[{
      "e11", "+", "e12", "+", "e13", "+", "e14", "+", "e15", "+", "e16"}]]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P16", "=", 
     FractionBox["e16", 
      RowBox[{
      "e11", "+", "e12", "+", "e13", "+", "e14", "+", "e15", "+", "e16"}]]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e21", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x2", "[", "t", "]"}], "*", 
       RowBox[{"x1", "[", "t", "]"}]}], "]"}]}], ";", 
    RowBox[{"e22", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x2", "[", "t", "]"}], "*", 
       RowBox[{"x2", "[", "t", "]"}]}], "]"}]}], ";", 
    RowBox[{"e23", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x2", "[", "t", "]"}], "*", 
       RowBox[{"x3", "[", "t", "]"}]}], "]"}]}], ";", 
    RowBox[{"e24", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x2", "[", "t", "]"}], "*", 
       RowBox[{"x4", "[", "t", "]"}]}], "]"}]}], ";", 
    RowBox[{"e25", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x2", "[", "t", "]"}], "*", 
       RowBox[{"x5", "[", "t", "]"}]}], "]"}]}], ";", 
    RowBox[{"e26", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x2", "[", "t", "]"}], "*", 
       RowBox[{"x6", "[", "t", "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P21", "=", 
     FractionBox["e21", 
      RowBox[{
      "e21", "+", "e22", "+", "e23", "+", "e24", "+", "e25", "+", "e26"}]]}], 
    ";", 
    RowBox[{"P22", "=", 
     FractionBox["e22", 
      RowBox[{
      "e21", "+", "e22", "+", "e23", "+", "e24", "+", "e25", "+", "e26"}]]}], 
    ";", 
    RowBox[{"P23", "=", 
     FractionBox["e23", 
      RowBox[{
      "e21", "+", "e22", "+", "e23", "+", "e24", "+", "e25", "+", "e26"}]]}], 
    ";", 
    RowBox[{"P24", "=", 
     FractionBox["e24", 
      RowBox[{
      "e21", "+", "e22", "+", "e23", "+", "e24", "+", "e25", "+", "e26"}]]}], 
    ";", 
    RowBox[{"P25", "=", 
     FractionBox["e25", 
      RowBox[{
      "e21", "+", "e22", "+", "e23", "+", "e24", "+", "e25", "+", "e26"}]]}], 
    ";", 
    RowBox[{"P26", "=", 
     FractionBox["e26", 
      RowBox[{
      "e21", "+", "e22", "+", "e23", "+", "e24", "+", "e25", "+", "e26"}]]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e31", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x3", "[", "t", "]"}], "*", 
       RowBox[{"x1", "[", "t", "]"}]}], "]"}]}], ";", 
    RowBox[{"e32", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x3", "[", "t", "]"}], "*", 
       RowBox[{"x2", "[", "t", "]"}]}], "]"}]}], ";", 
    RowBox[{"e33", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x3", "[", "t", "]"}], "*", 
       RowBox[{"x3", "[", "t", "]"}]}], "]"}]}], ";", 
    RowBox[{"e34", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x3", "[", "t", "]"}], "*", 
       RowBox[{"x4", "[", "t", "]"}]}], "]"}]}], ";", 
    RowBox[{"e35", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x3", "[", "t", "]"}], "*", 
       RowBox[{"x5", "[", "t", "]"}]}], "]"}]}], ";", 
    RowBox[{"e36", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x3", "[", "t", "]"}], "*", 
       RowBox[{"x6", "[", "t", "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P31", "=", 
     FractionBox["e31", 
      RowBox[{
      "e31", "+", "e32", "+", "e33", "+", "e34", "+", "e35", "+", "e36"}]]}], 
    ";", 
    RowBox[{"P32", "=", 
     FractionBox["e32", 
      RowBox[{
      "e31", "+", "e32", "+", "e33", "+", "e34", "+", "e35", "+", "e36"}]]}], 
    ";", 
    RowBox[{"P33", "=", 
     FractionBox["e33", 
      RowBox[{
      "e31", "+", "e32", "+", "e33", "+", "e34", "+", "e35", "+", "e36"}]]}], 
    ";", 
    RowBox[{"P34", "=", 
     FractionBox["e34", 
      RowBox[{
      "e31", "+", "e32", "+", "e33", "+", "e34", "+", "e35", "+", "e36"}]]}], 
    ";", 
    RowBox[{"P35", "=", 
     FractionBox["e35", 
      RowBox[{
      "e31", "+", "e32", "+", "e33", "+", "e34", "+", "e35", "+", "e36"}]]}], 
    ";", 
    RowBox[{"P36", "=", 
     FractionBox["e36", 
      RowBox[{
      "e31", "+", "e32", "+", "e33", "+", "e34", "+", "e35", "+", "e36"}]]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e41", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x4", "[", "t", "]"}], "*", 
       RowBox[{"x1", "[", "t", "]"}]}], "]"}]}], ";", 
    RowBox[{"e42", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x4", "[", "t", "]"}], "*", 
       RowBox[{"x2", "[", "t", "]"}]}], "]"}]}], ";", 
    RowBox[{"e43", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x4", "[", "t", "]"}], "*", 
       RowBox[{"x3", "[", "t", "]"}]}], "]"}]}], ";", 
    RowBox[{"e44", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x4", "[", "t", "]"}], "*", 
       RowBox[{"x4", "[", "t", "]"}]}], "]"}]}], ";", 
    RowBox[{"e45", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x4", "[", "t", "]"}], "*", 
       RowBox[{"x5", "[", "t", "]"}]}], "]"}]}], ";", 
    RowBox[{"e46", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x4", "[", "t", "]"}], "*", 
       RowBox[{"x6", "[", "t", "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P41", "=", 
     FractionBox["e41", 
      RowBox[{
      "e41", "+", "e42", "+", "e43", "+", "e44", "+", "e45", "+", "e46"}]]}], 
    ";", 
    RowBox[{"P42", "=", 
     FractionBox["e42", 
      RowBox[{
      "e41", "+", "e42", "+", "e43", "+", "e44", "+", "e45", "+", "e46"}]]}], 
    ";", 
    RowBox[{"P43", "=", 
     FractionBox["e43", 
      RowBox[{
      "e41", "+", "e42", "+", "e43", "+", "e44", "+", "e45", "+", "e46"}]]}], 
    ";", 
    RowBox[{"P44", "=", 
     FractionBox["e44", 
      RowBox[{
      "e41", "+", "e42", "+", "e43", "+", "e44", "+", "e45", "+", "e46"}]]}], 
    ";", 
    RowBox[{"P45", "=", 
     FractionBox["e45", 
      RowBox[{
      "e41", "+", "e42", "+", "e43", "+", "e44", "+", "e45", "+", "e46"}]]}], 
    ";", 
    RowBox[{"P46", "=", 
     FractionBox["e46", 
      RowBox[{
      "e41", "+", "e42", "+", "e43", "+", "e44", "+", "e45", "+", "e46"}]]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e51", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x5", "[", "t", "]"}], "*", 
       RowBox[{"x1", "[", "t", "]"}]}], "]"}]}], ";", 
    RowBox[{"e52", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x5", "[", "t", "]"}], "*", 
       RowBox[{"x2", "[", "t", "]"}]}], "]"}]}], ";", 
    RowBox[{"e53", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x5", "[", "t", "]"}], "*", 
       RowBox[{"x3", "[", "t", "]"}]}], "]"}]}], ";", 
    RowBox[{"e54", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x5", "[", "t", "]"}], "*", 
       RowBox[{"x4", "[", "t", "]"}]}], "]"}]}], ";", 
    RowBox[{"e55", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x5", "[", "t", "]"}], "*", 
       RowBox[{"x5", "[", "t", "]"}]}], "]"}]}], ";", 
    RowBox[{"e56", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x5", "[", "t", "]"}], "*", 
       RowBox[{"x6", "[", "t", "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P51", "=", 
     FractionBox["e51", 
      RowBox[{
      "e51", "+", "e52", "+", "e53", "+", "e54", "+", "e55", "+", "e56"}]]}], 
    ";", 
    RowBox[{"P52", "=", 
     FractionBox["e52", 
      RowBox[{
      "e51", "+", "e52", "+", "e53", "+", "e54", "+", "e55", "+", "e56"}]]}], 
    ";", 
    RowBox[{"P53", "=", 
     FractionBox["e53", 
      RowBox[{
      "e51", "+", "e52", "+", "e53", "+", "e54", "+", "e55", "+", "e56"}]]}], 
    ";", 
    RowBox[{"P54", "=", 
     FractionBox["e54", 
      RowBox[{
      "e51", "+", "e52", "+", "e53", "+", "e54", "+", "e55", "+", "e56"}]]}], 
    ";", 
    RowBox[{"P55", "=", 
     FractionBox["e55", 
      RowBox[{
      "e51", "+", "e52", "+", "e53", "+", "e54", "+", "e55", "+", "e56"}]]}], 
    ";", 
    RowBox[{"P56", "=", 
     FractionBox["e56", 
      RowBox[{
      "e51", "+", "e52", "+", "e53", "+", "e54", "+", "e55", "+", "e56"}]]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e61", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x6", "[", "t", "]"}], "*", 
       RowBox[{"x1", "[", "t", "]"}]}], "]"}]}], ";", 
    RowBox[{"e62", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x6", "[", "t", "]"}], "*", 
       RowBox[{"x2", "[", "t", "]"}]}], "]"}]}], ";", 
    RowBox[{"e63", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x6", "[", "t", "]"}], "*", 
       RowBox[{"x3", "[", "t", "]"}]}], "]"}]}], ";", 
    RowBox[{"e64", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x6", "[", "t", "]"}], "*", 
       RowBox[{"x4", "[", "t", "]"}]}], "]"}]}], ";", 
    RowBox[{"e65", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x6", "[", "t", "]"}], "*", 
       RowBox[{"x5", "[", "t", "]"}]}], "]"}]}], ";", 
    RowBox[{"e66", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x6", "[", "t", "]"}], "*", 
       RowBox[{"x6", "[", "t", "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P61", "=", 
     FractionBox["e61", 
      RowBox[{
      "e61", "+", "e62", "+", "e63", "+", "e64", "+", "e65", "+", "e66"}]]}], 
    ";", 
    RowBox[{"P62", "=", 
     FractionBox["e62", 
      RowBox[{
      "e61", "+", "e62", "+", "e63", "+", "e64", "+", "e65", "+", "e66"}]]}], 
    ";", 
    RowBox[{"P63", "=", 
     FractionBox["e63", 
      RowBox[{
      "e61", "+", "e62", "+", "e63", "+", "e64", "+", "e65", "+", "e66"}]]}], 
    ";", 
    RowBox[{"P64", "=", 
     FractionBox["e64", 
      RowBox[{
      "e61", "+", "e62", "+", "e63", "+", "e64", "+", "e65", "+", "e66"}]]}], 
    ";", 
    RowBox[{"P65", "=", 
     FractionBox["e65", 
      RowBox[{
      "e61", "+", "e62", "+", "e63", "+", "e64", "+", "e65", "+", "e66"}]]}], 
    ";", 
    RowBox[{"P66", "=", 
     FractionBox["e66", 
      RowBox[{
      "e61", "+", "e62", "+", "e63", "+", "e64", "+", "e65", "+", "e66"}]]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"the", " ", "ode", " ", "system"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x1", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P11", "*", 
        RowBox[{"x1", "[", "t", "]"}]}], "+", 
       RowBox[{"P12", "*", 
        RowBox[{"x2", "[", "t", "]"}]}], "+", 
       RowBox[{"P13", "*", 
        RowBox[{"x3", "[", "t", "]"}]}], "+", 
       RowBox[{"P14", "*", 
        RowBox[{"x4", "[", "t", "]"}]}], "+", 
       RowBox[{"P15", "*", 
        RowBox[{"x5", "[", "t", "]"}]}], "+", 
       RowBox[{"P16", "*", 
        RowBox[{"x6", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x2", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P21", "*", 
        RowBox[{"x1", "[", "t", "]"}]}], "+", 
       RowBox[{"P22", "*", 
        RowBox[{"x2", "[", "t", "]"}]}], "+", 
       RowBox[{"P23", "*", 
        RowBox[{"x3", "[", "t", "]"}]}], "+", 
       RowBox[{"P24", "*", 
        RowBox[{"x4", "[", "t", "]"}]}], "+", 
       RowBox[{"P25", "*", 
        RowBox[{"x5", "[", "t", "]"}]}], "+", 
       RowBox[{"P26", "*", 
        RowBox[{"x6", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode3", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x3", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P31", "*", 
        RowBox[{"x1", "[", "t", "]"}]}], "+", 
       RowBox[{"P32", "*", 
        RowBox[{"x2", "[", "t", "]"}]}], "+", 
       RowBox[{"P33", "*", 
        RowBox[{"x3", "[", "t", "]"}]}], "+", 
       RowBox[{"P34", "*", 
        RowBox[{"x4", "[", "t", "]"}]}], "+", 
       RowBox[{"P35", "*", 
        RowBox[{"x5", "[", "t", "]"}]}], "+", 
       RowBox[{"P36", "*", 
        RowBox[{"x6", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode4", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x4", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P41", "*", 
        RowBox[{"x1", "[", "t", "]"}]}], "+", 
       RowBox[{"P42", "*", 
        RowBox[{"x2", "[", "t", "]"}]}], "+", 
       RowBox[{"P43", "*", 
        RowBox[{"x3", "[", "t", "]"}]}], "+", 
       RowBox[{"P44", "*", 
        RowBox[{"x4", "[", "t", "]"}]}], "+", 
       RowBox[{"P45", "*", 
        RowBox[{"x5", "[", "t", "]"}]}], "+", 
       RowBox[{"P46", "*", 
        RowBox[{"x6", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode5", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x5", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P51", "*", 
        RowBox[{"x1", "[", "t", "]"}]}], "+", 
       RowBox[{"P52", "*", 
        RowBox[{"x2", "[", "t", "]"}]}], "+", 
       RowBox[{"P53", "*", 
        RowBox[{"x3", "[", "t", "]"}]}], "+", 
       RowBox[{"P54", "*", 
        RowBox[{"x4", "[", "t", "]"}]}], "+", 
       RowBox[{"P55", "*", 
        RowBox[{"x5", "[", "t", "]"}]}], "+", 
       RowBox[{"P66", "*", 
        RowBox[{"x6", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode6", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x6", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P61", "*", 
        RowBox[{"x1", "[", "t", "]"}]}], "+", 
       RowBox[{"P62", "*", 
        RowBox[{"x2", "[", "t", "]"}]}], "+", 
       RowBox[{"P63", "*", 
        RowBox[{"x3", "[", "t", "]"}]}], "+", 
       RowBox[{"P64", "*", 
        RowBox[{"x4", "[", "t", "]"}]}], "+", 
       RowBox[{"P65", "*", 
        RowBox[{"x5", "[", "t", "]"}]}], "+", 
       RowBox[{"P66", "*", 
        RowBox[{"x6", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sys", "=", 
     RowBox[{"{", 
      RowBox[{
      "ode1", ",", "ode2", ",", "ode3", ",", "ode4", ",", "ode5", ",", "ode6",
        ",", "initial1", ",", "initial2", ",", "initial3", ",", "initial4", 
       ",", "initial5", ",", "initial6"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"solving", " ", "the", " ", "system"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "x1sol", ",", "x2sol", ",", "x3sol", ",", "x4sol", ",", "x5sol", ",", 
       "x6sol"}], "}"}], "=", 
     RowBox[{"NDSolveValue", "[", 
      RowBox[{"sys", ",", "vars", ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", "endpoint"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "attention", " ", "matrix", " ", "at", " ", "different", " ", "time", " ",
      "t"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"endpoint", "=", "10"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"attn", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "P11", ",", "P12", ",", "P13", ",", "P14", ",", "P15", ",", "P16"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "P21", ",", "P22", ",", "P23", ",", "P24", ",", "P25", ",", "P26"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "P31", ",", "P32", ",", "P33", ",", "P34", ",", "P35", ",", "P36"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "P41", ",", "P42", ",", "P43", ",", "P44", ",", "P45", ",", "P46"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "P51", ",", "P52", ",", "P53", ",", "P54", ",", "P55", ",", "P56"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "P61", ",", "P62", ",", "P63", ",", "P64", ",", "P65", ",", "P66"}], 
        "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"attnt", "=", 
     RowBox[{"Replace", "[", 
      RowBox[{"attn", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"x1", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x1", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x2", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x2", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x3", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x3", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x4", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x4", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x5", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x5", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x6", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x6", "[", "endpoint", "]"}]}]}], "}"}], ",", "All"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"attnpoint", "=", 
     RowBox[{"Replace", "[", 
      RowBox[{"attnt", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"x1", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x1sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x2", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x2sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x3", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x3sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x4", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x4sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x5", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x5sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x6", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x6sol", "[", "endpoint", "]"}]}]}], "}"}], ",", "All"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{"N", "[", "attnpoint", "]"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"plot", " ", "the", " ", 
     RowBox[{"tokens", "'"}], " ", 
     RowBox[{"trajectory", " ", "--"}], " ", "the", " ", "solution", " ", 
     "of", " ", "the", " ", "system"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"endpoint", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Animate", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x1sol", "[", "t", "]"}], ",", 
         RowBox[{"x2sol", "[", "t", "]"}], ",", 
         RowBox[{"x3sol", "[", "t", "]"}], ",", 
         RowBox[{"x4sol", "[", "t", "]"}], ",", 
         RowBox[{"x5sol", "[", "t", "]"}], ",", 
         RowBox[{"x6sol", "[", "t", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", "a"}], "}"}], ",", 
       RowBox[{"PlotLegends", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(x\), \(1\)]\)(t)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(x\), \(2\)]\)(t)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(x\), \(3\)]\)(t)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(x\), \(4\)]\)(t)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(x\), \(5\)]\)(t)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(x\), \(6\)]\)(t)\>\""}], "}"}]}]}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "0", ",", "endpoint"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9346844028922515`*^9, 3.934684403574668*^9}, {
   3.934684436429584*^9, 3.9346844710413094`*^9}, {3.93468458035225*^9, 
   3.9346846012797747`*^9}, {3.9346847267448344`*^9, 3.934684788283123*^9}, {
   3.9346849027427197`*^9, 3.934684968243203*^9}, {3.934685051562746*^9, 
   3.934685080755209*^9}, 3.9346870946232166`*^9, {3.934687573431905*^9, 
   3.9346875766642256`*^9}, {3.934691253378231*^9, 3.9346912539275656`*^9}, {
   3.934691501090559*^9, 3.9346915014547515`*^9}, {3.9346929485119576`*^9, 
   3.934693010501062*^9}, {3.9347051565580044`*^9, 3.9347058898361087`*^9}, {
   3.9347059309826555`*^9, 3.9347060199230924`*^9}, {3.9347060539712734`*^9, 
   3.934706136294552*^9}, {3.9347066112974777`*^9, 3.934706643424654*^9}, {
   3.9347068702186704`*^9, 3.934706882547578*^9}, 3.9347069327021627`*^9},
 CellLabel->
  "In[465]:=",ExpressionUUID->"1edb485c-8f38-487c-aef4-4393c1885b66"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"6.049339876139505`*^8\\\"}], \\\"]\\\"}]\\) is too small to represent as \
a normalized machine number; precision may be lost.\"",2,499,57,
   22987645826790662280,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9347087583739347`*^9},
 CellLabel->
  "During evaluation of \
In[465]:=",ExpressionUUID->"f224cab2-3f12-4e3d-aaa1-6013f44ac17f"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"6.049339876139505`*^8\\\"}], \\\"]\\\"}]\\) is too small to represent as \
a normalized machine number; precision may be lost.\"",2,499,58,
   22987645826790662280,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9347087584520397`*^9},
 CellLabel->
  "During evaluation of \
In[465]:=",ExpressionUUID->"604e8198-2999-486a-8342-261a308861d6"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"6.049339876139505`*^8\\\"}], \\\"]\\\"}]\\) is too small to represent as \
a normalized machine number; precision may be lost.\"",2,499,59,
   22987645826790662280,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9347087584989033`*^9},
 CellLabel->
  "During evaluation of \
In[465]:=",ExpressionUUID->"e5b8f8ee-a6fd-4a97-9219-7c57d3f7f9fc"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"General\\\", \
\\\"::\\\", \\\"munfl\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,499,60,22987645826790662280,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.934708758561389*^9},
 CellLabel->
  "During evaluation of \
In[465]:=",ExpressionUUID->"9a83fd34-80b3-4631-b39d-df8eb2a3b9be"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.`", "0.`", "1.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "1.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "1.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "1.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "1.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "1.`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9346888432122355`*^9, 3.934688858160246*^9}, 
   3.9346895755543737`*^9, {3.9346912406618257`*^9, 3.934691313043654*^9}, {
   3.934691502877139*^9, 3.9346915333951044`*^9}, 3.9346929799591722`*^9, 
   3.9346930115501976`*^9, 3.934706139650796*^9, 3.9347061987992864`*^9, 
   3.9347062616265483`*^9, 3.934706311745163*^9, 3.9347064794578924`*^9, {
   3.9347066469844365`*^9, 3.934706681931236*^9}, {3.9347068605775566`*^9, 
   3.934706981793687*^9}, 3.9347087586238794`*^9},
 CellLabel->
  "Out[500]//MatrixForm=",ExpressionUUID->"5946c173-bec8-4cf9-9822-\
162ca5725b4c"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`a$$ = 0.10808124542236328`, Typeset`show$$ =
     True, Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`a$$], 0, 2}}, Typeset`size$$ = {431., {104., 109.}}, 
    Typeset`update$$ = 0, Typeset`initDone$$, Typeset`skipInitDone$$ = 
    True, $CellContext`a$40058$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`a$$ = 0}, 
      "ControllerVariables" :> {
        Hold[$CellContext`a$$, $CellContext`a$40058$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> Plot[{
         $CellContext`x1sol[$CellContext`t], 
         $CellContext`x2sol[$CellContext`t], 
         $CellContext`x3sol[$CellContext`t], 
         $CellContext`x4sol[$CellContext`t], 
         $CellContext`x5sol[$CellContext`t], 
         $CellContext`x6sol[$CellContext`t]}, {$CellContext`t, 
         0, $CellContext`a$$}, 
        PlotLegends -> {
         "\!\(\*SubscriptBox[\(x\), \(1\)]\)(t)", 
          "\!\(\*SubscriptBox[\(x\), \(2\)]\)(t)", 
          "\!\(\*SubscriptBox[\(x\), \(3\)]\)(t)", 
          "\!\(\*SubscriptBox[\(x\), \(4\)]\)(t)", 
          "\!\(\*SubscriptBox[\(x\), \(5\)]\)(t)", 
          "\!\(\*SubscriptBox[\(x\), \(6\)]\)(t)"}], 
      "Specifications" :> {{$CellContext`a$$, 0, 2, 
         AppearanceElements -> {
          "ProgressSlider", "PlayPauseButton", "FasterSlowerButtons", 
           "DirectionButton"}}}, 
      "Options" :> {
       ControlType -> Animator, AppearanceElements -> None, DefaultBaseStyle -> 
        "Animate", DefaultLabelStyle -> "AnimateLabel", SynchronousUpdating -> 
        True, ShrinkingDelay -> 10.}, "DefaultOptions" :> {}],
     ImageSizeCache->{482., {147., 153.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Animate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{{3.9346888432122355`*^9, 3.934688858160246*^9}, 
   3.9346895755543737`*^9, {3.9346912406618257`*^9, 3.934691313043654*^9}, {
   3.934691502877139*^9, 3.9346915333951044`*^9}, 3.9346929799591722`*^9, 
   3.9346930115501976`*^9, 3.934706139650796*^9, 3.9347061987992864`*^9, 
   3.9347062616265483`*^9, 3.934706311745163*^9, 3.9347064794578924`*^9, {
   3.9347066469844365`*^9, 3.934706681931236*^9}, {3.9347068605775566`*^9, 
   3.934706981793687*^9}, 3.9347087588425765`*^9},
 CellLabel->
  "Out[502]=",ExpressionUUID->"77798554-43ac-4663-b5a1-c2b234100dca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "plot", " ", "the", " ", "distances", " ", "between", " ", "tokens"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"endpoint", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{
         RowBox[{"x2sol", "[", "t", "]"}], "-", 
         RowBox[{"x1sol", "[", "t", "]"}]}], "]"}], ",", 
       RowBox[{"Abs", "[", 
        RowBox[{
         RowBox[{"x3sol", "[", "t", "]"}], "-", 
         RowBox[{"x2sol", "[", "t", "]"}]}], "]"}], ",", 
       RowBox[{"Abs", "[", 
        RowBox[{
         RowBox[{"x4sol", "[", "t", "]"}], "-", 
         RowBox[{"x3sol", "[", "t", "]"}]}], "]"}], ",", 
       RowBox[{"Abs", "[", 
        RowBox[{
         RowBox[{"x5sol", "[", "t", "]"}], "-", 
         RowBox[{"x4sol", "[", "t", "]"}]}], "]"}], ",", 
       RowBox[{"Abs", "[", 
        RowBox[{
         RowBox[{"x6sol", "[", "t", "]"}], "-", 
         RowBox[{"x5sol", "[", "t", "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "endpoint"}], "}"}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(x\), \(2\)]\)(t)-\!\(\*SubscriptBox[\(x\), \
\(1\)]\)(t)\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(x\), \(3\)]\)(t)-\!\(\*SubscriptBox[\(x\), \
\(2\)]\)(t)\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(x\), \(4\)]\)(t)-\!\(\*SubscriptBox[\(x\), \
\(3\)]\)(t)\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(x\), \(5\)]\)(t)-\!\(\*SubscriptBox[\(x\), \
\(4\)]\)(t)\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(x\), \(6\)]\)(t)-\!\(\*SubscriptBox[\(x\), \
\(5\)]\)(t)\>\""}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9346289937993855`*^9, 3.934629063287922*^9}, {
   3.934629108131431*^9, 3.934629111490011*^9}, {3.9346294139882936`*^9, 
   3.9346294304687643`*^9}, 3.9346295397755084`*^9, {3.934687051923142*^9, 
   3.9346870722251673`*^9}, {3.934687672781213*^9, 3.934687681010425*^9}, {
   3.934708812170706*^9, 3.934708908398776*^9}},
 CellLabel->
  "In[509]:=",ExpressionUUID->"6a67832a-5a3a-4a7c-8d88-220b159b22c2"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV0nlYzVkYB/Aio4V21S3tSAuSpCTfJK0X00IZbZo2aZDMJGv1FKF0mRCK
JFuLLEWSNIlRlJKEyY3cSdz9aNGlfnPmj/Oc5/M8533fc57vMY3c4h89QU5O
Lpyu/3ef6IGOhs/RS6+U66rb+IqhsFx/ay/LHRW3OLaf2GIsOJdfcIsViHpW
p3rxKjF8W7tvFrKi0KLjO0nXX4ygqJH7x1jb0ZqaXDMWLMa7eQeW57AycDdR
zbA+Royiaav3H2LlYdkcqxyldDHSFG9ZHGSVQDhq1thwR4zgdecrJdIqHPqs
LBRqSaDCpIV4Gj1AfeJhP/YKCWb6iQYeHm6CXLNbT8U2CZLbnJA/2Ayrm7tq
wosk0K3S4MrLP4dDNfdm2d8S3O5b/uz5khfIsWTtvSmSoDG+0GCd4CXqXHZN
KdSQYmiWi1rFb93wsIxzi50nxYTRMnWDmW9hkTR+cJwthQMTcTvgWg+004PT
w2KkeJZh3/bYqhcJzFubyD1SGHP4o1dF7/FAf8PU3XlS8Ed6uV22fdAuSMqI
vyJFyZd7LapHPuLy5lxvvzopVA0vi3k8Hh4FFf1p2iZF9sbqmKIZ/VgVejTP
+p0Uw65lvLh9nyAL6ODU8KXYbtdUpfNwALOV7ywpHpGi91rT4Q7TL6ht3r+w
cQLB9/iXZyx38lHqs1dHpkIQ6BB6dO4+PrL+CdjFmkJQLt+/f0EGH0VW/S2O
1GH5I4kuR/ioPxVrlUz91yN9L79iPmQxDJ9QHzDZMLijhQ/Bk4L0/qkEWq+E
7Cf6AmzWCfGoVyOwXjZ5POaeAHrXE1PttAiul5ZZvG4QgN1sbLKa2l77Zz/v
xwLMUmCubqJe8im/xLpDAF5K9u4S6lU5Vr6SfgFSL2QYTdMm2PZmZX6KphDB
3K+RhPpuYp5d9kYhIiKN1xbqEHgWm8be0BVhbQRnQQ2L9s9XnfV4uggRPOUV
bdQmR77z3pqKcMiy1YNHLUvpilSwEUGvdb2Buj5Bhd/BsCBXEc7eH1WKpdaS
l64ZixPBfaNssqYBQW94g7t3rQgNmibvQqYTJBuGm30IEeNJwvH8J0YENoI1
Kt0rJTC70mo2akbr1SSKTTIJon5yUuqeRaDw4EyleQHNtT2ePWxJsMn+3hsl
X4Iq5SLWVxuCMu/IovphAvdsNbXj8wiG+Prq/Se+ouHD+uiu+QTVAZ4T89wH
YdMadIBlT7DPK/NcVf8gHLWakrUdCEzf+by+kDmEcoWmu58XESxelJHHshtG
cKVL0lMnghCj56PyncNof2oU9bsz7d+S07c1bQQlcysXWbsQ5CuEbfef8Q16
89ddvLaU3p9bXTyh6RvKY0s1dF0JJu1JC3RKHMVu30mNWcsI5K6GVfZpysCL
KTBoc6P5nK7M0WyU4VnKnS0sd4L71lmKGpu/Q7H2ZJz3CgINn2026ao/oOjh
qOvvQdAzp70zpe4HON/j74V40v9xFjN4YWOQkxvocvMiCK100DAcH4NJU46+
ljdBaub5tJ7ScThWsS36qCsGDM+oshlwLh81P+ZDkFWYGcFdRV2Uo36cOspf
OPOaH4Nvj3x+nKSeXld3fWUQA8edSu2F1Idy1z/OjmQQ8ehs3FXqOIdTUuUU
Bqmtv4Q1UJtlaHtNvsSgnXs5VEg97rh7avcVBjX/LjKXUL8RfnxxqYyB3mLO
J0LNCboV6nGD9qs8nfCNmrHyT8qsY6CoZBg3kebc05F7dmIng+vhSjNZ1DX7
R37t7GIgGXXsNqDOcw63vPCage02+ywjat+Lc6vcuHT++9x+c+raHa3NaZ8Z
uH7l5s2lPjFnYa6fgIFXbZLLfOrEvoJAUzF9v8Ur3gLq2eyE3oZBOv+Ngq0T
tYL8yxLOCK3P7eh0pn5f7RwfIWPw+nnCH0up6+IvzLMdo+58pbuM+qSxyhDD
0PMv1WqWU/8HM976iw==
          "]]}, Annotation[#, "Charting`Private`Tag$70460#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVzns01GkYB/AfsZQiIo0Q1qWrLiiX6jtbbSqpTK6b21qqtWV1W6ulRqEb
5cSKECKpORo2bEU1Lqct/X4vNVoqt+TUiBgtJlpm3/3jPc/5nOf7PO9jHvKz
IEyVYRh3+v6vW8JkzyS9YWvNrhvlR+uxUFtvFNnJ24Adpl9sLWexsMvNyL7N
80Tka79UQu3GtfyRwwuFZLCq1cKAhU+o4v5F3mG0Xq/xfmLIon3pqfXJvHjw
eTustE1Y5BlsTzzLS8OcX9Kco2xYxGnetjnDK0RTxmrZYxcWvn75YvlQOeYY
zEjKCWOhpYzzdzV9CMb+iGLWWRZWHgOyunP10By6fPeSiEUUcULG8BM4Tu4a
KeNYGJbrdqioNGL+xn1MYR+Lyu71bOPq52iyM36xeRqH2vCcuX79zTCzv2tS
Z81hxHqNTsn+FpROXRKqzuegOiaaOdfqFSRLFWsNvuOwUhlcufNWG+QW7WrL
D3Bg4+3Jo4WdEO5vkIgSOcxL6Ru7MdAFeVGtZ1o2hz5FZ8eLZd0QFrPqWWIO
hR+qGrTPv4VEcK74fC0HbZPrgz09Peiar2/nL+WQ9GPF7jzLd5DPCanxf8Nh
lC/q2Xv8PYQ7Rfr3BjgcXlFfPrtOBrmDSkTyGIfOW/Xnnpl/QBMT0Zw7heBL
eHPWgqN9aKoJCdKYTrDoG43J3VX9kMeE7nmgR+B61XxPmeEAhIGzndV5BFEm
QRZv/AfB3Ps+1dyUYHG/l1aLuxyMQ0lKhgXBLB25Zv24HHk3p//+2ZpA7WGW
+OvsIQgP+Xr/uZDgJ/uql1PdPqHrUeyxWFsC0eaQvAejnyB0EH8cXU4w0mc0
8136P8iTlhzTdCCo2Ok6JW3DMMzS38escCQ4vikht/zdMJgNie2qLgTm7Vta
CxJGIPH0enBtDYHzqvg03opRCOfxk4L5BP6mjWMq0lEwEaoaZB3d35DcHRmn
QLBrqvH2bwky1AIPCyw/Q2L22/5TrvT+joqrqvWfkRed6J+xmUA9Ns7T6cAY
mBuNlyrdCK2B4m69cTA7pi1OdSc4eFmcrFc7DknM/ayo7QT3F53W1I34AmHs
wFd2HgS6Ww4uPqH9L4QBZHm5gKBtSZM0upo64pDjKk+C0iuw7AmcAJ9v4x3v
RRAgXqlrMjkBZsLCsMybQJiQH9d2cxL8Ojev1z4EJTKTLO2tSkh6Tzi0+hKc
zkkI7timBKN1ZG8bdajgo9UtDyWElRczu6iNq6tL3X1o31IwKqM+e2HXo6QQ
Op/alzlGvXdl5tC0aJoXvzpj5EdgEa+/SaNICb6+k84u6knHmBktxdRvPTSD
qF9+fPu8SET3yfOVIdQpPrcDNpbReadeWTi1cqHgUEI1zTeYFh2lbnt24coU
Ke03RD3NpL6TqPhB+oL+77usOIc6zSVoQUEr9aTVyXxqt2u25es66LxGg90N
6nu/ck/ieum8m/L4Her0JQ4XPPqppTe3VVMf6M72NB+k+eD0uRLq+Vv3dUqG
6X0TtqV/UaupNBemKOj+x21RT6m7KlzCg8dpXodd00hdHV6wdNkEte2EipT6
0jytEaWS+mRk/d/U/wFn4GVM
          "]]}, Annotation[#, "Charting`Private`Tag$70460#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV1Hk01dsXAPBryj3Vu+U2GBopqpdKJRWxzyuhUMZHEdL4SIM0UJIpypS6
6ZahS0oZX7h+/cyZn9dgfCIRT1xcdyRk+P7O74+zzvqsvc45e+911lZ3v2Bz
SpZGoz0i6//7wVO8xvLBU0YVPnM00r/RsPw+tYvdqsZwRyu8Qa+Xhrc/Yyfk
qdrB1lq9rMp/adj8Q1tuoupJqHhQOfG1n4YdTo6XPFD1gVsB+z4vHqHhr1vC
9kWphkAnVi2ImKRhzpLDd+6psoCZl9mayJTBgfS8dXdVUyFFdbreZr8MdjyS
nCMS58PnYMPhBq4MnkcFOpuuLIPUiDA3nros1rQW8CojqkBmQx3vcbQsvvZx
N7BH/wL/0uoec0U5rJyv1CUj8wmmpyI7TP3kcEHvvvef9jRBYpDz1PSEHK7w
SFx2hN8CppyFp/qvyuMxLcMFWV5twPFSiJ3ly2PZyYyFyzQ7wGb9xgPvzilg
PcqtwDa7E1ac+5IV16uA34fofqz5tRvOl0dXednOwavuD0++FnyDcKPgd6v+
moOHx7u7WnV6YXdX3lGujiJOHSqqZ0T/C0Uz/Urb2IqYsSJN2NfXBwPt1pk7
pYo48g/uac7afujUG17ytyEd/8AZfWcDBqBe7dD+U8F07LOtKn9pJQ/Ob3dh
hBTS8Wnd1ZzYOh7UB/m/cS2iY0e9mxHzP/Jgr6bzW/1iOjbQ13WXbedBSs8P
iaCEjmX3pi4QCHhQlj6rZfWOjmOsQzyq1Qbh1iKD72O1dJx+0Xi1j/cgnNFQ
iW1soePu7KqIRvUhCBoIquvm03HDiDx/27ohWN4TvJ41Qsfl2vstWNpDsOCs
/FwzAR1z0qvnO+wcgqtnvttkC+nY/WVNVKfFEDhublC4IqHj/sS6mIFrQ7DN
0t9weJyORyLfP5z5MAQLJwQG/rIIT3m0xG/wGwZ5bvJjs6UI2+kdi90cMAwX
dKq4rcSZMv13tocMg+5q7lV3ZYRd2OOXDKOHwRL39vipIPyuWs3MOmUYvP8e
c09TQzhs9fHR6/XDsLfllYFwJcKL/hmxqFPjw++l11IN1iG88TfF2dNFfOgo
qkhp1EP4z/SMdZ/L+WAS7D9psxNh3cVW1gdq+IBNsKiZeM8AO3VjIx/sppNK
W3YhfCjqV3NRPx+M21Bfoz7C3u2WbF/mCEwUdtwoNEL4v5dY2yL/GIF6j8Ct
JiYIm6aon3mjLABlr/Y0aztyP5uhVbNcABPqLGcu8eroqb4OdQFwe/xqVewR
/unb6i6vLYCoI8blXcRZ1nddHDA5b3XqtzMOpB4Zsf3MWQF0BjckeRxFuNu1
3PhAoQC83VqzDNwQvrbCVaPHWQgRFfgwwxNhdyud3zuPC0HoUzzqQnwoWOZe
22kh5Cqtd8oh1hp8Lv5wUQiF2Nzz8DmEW/J55YUhQkgVayVEeiGsY+HtysoU
Qnn2IaepCwjz/EITTKeFcNJcSzvDB2Ftvv28NksRcJbuUHHyR/itnUXZPSsR
5KvvD0sh3ley97KRrQi0WbHcQeKj0Vu+vHAUAdPprtW1Wwjf1UEZPidEMK7B
DokJQLjfp/gg05fEN1nNzQ9EmDOjcc8yVQS1v7QWfAwl9S8Q0at+igDtH1ph
F4VwU8m9sAMzIugymRgMJ35wTnPOJ0oEQYHKYSXEzPqjch3yYrilqbpDK5o4
tHpGyBBDeM2Sk2PEC6eeSpatEYOzy5FNEfcRnj+wv/OyuRi2Xtp69tFDhOXL
4nPWJIhhosDcWfsJwh17jM26k8RgJTVnHCXOKeR/e5oshsKa1w/DiI8WGDKZ
aWK4uWmLai/xm6xuH1quGJ607lz86Cn5vwlr9L/WiuHQmXGRJJ70yzejKk4q
BkO24o2YJIQ9dYvakbkEupPjDO2fI1ze0Jr51lICTwqdrlwnXuIlCjhjJYE0
Z4fIeOKyF5pa1fYS+LAv0rGHeJHyfe/bbhIo+KRx3jMV4aLJk/PGr0igr6sk
x/cFwvPKGIZ9HAkwAp2iAtIQzjjgzin9IQHrvES1XRnkf2qrG8GkBI73XLa3
IS5lfPtSNiUBZtzhG+eIG5qPKb+jSWH7f7zDOcSjx45EV86Vwq3m7+mKmQgb
eVvdrFsphTSLC2ubiBueGjk2mUihRz76rmM2wmPDagv746Rw8OLyRTpvEGYl
DtQmPJHC74nej0yJtx/OD7BNkMJztSgFV+JLuZbC8mQp8ISeOVHEI9dvf4zP
lEKoh5P2EPF3hf5I6wopzNTbdT/LRbh11RtUMiKFqPsH38/mIcy1NZVjGY9C
phktLqYA4QCz0Gf5/aPgepWl01KIsPrXg5+fh44B97tp8O1ShPV3hrBUt/2A
RrZp/IIKhJ1XfpqUaf4Bu4+vymFWk/zro3ovBo7DLWGNHrMOYba8i4/N2gmw
OpFV/bqe9L+LmyJbNQE8T8Yz9AFhBf9Au92XJqHOJiLJ+xPCtNcuOb3Mn1Dw
gLYjupHMj6c5UcyKn/CjalQptxnhko3hdKXzU+BTYPfHq1aElQ56awcxpiH3
a6mdSxvCnZsamn2Lp8HZcjZEpZ3MryRY2+cyA/84FJo/7kD4WI6e0orZGdDV
v8KXfEH4dmhyYGf6LKzNRR8tv5J5wlsRz7CggNbAq7nShXB4Yqhb1yEK3s6O
5fsRn7QZ0cy2pmD68SwngHh5cfGflg4UmOnLXb5LfC/GqSbSnQLt6N7ZBOKz
ek/Ec30psBszKKgk1ghZbKb4koKWJq8XC7oRnt1185e2VxQUs2/YLiZuH/m3
6WUGBbcPRFMqxPcd8o6ZvKGgKr7SWoOY+tXmcmgxBc62V7t0iTsbY5Lkmsl7
sUZPjhC/vTN+ormVAp+XpetciFkGrhuef6ag7rRZvjux+YvN+Xu7KOCo+NV6
Ehde//BX4CDJL9blH3/iuE07Yqz5FODDuvZBxJd6E+zUhSSusrTpDvF6i3Pd
5aMUdE7NVscQy8u0pN4fp8Ate44hi/gb18DD7ScF8xOW5bKJiz2eb9GZoaBv
oZFmIvHjVfPGKIoCnuP5uGTi/wEiunJt
          "]]}, Annotation[#, "Charting`Private`Tag$70460#3"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV13k8VVsUB/BrekmSUmZC0ozKEKnfzVASmStpFJISSSIVSUqUkkohigqZ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          "]]}, Annotation[#, "Charting`Private`Tag$70460#4"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.528488, 0.470624, 0.701351], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwB0QIu/SFib1JlAgAAACwAAAACAAAASmXo0cDpZT7MnAG6mvICQARDGnDf
GUQ/5M2S/EL0AkAzn5icsxlUP+Jw+5Hr9QJAS83Xsp0ZZD8ADWnDPfkCQFdk
972SGXQ/dk/WQub/AkDdL4dDjRmEP52JccRHDQNAoBVPhooZlD9Pg9lWTSgD
QIEIsyeJGaQ/rksV5WZfA0BYWaGv8PG0P1NCWBfe2wNAC/+BXEcevz/2AyVf
i1YEQCVR7ujDi8Q/plNavzLVBEB3zjk/mPTJPzEuM4McZgVAF7QR3gEBzz8S
MQ1FyPQFQLbiQ8zPPNI/MK+osuqXBkDCap0bWezUPzJ7DnQhQQdA9SY9D61t
1z8go3Lgc+cHQAL5qxAbJdo/1ZV8g32lCEA2/2C2U67cP2uXf1dmYAlAzIQ0
zsYq3z9OlMo46yAKQB+Q6/mp7uA/fI8ySqP8CkDr99/e1TDiP6Q8l7Y91AtA
pOq7yg6O4z8borIk+ckMQA4dp+/k5OQ/jfgml+HHDUCMabVmoCTmP1Kg94xw
wA5A9kCr5Gh/5z9mKOM0V9sPQHQyxLQWw+g/9macSSh4EEDfrsSL0SHqPyhM
Axd7FRFA+2rUmyl66z+pEBGDf7cRQCtBB/5mu+w/XyOBTZRVEkBHoiFnsRfu
P0aeFse9CBNAdx1fIuFc7z8eVjA1hbcTQCzsVQvXTfA/Z8W9oRxqFEATD/AI
xPrwP8KTklA7NBVABL+bryOc8T+Svg4l+/gVQGs0u9kJS/I/ePfSxWrXFkCr
SWKgvvbyP2QFtjZ1uxdA9esaEOaW8z/I7xQ2IZkYQLVTRwOURPQ/jZ7pm7ST
GUB/SIWftOb0P9aFGx+PhxpAId1K2KOF9T8pSp5jToAbQDo3hJQZMvY/Vsf4
V4WZHEBcHs/5AdP2P8qv7dvuqh1A9cqN4nCB9z/21jln3d8eQErrapRWg/c/
ft3kKF7jHkB1JUkx
          "]]}, Annotation[#, "Charting`Private`Tag$70460#5"]& ]}}, {}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
       AbsolutePointSize[6], "ScalingFunctions" -> None, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, PlotRange -> {{0, 2}, {0., 7.722038878411125}},
      PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*SubscriptBox[\\(x\\), \\(2\\)]\\)(t)-\\!\\(\\*SubscriptBox[\
\\(x\\), \\(1\\)]\\)(t)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(x\\), \
\\(3\\)]\\)(t)-\\!\\(\\*SubscriptBox[\\(x\\), \\(2\\)]\\)(t)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(x\\), \
\\(4\\)]\\)(t)-\\!\\(\\*SubscriptBox[\\(x\\), \\(3\\)]\\)(t)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(x\\), \
\\(5\\)]\\)(t)-\\!\\(\\*SubscriptBox[\\(x\\), \\(4\\)]\\)(t)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(x\\), \
\\(6\\)]\\)(t)-\\!\\(\\*SubscriptBox[\\(x\\), \\(5\\)]\\)(t)\""}, 
      "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.922526`", ",", "0.385626`", ",", "0.209179`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.3523253333333333, 0.3137493333333333, 
                    0.46756733333333333`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.528488`", ",", "0.470624`", ",", "0.701351`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.528488, 0.470624, 0.701351]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.528488, 0.470624, 0.701351], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.934629064334551*^9, 3.934629113177111*^9, 3.93462943351495*^9, {
   3.9346295296977577`*^9, 3.9346295403691196`*^9}, 3.9346870742623587`*^9, 
   3.93468718376766*^9, 3.934687681528075*^9, 3.9347067073068123`*^9, 
   3.9347087941450796`*^9, 3.9347088315485263`*^9, 3.93470886544188*^9, 
   3.9347089102973843`*^9},
 CellLabel->
  "Out[510]=",ExpressionUUID->"b6d663f5-b0a2-42eb-9535-3365b0609e22"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Attn in dimension 2 with 4 tokens", "Section",
 CellChangeTimes->{{3.9346609566161394`*^9, 3.934660962720379*^9}, {
  3.934661015641877*^9, 3.9346610253394113`*^9}, {3.9346810644556456`*^9, 
  3.934681067336251*^9}, {3.934683264152178*^9, 
  3.934683264380577*^9}},ExpressionUUID->"b1b70b7d-2518-49a6-8960-\
f51eefccc660"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9346764735526066`*^9, 3.9346765616097145`*^9}, 
   3.934676741457034*^9},ExpressionUUID->"f94c1f8a-da4d-4b64-b504-\
0408f547aa1a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"4", " ", "tokens", " ", "of", " ", "dim", " ", "2"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"endpoint", "=", "10"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tmin", "=", 
     RowBox[{"-", "2"}]}], ";", 
    RowBox[{"tmax", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"initial", " ", "conditions"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial11", "=", 
     RowBox[{
      RowBox[{"x11", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";", 
    RowBox[{"initial12", "=", 
     RowBox[{
      RowBox[{"x12", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial21", "=", 
     RowBox[{
      RowBox[{"x21", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";", 
    RowBox[{"initial22", "=", 
     RowBox[{
      RowBox[{"x22", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial31", "=", 
     RowBox[{
      RowBox[{"x31", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";", 
    RowBox[{"initial32", "=", 
     RowBox[{
      RowBox[{"x32", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial41", "=", 
     RowBox[{
      RowBox[{"x41", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";", 
    RowBox[{"initial42", "=", 
     RowBox[{
      RowBox[{"x42", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vars", "=", 
     RowBox[{"{", 
      RowBox[{
      "x11", ",", "x12", ",", "x21", ",", "x22", ",", "x31", ",", "x32", ",", 
       "x41", ",", "x42"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"attention", " ", "scores"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e11", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x11", "[", "t", "]"}], "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x12", "[", "t", "]"}], "*", 
        RowBox[{"x12", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e12", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x11", "[", "t", "]"}], "*", 
        RowBox[{"x21", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x12", "[", "t", "]"}], "*", 
        RowBox[{"x22", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e13", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x11", "[", "t", "]"}], "*", 
        RowBox[{"x31", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x12", "[", "t", "]"}], "*", 
        RowBox[{"x32", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e14", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x11", "[", "t", "]"}], "*", 
        RowBox[{"x41", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x12", "[", "t", "]"}], "*", 
        RowBox[{"x42", "[", "t", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P11", "=", 
     FractionBox["e11", 
      RowBox[{"e11", "+", "e12", "+", "e13", "+", "e14"}]]}], ";", 
    RowBox[{"P12", "=", 
     FractionBox["e12", 
      RowBox[{"e11", "+", "e12", "+", "e13", "+", "e14"}]]}], ";", 
    RowBox[{"P13", "=", 
     FractionBox["e13", 
      RowBox[{"e11", "+", "e12", "+", "e13", "+", "e14"}]]}], ";", 
    RowBox[{"P14", "=", 
     FractionBox["e14", 
      RowBox[{"e11", "+", "e12", "+", "e13", "+", "e14"}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e21", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x21", "[", "t", "]"}], "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x22", "[", "t", "]"}], "*", 
        RowBox[{"x12", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e22", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x21", "[", "t", "]"}], "*", 
        RowBox[{"x21", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x22", "[", "t", "]"}], "*", 
        RowBox[{"x22", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e23", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x21", "[", "t", "]"}], "*", 
        RowBox[{"x31", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x22", "[", "t", "]"}], "*", 
        RowBox[{"x32", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e24", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x21", "[", "t", "]"}], "*", 
        RowBox[{"x41", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x22", "[", "t", "]"}], "*", 
        RowBox[{"x42", "[", "t", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P21", "=", 
     FractionBox["e21", 
      RowBox[{"e21", "+", "e22", "+", "e23", "+", "e24"}]]}], ";", 
    RowBox[{"P22", "=", 
     FractionBox["e22", 
      RowBox[{"e21", "+", "e22", "+", "e23", "+", "e24"}]]}], ";", 
    RowBox[{"P23", "=", 
     FractionBox["e23", 
      RowBox[{"e21", "+", "e22", "+", "e23", "+", "e24"}]]}], ";", 
    RowBox[{"P24", "=", 
     FractionBox["e24", 
      RowBox[{"e21", "+", "e22", "+", "e23", "+", "e24"}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e31", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x31", "[", "t", "]"}], "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x32", "[", "t", "]"}], "*", 
        RowBox[{"x12", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e32", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x31", "[", "t", "]"}], "*", 
        RowBox[{"x21", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x32", "[", "t", "]"}], "*", 
        RowBox[{"x22", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e33", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x31", "[", "t", "]"}], "*", 
        RowBox[{"x31", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x32", "[", "t", "]"}], "*", 
        RowBox[{"x32", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e34", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x31", "[", "t", "]"}], "*", 
        RowBox[{"x41", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x32", "[", "t", "]"}], "*", 
        RowBox[{"x42", "[", "t", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P31", "=", 
     FractionBox["e31", 
      RowBox[{"e31", "+", "e32", "+", "e33", "+", "e34"}]]}], ";", 
    RowBox[{"P32", "=", 
     FractionBox["e32", 
      RowBox[{"e31", "+", "e32", "+", "e33", "+", "e34"}]]}], ";", 
    RowBox[{"P33", "=", 
     FractionBox["e33", 
      RowBox[{"e31", "+", "e32", "+", "e33", "+", "e34"}]]}], ";", 
    RowBox[{"P34", "=", 
     FractionBox["e34", 
      RowBox[{"e31", "+", "e32", "+", "e33", "+", "e34"}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e41", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x41", "[", "t", "]"}], "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x42", "[", "t", "]"}], "*", 
        RowBox[{"x12", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e42", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x41", "[", "t", "]"}], "*", 
        RowBox[{"x21", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x42", "[", "t", "]"}], "*", 
        RowBox[{"x22", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e43", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x41", "[", "t", "]"}], "*", 
        RowBox[{"x31", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x42", "[", "t", "]"}], "*", 
        RowBox[{"x32", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e44", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x41", "[", "t", "]"}], "*", 
        RowBox[{"x41", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x42", "[", "t", "]"}], "*", 
        RowBox[{"x42", "[", "t", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P41", "=", 
     FractionBox["e41", 
      RowBox[{"e41", "+", "e42", "+", "e43", "+", "e44"}]]}], ";", 
    RowBox[{"P42", "=", 
     FractionBox["e42", 
      RowBox[{"e41", "+", "e42", "+", "e43", "+", "e44"}]]}], ";", 
    RowBox[{"P43", "=", 
     FractionBox["e43", 
      RowBox[{"e41", "+", "e42", "+", "e43", "+", "e44"}]]}], ";", 
    RowBox[{"P44", "=", 
     FractionBox["e44", 
      RowBox[{"e41", "+", "e42", "+", "e43", "+", "e44"}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"the", " ", "ode", " ", "system"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode11", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x11", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P11", "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{"P12", "*", 
        RowBox[{"x21", "[", "t", "]"}]}], "+", 
       RowBox[{"P13", "*", 
        RowBox[{"x31", "[", "t", "]"}]}], "+", 
       RowBox[{"P14", "*", 
        RowBox[{"x41", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode21", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x21", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P21", "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{"P22", "*", 
        RowBox[{"x21", "[", "t", "]"}]}], "+", 
       RowBox[{"P23", "*", 
        RowBox[{"x31", "[", "t", "]"}]}], "+", 
       RowBox[{"P24", "*", 
        RowBox[{"x41", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode31", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x31", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P31", "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{"P32", "*", 
        RowBox[{"x21", "[", "t", "]"}]}], "+", 
       RowBox[{"P33", "*", 
        RowBox[{"x31", "[", "t", "]"}]}], "+", 
       RowBox[{"P34", "*", 
        RowBox[{"x41", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode41", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x41", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P41", "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{"P42", "*", 
        RowBox[{"x21", "[", "t", "]"}]}], "+", 
       RowBox[{"P43", "*", 
        RowBox[{"x31", "[", "t", "]"}]}], "+", 
       RowBox[{"P44", "*", 
        RowBox[{"x41", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode12", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x12", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P11", "*", 
        RowBox[{"x12", "[", "t", "]"}]}], "+", 
       RowBox[{"P12", "*", 
        RowBox[{"x22", "[", "t", "]"}]}], "+", 
       RowBox[{"P13", "*", 
        RowBox[{"x32", "[", "t", "]"}]}], "+", 
       RowBox[{"P14", "*", 
        RowBox[{"x42", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode22", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x22", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P21", "*", 
        RowBox[{"x12", "[", "t", "]"}]}], "+", 
       RowBox[{"P22", "*", 
        RowBox[{"x22", "[", "t", "]"}]}], "+", 
       RowBox[{"P23", "*", 
        RowBox[{"x32", "[", "t", "]"}]}], "+", 
       RowBox[{"P24", "*", 
        RowBox[{"x42", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode32", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x32", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P31", "*", 
        RowBox[{"x12", "[", "t", "]"}]}], "+", 
       RowBox[{"P32", "*", 
        RowBox[{"x22", "[", "t", "]"}]}], "+", 
       RowBox[{"P33", "*", 
        RowBox[{"x32", "[", "t", "]"}]}], "+", 
       RowBox[{"P34", "*", 
        RowBox[{"x42", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode42", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x42", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P41", "*", 
        RowBox[{"x12", "[", "t", "]"}]}], "+", 
       RowBox[{"P42", "*", 
        RowBox[{"x22", "[", "t", "]"}]}], "+", 
       RowBox[{"P43", "*", 
        RowBox[{"x32", "[", "t", "]"}]}], "+", 
       RowBox[{"P44", "*", 
        RowBox[{"x42", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sys", "=", 
     RowBox[{"{", 
      RowBox[{
      "ode11", ",", "ode21", ",", "ode31", ",", "ode41", ",", "ode12", ",", 
       "ode22", ",", "ode32", ",", "ode42", ",", "initial11", ",", 
       "initial21", ",", "initial31", ",", "initial41", ",", "initial12", ",",
        "initial22", ",", "initial32", ",", "initial42"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"solving", " ", "the", " ", "system"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "x11sol", ",", "x12sol", ",", "x21sol", ",", "x22sol", ",", "x31sol", 
       ",", "x32sol", ",", "x41sol", ",", "x42sol"}], "}"}], "=", 
     RowBox[{"NDSolveValue", "[", 
      RowBox[{"sys", ",", "vars", ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", "endpoint"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "attention", " ", "matrix", " ", "at", " ", "different", " ", "time", " ",
      "t"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"endpoint", "=", "10"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"attn", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"P11", ",", "P12", ",", "P13", ",", "P14"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"P21", ",", "P22", ",", "P23", ",", "P24"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"P31", ",", "P32", ",", "P33", ",", "P34"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"P41", ",", "P42", ",", "P43", ",", "P44"}], "}"}]}], "}"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"attnt", "=", 
     RowBox[{"Replace", "[", 
      RowBox[{"attn", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"x11", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x11", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x21", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x21", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x31", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x31", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x41", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x41", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x12", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x12", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x22", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x22", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x32", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x32", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x42", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x42", "[", "endpoint", "]"}]}]}], "}"}], ",", "All"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"attnpoint", "=", 
     RowBox[{"Replace", "[", 
      RowBox[{"attnt", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"x11", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x11sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x21", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x21sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x31", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x31sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x41", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x41sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x12", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x12sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x22", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x22sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x32", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x32sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x42", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x42sol", "[", "endpoint", "]"}]}]}], "}"}], ",", "All"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{"N", "[", "attnpoint", "]"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"plot", " ", "the", " ", 
     RowBox[{"tokens", "'"}], " ", 
     RowBox[{"trajectory", " ", "--"}], " ", "the", " ", "solution", " ", 
     "of", " ", "the", " ", "system"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"endpoint", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Animate", "[", 
    RowBox[{
     RowBox[{"ParametricPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x11sol", "[", "t", "]"}], ",", 
           RowBox[{"x12sol", "[", "t", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x21sol", "[", "t", "]"}], ",", 
           RowBox[{"x22sol", "[", "t", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x31sol", "[", "t", "]"}], ",", 
           RowBox[{"x32sol", "[", "t", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x41sol", "[", "t", "]"}], ",", 
           RowBox[{"x42sol", "[", "t", "]"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", "a"}], "}"}], ",", 
       RowBox[{"PlotLegends", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(x\), \(1\)]\)(t)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(x\), \(2\)]\)(t)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(x\), \(3\)]\)(t)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(x\), \(4\)]\)(t)\>\""}], "}"}]}]}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "0", ",", "endpoint"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.934661086630923*^9, 3.934661237876424*^9}, {
   3.9346612826193314`*^9, 3.9346616247330513`*^9}, {3.9346616732560887`*^9, 
   3.934661945381506*^9}, {3.934661989437352*^9, 3.9346619924822392`*^9}, {
   3.9346682665290785`*^9, 3.934668276370946*^9}, {3.934676435793157*^9, 
   3.9346764570314817`*^9}, {3.9346765682655163`*^9, 3.934676734502446*^9}, 
   3.9346767683932204`*^9, 3.9346769694563875`*^9, 3.9346773598003516`*^9, {
   3.934677633110513*^9, 3.9346776335343437`*^9}, {3.9346777509524164`*^9, 
   3.9346777543256207`*^9}, {3.9346778473281975`*^9, 
   3.9346778574727345`*^9}, {3.9346779159523973`*^9, 3.934678001925371*^9}, {
   3.9346780624389963`*^9, 3.9346781096157246`*^9}, {3.934687206440535*^9, 
   3.9346872909883924`*^9}, {3.93468779449709*^9, 3.934687795127736*^9}, {
   3.9346913443476205`*^9, 3.93469135178409*^9}, {3.9346914228016295`*^9, 
   3.9346914231191254`*^9}, {3.9346930483260784`*^9, 3.9346930621045485`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"e24f50bf-c5e6-47ac-9d92-d67cc02828fb"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"1.2085563938266504`*^9\\\"}], \\\"]\\\"}]\\) is too small to represent as \
a normalized machine number; precision may be lost.\"",2,92,20,
   19857321320236456979,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.934691461709137*^9, 3.9346914782148843`*^9}, 
   3.934693063276084*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"f6e61489-f5b0-4c7e-8616-e35cb244aabe"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"1.2085563938266504`*^9\\\"}], \\\"]\\\"}]\\) is too small to represent as \
a normalized machine number; precision may be lost.\"",2,92,21,
   19857321320236456979,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.934691461709137*^9, 3.9346914782148843`*^9}, 
   3.934693063307335*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"3f7c1359-123a-4e15-a3ff-02ed28e64054"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"1.2085563938266504`*^9\\\"}], \\\"]\\\"}]\\) is too small to represent as \
a normalized machine number; precision may be lost.\"",2,92,22,
   19857321320236456979,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.934691461709137*^9, 3.9346914782148843`*^9}, 
   3.9346930633541985`*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"a172e34e-6777-4049-90cf-30046fddb858"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"General\\\", \
\\\"::\\\", \\\"munfl\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,92,23,19857321320236456979,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.934691461709137*^9, 3.9346914782148843`*^9}, 
   3.9346930633854074`*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"71eeb1eb-8ddd-454b-95b9-11332730c918"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.`", "0.`", "0.`", "1.`"},
     {"0.`", "1.`", "0.`", "0.`"},
     {"0.`", "0.`", "1.`", "0.`"},
     {"0.`", "0.`", "0.`", "1.`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9346913531290836`*^9, 3.9346914782418776`*^9}, 
   3.9346930634166546`*^9},
 CellLabel->
  "Out[93]//MatrixForm=",ExpressionUUID->"6b8f958d-31a9-4ea4-a0b5-\
8c00d092fbfe"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`a$$ = 0.3499755859375, Typeset`show$$ = 
    True, Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`a$$], 0, 2}}, Typeset`size$$ = {538., {234., 240.}}, 
    Typeset`update$$ = 0, Typeset`initDone$$, Typeset`skipInitDone$$ = 
    True, $CellContext`a$121095$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`a$$ = 0}, 
      "ControllerVariables" :> {
        Hold[$CellContext`a$$, $CellContext`a$121095$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> ParametricPlot[{{
          $CellContext`x11sol[$CellContext`t], 
          $CellContext`x12sol[$CellContext`t]}, {
          $CellContext`x21sol[$CellContext`t], 
          $CellContext`x22sol[$CellContext`t]}, {
          $CellContext`x31sol[$CellContext`t], 
          $CellContext`x32sol[$CellContext`t]}, {
          $CellContext`x41sol[$CellContext`t], 
          $CellContext`x42sol[$CellContext`t]}}, {$CellContext`t, 
         0, $CellContext`a$$}, 
        PlotLegends -> {
         "\!\(\*SubscriptBox[\(x\), \(1\)]\)(t)", 
          "\!\(\*SubscriptBox[\(x\), \(2\)]\)(t)", 
          "\!\(\*SubscriptBox[\(x\), \(3\)]\)(t)", 
          "\!\(\*SubscriptBox[\(x\), \(4\)]\)(t)"}], 
      "Specifications" :> {{$CellContext`a$$, 0, 2, 
         AppearanceElements -> {
          "ProgressSlider", "PlayPauseButton", "FasterSlowerButtons", 
           "DirectionButton"}}}, 
      "Options" :> {
       ControlType -> Animator, AppearanceElements -> None, DefaultBaseStyle -> 
        "Animate", DefaultLabelStyle -> "AnimateLabel", SynchronousUpdating -> 
        True, ShrinkingDelay -> 10.}, "DefaultOptions" :> {}],
     ImageSizeCache->{599., {287., 294.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Animate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{{3.9346913531290836`*^9, 3.9346914782418776`*^9}, 
   3.9346930634322786`*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"b5b6355a-0122-44f9-b3d1-e58a4acd9b1b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "plot", " ", "the", " ", "distances", " ", "between", " ", "tokens"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"endpoint", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x21sol", "[", "t", "]"}], "-", 
            RowBox[{"x11sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x22sol", "[", "t", "]"}], "-", 
            RowBox[{"x12sol", "[", "t", "]"}]}], ")"}], "2"]}], "]"}], ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x31sol", "[", "t", "]"}], "-", 
            RowBox[{"x11sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x32sol", "[", "t", "]"}], "-", 
            RowBox[{"x12sol", "[", "t", "]"}]}], ")"}], "2"]}], "]"}], ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x31sol", "[", "t", "]"}], "-", 
            RowBox[{"x21sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x32sol", "[", "t", "]"}], "-", 
            RowBox[{"x22sol", "[", "t", "]"}]}], ")"}], "2"]}], "]"}], ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x41sol", "[", "t", "]"}], "-", 
            RowBox[{"x11sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x42sol", "[", "t", "]"}], "-", 
            RowBox[{"x12sol", "[", "t", "]"}]}], ")"}], "2"]}], "]"}], ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x41sol", "[", "t", "]"}], "-", 
            RowBox[{"x21sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x42sol", "[", "t", "]"}], "-", 
            RowBox[{"x22sol", "[", "t", "]"}]}], ")"}], "2"]}], "]"}], ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x41sol", "[", "t", "]"}], "-", 
            RowBox[{"x31sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x42sol", "[", "t", "]"}], "-", 
            RowBox[{"x32sol", "[", "t", "]"}]}], ")"}], "2"]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "endpoint"}], "}"}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<||\!\(\*SubscriptBox[\(x\), \(2\)]\)(t)-\!\(\*SubscriptBox[\(x\), \
\(1\)]\)(t)||\>\"", ",", 
        "\"\<||\!\(\*SubscriptBox[\(x\), \
\(3\)]\)(t)-\!\(\*SubscriptBox[\(x\), \(1\)]\)(t)||\>\"", ",", 
        "\"\<||\!\(\*SubscriptBox[\(x\), \
\(3\)]\)(t)-\!\(\*SubscriptBox[\(x\), \(2\)]\)(t)||\>\"", ",", 
        "\"\<||\!\(\*SubscriptBox[\(x\), \
\(4\)]\)(t)-\!\(\*SubscriptBox[\(x\), \(1\)]\)(t)||\>\"", ",", 
        "\"\<||\!\(\*SubscriptBox[\(x\), \
\(4\)]\)(t)-\!\(\*SubscriptBox[\(x\), \(2\)]\)(t)||\>\"", ",", 
        "\"\<||\!\(\*SubscriptBox[\(x\), \
\(4\)]\)(t)-\!\(\*SubscriptBox[\(x\), \(3\)]\)(t)||\>\""}], "}"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.934687383964917*^9, 3.934687443045582*^9}, {
  3.9346878207114353`*^9, 3.934687828250636*^9}},
 CellLabel->
  "In[2893]:=",ExpressionUUID->"efb38a13-02ac-4304-a18b-e8d5c172f1d7"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV1Xs01OkfB3AjW7Zaum+jFK1YcilZXVRvpJRE7vWrsBMlpSIp3aRci4by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          "]]}, Annotation[#, "Charting`Private`Tag$25086#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV0Xs0FHgUB3Bkl9hV2lUNqSbpSdlW6UFflVSUDj2oJqRGHumdR7XZ2WNa
myyno9eWV4N2chhlWBuq4zecwwlhWtFkNGY13o+8hvjtb/+4557PP/fe873c
gDNefD0dHZ09rP7vbnxN3asO/uZb0uecTQsJ9LeZn1VyXDC4vXQ4hfnH1HsP
8zn7US0zeqLHJXCvbnyWzDkBJ0H97Upm7xOjpbc4FyGri7x8wIrgw+pft8Vz
YpAiPXKFv4QgzWzv9RucJLRdaIoItCEQGOYv/Y2TATO+TniPA4HPoXRJ/4AU
V1S9tyo8CIypgLdj/ktYOXW63z5GYO3ZqyFxMoTayr0bzhFE1GzAvaFKrM8J
LbcXEMyRmrbo6taiXHlELyeeoFC17XWtYz2CeR7X/O8TlIUkWxzqliMs2Ee9
VUQwvMRpRk5YIxb6tFU4ZhPoabNnWlg34/HaY26FzwjWUf/CfbkKWHr9cLCk
iOB1jH1NxQol8iRle1tKCRYkdmnFva3Q/i1yelpG0DWqbHlrp4I4fXXH3QqC
jM7iKpPf27DT4ryNSxWBieXjPrVajVc2VaX8aoKbwQWBaYvbMZF3MHCklmDE
OVsdFP0JNaIU7ql6gotrZNLZRIPLYt/yCDmBMlcWV8ftRGlns1n4PwQTIfIH
yy93Yay/3dXxHcHKLQZTgcXd8PjrmmdZE8GOR9yTT+f0ws8l8437e5aXpd+i
j7w+uI4XcjMVBDbdB4wb9/Rji2vfsk8fCL6b0W8oG2emeS/XKtn/Xz6QWD0c
gFijVQS0EoTaFzdNdx+E8v3BC6kfCbJ3BaS9GBlElk3z8hoVy7PLfGb7nc/g
B0mCVW0EBft2TEtyGULEZ18nw38JoncKU6XtQxiPL0wzayfgfnB7JxIO47lQ
dobziWCjQ0wSZ80IUsMVhas0BLz5tVrdhhH4TBbNte1g86viVWcFo1ifXjnL
sZPgnr7vRa/FY+A5+0fYd7H7Wwoe6cnGcNc6J8Kqm+CrnwT7N5zTYu7SyCBu
D4GO2FeimjWO0A6x3fRegvN/SOJnlY0jVvPYb4q5dGWsoenpCbRWfV2k6SMw
dTtv84vJF4z2KA6X9hMobN80RJV8gaHU1jx5gCAvBYvVvpMwvxPpeXKQ4Khk
nanl1CRo4wKTpZ8JfhamCxRPptCmjY7tY87RWD4w2U0xu1zfTTREEJss9G/x
oKA3PXhZzCe8eqxzPSnaAw1Oi5nnlZTk7fGmCDWuSJAw30g4UnEzgOKk7aXX
xcxB6+4PGEVRXI2LWyFnXhTz/U6DLIqNIfOj9IcJptZf/bbxTwpp8rIoA+am
nrb6rGyKXdLUSCPmRO/8o65PKSZc5JdmMtMVXheEJRQaowPB85gVdQkp0xoo
MlSZ9vbMRddHjze8pdDOCV/pwJy0yW+56B3F27nPuBuZ3TNXSbe2UKgdwr5x
Zn4eWV0p6KC47dXb7M58x3Ztgmc3hdVmi2oP5nOqh/u5fRTlwvwXnszLdp9S
vhqiuDZmnebNrK8rz0gcpdhnpJN4mLm1YFOI/zjb77o9+ihzSYhotd0kRW76
cJg/890FxsOUUtiZmPKOM/8HfLKMuw==
          "]]}, Annotation[#, "Charting`Private`Tag$25086#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV1Hs01PkbB/BodrORW22iVLoooQtW0eVdsaG0NdHFhspipU2lIsVPyq2k
Uc1KIYqyUQiRTJtqCJWUQv1cxzTGGIMIM/nM9/f5/fE5n/M65/M85/mc8zyP
kdehbT6q48aN49Dz/3ujj/hdebfPGnvt/EqxqRwsO4PDbfr2iJD6Cnnmclim
JaUU6rsiVPpKlrBEjk1vGgtS9b3RoBdZscJSjp3eI08u6x+DdmlsYIytHC1L
Yuzi9SMhlV2Mm+0kR/rPW6LP63ORZzqxFL5yRKgVLjinn4m55RPjjNLl2OV2
M69/oAiteZqK7dMVUGci3B1mPkVikCzL87wC89ky8Ys4PuKrNgzM/6pAcK0N
koaqcc0nzf/m7u/QK9JpVVF5iyBuROGvxd9RLLB7/XbVexTud0jW0BrDc//U
6W7SD/jCDY6e6z6Gb8arte4fbMQt9zJPjeQxqMpztKfP/4x1lmFqXz6OwZrZ
W+yS2wyGvWx7OYvgdaRVbeWiNhjJLa8NmBLMSuiR35W1w1iy5W7nFoJ/94Xf
LRhsR9jt6YaeWwk8LSe7lY22o+Q/AWiiTmmwffRatQNxp/0SXrEJphmeD+qb
2gHTUJFfrguBbvbCQSt0IMyxztBnJ8EPfB/pU04H9GsvfLnqSdAz0tb6cakA
fQGrTAz/Iij+k/N8o7UAcepJnvHUpxvX3Hm6UoAK14J1hHpqSerBuxuo+5U6
zQcJ1gftHgt1FyB0/1j734cIrg816M+LFeDEurt+ikACx4E3roFtAhQtvfd3
bAhBpqSsRvNiJy7uvr6QH0UQcHXLXP8rndD85Zf8WdEEy+07T1UkdaL/UtbQ
Seqa1InmoRmd2BFXU7Q0hmBgqxun+1EnTh7V0rsWS7CmZNiF39mJpGrLcx5x
BJ/OLmsJsRHCsqLWpjiBQNMwq08oFEIzq+BM3nWCtTvOtnR2C1E85yefYepA
zp5XApkQU3fzfl6dTNCgMi2rfVQIk9hMQTX1DVGsZ7PGF1g6eZt3pBAszvd/
U2/1BRoeIWk/phFstluc8zzyC645V/LMMwgu7H/omz5PhH0tzrqD2QSStfdj
1ReJYNJue9Ayh8Bh2u3soCUixNRMTDxKrfqSK3O2FaE78R17kDpk3rEg+RYR
qj+cPd5/j8C3zSJ62ykRtk17dq4jl2Dd9vzbrPcihLvUvUwrIBhemyP0C+9C
639/zL5SSsDL7EkOjuzChKqyET71GTUzl+hzXRh1fTB7mFqz7t6zjCtd8Gjl
sXY9JjDek3ujNasLky706BmUEewIe7DLta4LS1bsCL/KI3hYWvIaRmLcUDSO
BD8lOGbBL5r6QowV+uMffeDT+qxmp1+qEqNx0+WRcRUEu6xD4zRqxRhoe6lr
Tr3S1spL9ZMYYQcuN0dSq67P1JLJxJhcdb3copKAw470rzDoxrpdxoKYlwTZ
h+1nHwvsxoLPiY7Tagjacvlx74wkqNsz83RjLUFdL0tqsUAC2YLMDwrqcrNf
nblmEri/OKAx8y1BenaFxs7lEjgppht7U3vdqYxvdpbAfnIEq49alFrF6QqW
oNHxjwimjqD3wusr5I0EVScKpmvUE3z3/5BscrIHm1f0FTc1ELhae1xaHN6D
SyoNqYPU91RE0ZaRPTApDDis2UjnMWnkyOqLPXDwHm6yo35WYeDIvtUDJ525
pfepY2bvGzpR0wPbxbr8sCaCyQ29zlUGUtQtcz6u9ZnAdN0EpW+ZFOoBjs/G
mgnys3MWNJVLkeJr9HVKC4HVlK1sp0opAlTStMypV3UlZZq+kyI8+I22B/Vv
8Ys29YukeNrUbM6jDvy0OSlEtxdu6gMdQa0EpUe4Fhf296JUwzmntY323y2j
Px/oyVC/zyXmlIDmT9I0rpwhw+Gs3/UuUs+++F342UiGulszr6dTK0I+erHM
6HtL9RMV1PfZ5zx3rpVBMomXqNlJ/6MysJ34yWBtkLX/BnXbnnJ7p8cynGIP
FxcJCYIN98zpcO8D59WRkH9FBGbS7eqNm/tRaL3G0FFC47X61fiKfrivitBI
6CVgPU3Om5sygHNDPT/b9BMcsCr79NOmrzBuyHhZ+ZUgx8kr/d/hr2jb4Fir
9o3gW4+BtihxEFsKkiLlw7RfXRzGc+2HcLux3OzrKEG4Y1RakWgIZmlbFz5Q
EBi1bGzKiPqGb/zz+3aMEdguj+TqWwyjXechR1tJ4D7zrVylfhjHR3UkNxma
vyZecDhiBEVNVx9tVFEiieV5bNu8UfTFra+uVVVicuvDW6r8Ucxac6XMjqXE
D2ERrjZH5LD/7RCr7gclxt31zBPoKiB22DvDdoISgdfz4nWfK5CS31hRqqbE
E9NYNZ2A72jIFa83maiEzsZAszOaY3hbohYSrK5Es3ldfQhvDCU241lNGkrk
38A8Id3bPMeU43qaSnjkWesY0rozdD4bOmgpcTrqZkRzthLmyyYFRWkrcV9s
mKzpzGDw/ZPcDB0lYlOj9rb+xuDAMT/uP9Te23rn57IZxIXZhtynnsHj5W/e
ycBjpevaEurznN2VF7wYGHN/59dQ+1lfG5gYwuCMBTdjgHpO5BTHCXcYTBFW
Plmjq4RyReikxn8YxHYYxNpRf+rtfH8nh8EcySW2I3XCzkKPDQ8YrLgk7mBT
M4u2HY3iMZjsazXqTd38jnNjfD2D6lsLvp+nfhQ98kf9RwZPRpJLONTclXtM
MpoYXDNZdpRLven24qL1rQyOpj3pSqV+fOJNdUQ3g79a91XmUyea/8JhSxkU
zWo59ZD6iCDF1aiPxmuELH1MvdD5r7byIQZu4bpXX1CzVD5kJowwsKnTcqqi
bn+40n+vggHfy1zxmprnn7FkKWFwdsaB7HfUV2epf2MYBqOCKrcG6v8BmgG4
YA==
          "]]}, Annotation[#, "Charting`Private`Tag$25086#3"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVzms01HkYwHHkMiWaQWpoMCGX3OKfNtp9ntJJuVSk1IaR6IIo2RXddloj
hHGsUwrlUu1ITK1hO1FaJqVEMg46DKbJKtcKE+K37Yvv+bz9skOifcNUlJSU
vL/3vx5hg61PPoT95ODmyHhdoo6qbgbHe5mbARjFRuSuOjrdyMmrYPrBVq20
Prt76uj5quOvfGYoHC10zcusUkf/UMWjLGYsrBhznwqoV8ce+4tu6cxEaK8s
82b2qGPB0h1JqcxsyO2P92IzNJBLq7BIYd4E4bX8qNjTGrh3X6Fw/JMIsjT+
VuJH0lCTcAPcjWrBMNLqFX3/QjT3GR2svySGhpnXWo99FmFc83rImWiEvZ01
prMRmrhMxJAqK7eA2tngu/7cxVglc2tq2fAGfBoT1vo90sK68HzDfcMSkDCM
/vFZsAQnV/24pOxYB4zp/lwoMaGjynQp3dD8LfQotDX82unoTIKrdpV3Q0HF
7uehPAY2JVLNDda9UBXlwcD1OmicOTRdMtoH24oEnrWqujik6JW2O8ggLLDu
WdULXbz5sfqFdsY72HPbPjX6jh5qs/4ck8vlIBtZ+1TAX4ppRysPFZgNQPXO
zpN7ovRxCkvlR87/Cyw3+ujk0WUY6ygW6dcPQmT9wmlh0HLsLRdfamV/hLd6
4k06J5k4Gy7JtUoYArnL/KYNGQa4eqPG/KHqYYj5vX86tNAQ3YvYh+8vG4US
anHyus4VGMfirOwPGAM9TshIkboR2gzv1uzwHoc8SFFZ5GqMukvGaeKZcbCL
4UqfeJqgam2u0DTvExwrq3Y0nTTBCKq6a6HnZ9hIc9KJFrGxdFtIweOpz9CU
whzhnFqJk0MG9IHLXyCnP/eNyNkUK3e5L8jePAGNdk74QMsMz2/l3RANTEDe
y+OcLqkZsns8Oot5kyCalSToiMzRZV1iNtNxCvbQ319QvbUKA4xappXbpoDT
bNhiy7fAyRfpsuNcBZzef5EluGKJOapBsb5mX0GWG/eT2lUr1JVWFqmIv0Kx
x8Mt525Yo9pZrt/6E9PwfueYkPZ8NSqVBAllOjOgvCM8PXDQBmOuCdN16maA
EylIVdja4aPVyTRG1Cy04seE86ftkeERY3NB+xuYpBREizkO2G37ui2+5hsc
YJ6Jeqa/Bu9dBzN50BzsjjiQ1fJ8DQYKnRms+TnwHc7o8j/niL/xCrndd+Yh
++11i188nbBskJWr7UWA5eLkLNGhMDmfFyzdTsDF92lEsD6Fob4j5uU+BLaX
btk4wqRwRU3NPW9/AgNxSU00NoWp/P0NaSEE5L1qh93tKTzifPXTongCHroc
scyTwpWJels1bhNo2Ob3LotH4fwPZ7Q6BARkQzVeTikUdo28e3O7lEDGJf4+
SRqFmf4VgVvuE7AzlAUuz6aQWPue5NUQuNbnricoorC7lX99QRsBns2JnQO1
FD5IUhxsaydAH+LNZdZTmO3KsSruJHBWrW7HhmcUet6yE22SEnjwh7E8u5nC
h6deNXI/fP+NS23x7qHwsu1avs8wgVVzXwVzfRSekOX5sccIlGnGW5bLKbT0
iux9MkFg+JCFAWOYQlVlyc1MBYH2xKy0+jEK+ypdw4NnCBxsTr716xcKa8KL
7R3mCNjftQyzVlB4xVhzkhACrUmZL6UzFP4HFEBGig==
          "]]}, Annotation[#, "Charting`Private`Tag$25086#4"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.528488, 0.470624, 0.701351], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVznk41HkcwHHDWGKNs2PYoRHKUZifZW1tn8+mpUiHlFpypsNVyZNoPTWF
FNNUO7ocSVJY1w4em6ODWK3SNHocq6EhyS33OL7b/vF+Xv++2f7H3ALl5eTk
XL/2v86BfaKnnwM3TsyJAvhBMqA76B7vZG4GRZ0Y1d4wGVB3b6UKme6QmRyx
buNJGbi8avkzjXkQEnXH9cbPyMDj4HTVdWYEPNtml3WMJ4P3lhcdeMxYWPTb
KxEWySBj6Y74y0wB9CbUp4fMyICrLFx9iZkFmUqbeZVJc7Bv/73C0bESMKXn
8oUf50GVcL2c9J+AXPKb5GTHRTDeNdxXk1gLZsEzJOAJgcjX9nBrogHEme3C
PdVyuLxEU0KjNUFwuLcLI4OGZVKHxqYNb8FyUPrtp0fy+DwoTW//YDPMtzuG
i54p4KTJT+r5oS1Q3l0/VtxOR/nZPA0943ZIU3yn1WzwDdoS37LdBR1w85+2
oWR/JWyMtXldZ9YJ4mZP0XCRMhpcHZjNGe4CT7uwhBpLFRyY7pS8s5LCNZ5T
mfShKmb1V7xkXOmGrYqK3FB3NWSwHo709PSAb1KqmYChjklHSw9lGPXC2WoF
Pvho4BTm9Rw5+wkGhdqTwe6aGMGpLVlW0wc7rbbYixy0sLOgNlHE7geTfx1R
e7c2zgU1p5hGD4DTrCmr7qgOmv+stHioYhAuv30QRUUtRadM9uHi5cNwmNcS
5vfHMoxk+Rh+8BoB8/d7U8pblqPF4B7VFtdREAwLCryWMFFbfVS5VjYKVwrP
KOsE6CL9SUrhqtQxgDaD+CihHgbbVLQtcfkCp/w+duRbsjBvq39G9dQXEBxz
7fEp1cfJAV2N3hvjIHHO5KuvWImlu50UBJsnQCm6kbZieCWe3RJ3t6R3Asbj
2wI8q9nIfu/cej9uEgr6M/JeXDfEH+1iBUzOFHBDohWk51ehl37TLE08Bdtf
N1q4hhjh5Eue9Dh3Gl4m5ebIRxjjLbp3hJvRDPjQHEyKIkxQW1KaKV87A11Z
Kkax0atRMYbrbn9iFiKHzJgBmWtQLse7UKolg9q03/P1n5ti+J1CntZzGSjF
OFxiKpljlXmCsmbYHGw4bTin6m6Bms7hFucZ87Cpqzyff3Mtdqx9I46qnAf2
fGSFiqIlFqWDUY/3Atx2afLZYWOFBwptNVmLCxC2cZlN2mcrPBd3j9uRuwii
6+3PYsqsMb+PlcLYRuDxOZ3E7BgOJqTF+Uq2EzA/xRVbczl40G3IuGAXgYgy
lcqqWA5+V1lZ5OpBYJPHh9CWRA5e5nvWJfkTCG3N8dC6w8EjtrfHVKIIWLcu
eGaXcdAwVmeLUjYBH3//fqdRDi7+8JtayyMCV+rXh3wa52DbUPfb7DwCI9F5
1y5Oc/Cqh/CAYzGBaLWq+oZFDhIzt5NxlQTO5Qq796hR2CHipyuICQxp/zKe
ZEZhefx0gPjd1x9FXoXtOgoF631M77cSqHBeY/rBmkKXB+tKNkkI/EX7e8LO
nsLHp181cD8T6L/wYueQE4U31n7P3zVI4KR5nWOqC4UnpKnu7BECF3Xp3S47
KFyzLaTz6QSBsX3FjPy9FNJpzVlXpwmwQg+ke/9KYVfp+iBfGYELbk+bNbwp
rAy6b2m1QCA5eKa4xo/Cmwaqk4QQaNA1so0MpPA/1c5TOQ==
          "]]}, Annotation[#, "Charting`Private`Tag$25086#5"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.772079, 0.431554, 0.102387], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVjnk41Akch5EaR+TW5Jwc5cr1GxV2v9+oTSRHIps0jzNKKB129WRaVyk8
raeVcZPkrDVTdtHBlKc2V7RSMuNII3fOIfNb+8fnef95n/f50AIiPYMlxMTE
XNf2P52DBZ3PRoN/1KyzZXPKKCjpuCWKR90Lj42V6GMVFLTOz8qppXpBEIsV
SquhoEtrz5+51CCYetyzks6hoE/QYuMtagzo/kYMn2+i4CfzZMeb1ATI9glo
DeqjYIGqW9J1aibEDna9bFeQQqZU7bZr1BJ4Xwie/F+l8KhvYc30DBsCk7lp
kWekUZZk+u3XfgrfXsX06vrLoIHHpKA5lQvLN/K8O4/I4sW23ZA19wr2xbfK
iEdvRHW2Yr+4eDt0qHoLdZLl8NGg45t2+7cgTDo12tEsj03huRq+490glDa5
b7VeAecNf9hUFdEDwpNX27NLFFBCWKGgYfABUl7UXfb0VUQbkvHocHUfWHx2
O5chrYRvEoi2l8Y8kKtqod9qVEKdjDHh/Uk+ZNvm5dOvKePYIq//ncUgNDOW
Ip3dVLDka/1r+bQhoC/HC7TNVVFe697U8PAwdNeu50WqqOGNME5Igf4ITDR+
VLecVcMFrBg+eeULCHStw4Ym1THGistWaxZA9LlgetXQZuRVc1M7aV+hpX92
SnuJiivh3SyjX8agfINlk7eyBprsoYhC6sfhheFQSKqhJu4vooU+VJ+E5xi4
Mfy4Fl7UOrF1wG8KDjllU/mp2mg6fkS2x3Ua7gY1bfN4poPKm6aluMvT8HNE
eXFYmi5KPmXV6OXMQAGjsqxjJw1PEfW90i7fIGzkQSxtkYYVBwIKnix8A/nz
3orq9VtxfmyLwsjtWZBwrHSJitVDzuH96zL3zkGzep33JXd9vOKUmM8emQPr
IrHaXJoB0j45vy9OnAe7lNSRDwsGaLszIZNqtQClLoZunV8M0U+7XSjetQBp
BraFos5tOP/65mAUcxF6W9psL3/YjlmS/jGe+kvQeyLUtf+jESr3c4okuEtQ
VgJ6xwaNcf1lptfuaCHIx4XfGZUxRbH7/jWDSssgy/pi4mBihmeza24qNS3D
saMidX7UDmw0SZFSPLMCE7NtraeemKOi81nTq/Lf4R/VSnd7pgX2mXV0xTZ8
h9ADIzp7dlnigzzQH/ZfhezfnUadv1ri8RobRS3RKvjsHX3enW+F8YmFzL5y
EWRq8Dizp62xSqDFkj9IQr7vAHoRBKbkJjL6D5GwfGEpjr+TwCDPCYNqDxIc
2laPRtgRqNnQ8MDVh4QcpsNMigOB19OPvbwRQEKf39O7Le4EnrS5MyMTSwJO
D9gERhC4NUHFiVJKQji/qEH5HoGiXXFyPWUkmAVHmrLLCeydGHpbWrHm95XA
kWoCM3xqj//0kATG0l/udzgEksae5xIbSBg7kKVrxCWwrzM9b10XCaRffHro
AIF1SYuBXe/W/tkKHJQ+E5hpd8Ko+D0J0iEXWI0CAl3u7mA79JPgPRljrzZN
4N+XWl8xR0nQo6nuaRcReNuMnu4xTsI6nzbdKxJ0jB7M8aJNkTBNySo130DH
7QdP857NkTAX92/JLTk6Sop3l2QsrvWVUrT2KdKRz7ELZyyTYMJttl9SoWND
eLG5xSoJ71buSVRupuMfOrLzJElCMu1wJEOTjv8BSaNL6g==
          "]]}, Annotation[#, "Charting`Private`Tag$25086#6"]& ]}}, {}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
       AbsolutePointSize[6], "ScalingFunctions" -> None, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0, 2}, {0., 21.110846479221006`}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"||\\!\\(\\*SubscriptBox[\\(x\\), \
\\(2\\)]\\)(t)-\\!\\(\\*SubscriptBox[\\(x\\), \\(1\\)]\\)(t)||\"", 
       "\"||\\!\\(\\*SubscriptBox[\\(x\\), \
\\(3\\)]\\)(t)-\\!\\(\\*SubscriptBox[\\(x\\), \\(1\\)]\\)(t)||\"", 
       "\"||\\!\\(\\*SubscriptBox[\\(x\\), \
\\(3\\)]\\)(t)-\\!\\(\\*SubscriptBox[\\(x\\), \\(2\\)]\\)(t)||\"", 
       "\"||\\!\\(\\*SubscriptBox[\\(x\\), \
\\(4\\)]\\)(t)-\\!\\(\\*SubscriptBox[\\(x\\), \\(1\\)]\\)(t)||\"", 
       "\"||\\!\\(\\*SubscriptBox[\\(x\\), \
\\(4\\)]\\)(t)-\\!\\(\\*SubscriptBox[\\(x\\), \\(2\\)]\\)(t)||\"", 
       "\"||\\!\\(\\*SubscriptBox[\\(x\\), \
\\(4\\)]\\)(t)-\\!\\(\\*SubscriptBox[\\(x\\), \\(3\\)]\\)(t)||\""}, 
      "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #6}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.922526`", ",", "0.385626`", ",", "0.209179`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.3523253333333333, 0.3137493333333333, 
                    0.46756733333333333`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.528488`", ",", "0.470624`", ",", "0.701351`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.528488, 0.470624, 0.701351]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.528488, 0.470624, 0.701351], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.5147193333333333, 0.28770266666666666`, 
                    0.06825800000000001], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.772079`", ",", "0.431554`", ",", "0.102387`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.772079, 0.431554, 0.102387]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.772079, 0.431554, 0.102387], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6}], "}"}], 
           ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.934677669860227*^9, 3.9346777232309437`*^9, 3.9346782746795835`*^9, {
   3.9346783390393333`*^9, 3.9346783661047277`*^9}, 3.934683336246477*^9, 
   3.934687446819257*^9, 3.9346878290405917`*^9, 3.9346887450191336`*^9, 
   3.93469148441616*^9},
 CellLabel->
  "Out[2894]=",ExpressionUUID->"a2aeda4e-86ff-4c74-b858-566ee773aaba"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Attn in dimension 2 with 6 tokens", "Section",
 CellChangeTimes->{{3.9346609566161394`*^9, 3.934660962720379*^9}, {
  3.934661015641877*^9, 3.9346610253394113`*^9}, {3.934683267166918*^9, 
  3.93468326753623*^9}},ExpressionUUID->"1789ccb2-7c34-42ac-8d1b-\
e4e3d0988ce5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"4", " ", "tokens", " ", "of", " ", "dim", " ", "2"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"endpoint", "=", "10"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tmin", "=", 
     RowBox[{"-", "5"}]}], ";", 
    RowBox[{"tmax", "=", "5"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"initial", " ", "conditions"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial11", "=", 
     RowBox[{
      RowBox[{"x11", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";", 
    RowBox[{"initial12", "=", 
     RowBox[{
      RowBox[{"x12", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial21", "=", 
     RowBox[{
      RowBox[{"x21", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";", 
    RowBox[{"initial22", "=", 
     RowBox[{
      RowBox[{"x22", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial31", "=", 
     RowBox[{
      RowBox[{"x31", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";", 
    RowBox[{"initial32", "=", 
     RowBox[{
      RowBox[{"x32", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial41", "=", 
     RowBox[{
      RowBox[{"x41", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";", 
    RowBox[{"initial42", "=", 
     RowBox[{
      RowBox[{"x42", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial51", "=", 
     RowBox[{
      RowBox[{"x51", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";", 
    RowBox[{"initial52", "=", 
     RowBox[{
      RowBox[{"x52", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial61", "=", 
     RowBox[{
      RowBox[{"x61", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";", 
    RowBox[{"initial62", "=", 
     RowBox[{
      RowBox[{"x62", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vars", "=", 
     RowBox[{"{", 
      RowBox[{
      "x11", ",", "x12", ",", "x21", ",", "x22", ",", "x31", ",", "x32", ",", 
       "x41", ",", "x42", ",", "x51", ",", "x52", ",", "x61", ",", "x62"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"attention", " ", "scores"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e11", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x11", "[", "t", "]"}], "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x12", "[", "t", "]"}], "*", 
        RowBox[{"x12", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e12", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x11", "[", "t", "]"}], "*", 
        RowBox[{"x21", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x12", "[", "t", "]"}], "*", 
        RowBox[{"x22", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e13", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x11", "[", "t", "]"}], "*", 
        RowBox[{"x31", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x12", "[", "t", "]"}], "*", 
        RowBox[{"x32", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e14", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x11", "[", "t", "]"}], "*", 
        RowBox[{"x41", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x12", "[", "t", "]"}], "*", 
        RowBox[{"x42", "[", "t", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e15", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x11", "[", "t", "]"}], "*", 
        RowBox[{"x51", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x12", "[", "t", "]"}], "*", 
        RowBox[{"x52", "[", "t", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e16", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x11", "[", "t", "]"}], "*", 
        RowBox[{"x61", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x12", "[", "t", "]"}], "*", 
        RowBox[{"x62", "[", "t", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P11", "=", 
     FractionBox["e11", 
      RowBox[{
      "e11", "+", "e12", "+", "e13", "+", "e14", "+", "e15", "+", "e16"}]]}], 
    ";", 
    RowBox[{"P12", "=", 
     FractionBox["e12", 
      RowBox[{
      "e11", "+", "e12", "+", "e13", "+", "e14", "+", "e15", "+", "e16"}]]}], 
    ";", 
    RowBox[{"P13", "=", 
     FractionBox["e13", 
      RowBox[{
      "e11", "+", "e12", "+", "e13", "+", "e14", "+", "e15", "+", "e16"}]]}], 
    ";", 
    RowBox[{"P14", "=", 
     FractionBox["e14", 
      RowBox[{
      "e11", "+", "e12", "+", "e13", "+", "e14", "+", "e15", "+", "e16"}]]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P15", "=", 
     FractionBox["e15", 
      RowBox[{
      "e11", "+", "e12", "+", "e13", "+", "e14", "+", "e15", "+", "e16"}]]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P16", "=", 
     FractionBox["e16", 
      RowBox[{
      "e11", "+", "e12", "+", "e13", "+", "e14", "+", "e15", "+", "e16"}]]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e21", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x21", "[", "t", "]"}], "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x22", "[", "t", "]"}], "*", 
        RowBox[{"x12", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e22", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x21", "[", "t", "]"}], "*", 
        RowBox[{"x21", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x22", "[", "t", "]"}], "*", 
        RowBox[{"x22", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e23", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x21", "[", "t", "]"}], "*", 
        RowBox[{"x31", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x22", "[", "t", "]"}], "*", 
        RowBox[{"x32", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e24", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x21", "[", "t", "]"}], "*", 
        RowBox[{"x41", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x22", "[", "t", "]"}], "*", 
        RowBox[{"x42", "[", "t", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e25", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x21", "[", "t", "]"}], "*", 
        RowBox[{"x51", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x22", "[", "t", "]"}], "*", 
        RowBox[{"x52", "[", "t", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e26", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x21", "[", "t", "]"}], "*", 
        RowBox[{"x61", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x22", "[", "t", "]"}], "*", 
        RowBox[{"x62", "[", "t", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P21", "=", 
     FractionBox["e21", 
      RowBox[{
      "e21", "+", "e22", "+", "e23", "+", "e24", "+", "e25", "+", "e26"}]]}], 
    ";", 
    RowBox[{"P22", "=", 
     FractionBox["e22", 
      RowBox[{
      "e21", "+", "e22", "+", "e23", "+", "e24", "+", "e25", "+", "e26"}]]}], 
    ";", 
    RowBox[{"P23", "=", 
     FractionBox["e23", 
      RowBox[{
      "e21", "+", "e22", "+", "e23", "+", "e24", "+", "e25", "+", "e26"}]]}], 
    ";", 
    RowBox[{"P24", "=", 
     FractionBox["e24", 
      RowBox[{
      "e21", "+", "e22", "+", "e23", "+", "e24", "+", "e25", "+", "e26"}]]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P25", "=", 
     FractionBox["e25", 
      RowBox[{
      "e21", "+", "e22", "+", "e23", "+", "e24", "+", "e25", "+", "e26"}]]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P26", "=", 
     FractionBox["e26", 
      RowBox[{
      "e21", "+", "e22", "+", "e23", "+", "e24", "+", "e25", "+", "e26"}]]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e31", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x31", "[", "t", "]"}], "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x32", "[", "t", "]"}], "*", 
        RowBox[{"x12", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e32", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x31", "[", "t", "]"}], "*", 
        RowBox[{"x21", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x32", "[", "t", "]"}], "*", 
        RowBox[{"x22", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e33", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x31", "[", "t", "]"}], "*", 
        RowBox[{"x31", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x32", "[", "t", "]"}], "*", 
        RowBox[{"x32", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e34", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x31", "[", "t", "]"}], "*", 
        RowBox[{"x41", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x32", "[", "t", "]"}], "*", 
        RowBox[{"x42", "[", "t", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e35", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x31", "[", "t", "]"}], "*", 
        RowBox[{"x51", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x32", "[", "t", "]"}], "*", 
        RowBox[{"x52", "[", "t", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e36", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x31", "[", "t", "]"}], "*", 
        RowBox[{"x61", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x32", "[", "t", "]"}], "*", 
        RowBox[{"x62", "[", "t", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P31", "=", 
     FractionBox["e31", 
      RowBox[{
      "e31", "+", "e32", "+", "e33", "+", "e34", "+", "e35", "+", "e36"}]]}], 
    ";", 
    RowBox[{"P32", "=", 
     FractionBox["e32", 
      RowBox[{
      "e31", "+", "e32", "+", "e33", "+", "e34", "+", "e35", "+", "e36"}]]}], 
    ";", 
    RowBox[{"P33", "=", 
     FractionBox["e33", 
      RowBox[{
      "e31", "+", "e32", "+", "e33", "+", "e34", "+", "e35", "+", "e36"}]]}], 
    ";", 
    RowBox[{"P34", "=", 
     FractionBox["e34", 
      RowBox[{
      "e31", "+", "e32", "+", "e33", "+", "e34", "+", "e35", "+", "e36"}]]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P35", "=", 
     FractionBox["e35", 
      RowBox[{
      "e31", "+", "e32", "+", "e33", "+", "e34", "+", "e35", "+", "e36"}]]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P36", "=", 
     FractionBox["e36", 
      RowBox[{
      "e31", "+", "e32", "+", "e33", "+", "e34", "+", "e35", "+", "e36"}]]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e41", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x41", "[", "t", "]"}], "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x42", "[", "t", "]"}], "*", 
        RowBox[{"x12", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e42", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x41", "[", "t", "]"}], "*", 
        RowBox[{"x21", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x42", "[", "t", "]"}], "*", 
        RowBox[{"x22", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e43", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x41", "[", "t", "]"}], "*", 
        RowBox[{"x31", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x42", "[", "t", "]"}], "*", 
        RowBox[{"x32", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e44", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x41", "[", "t", "]"}], "*", 
        RowBox[{"x41", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x42", "[", "t", "]"}], "*", 
        RowBox[{"x42", "[", "t", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e45", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x41", "[", "t", "]"}], "*", 
        RowBox[{"x51", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x42", "[", "t", "]"}], "*", 
        RowBox[{"x52", "[", "t", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e46", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x41", "[", "t", "]"}], "*", 
        RowBox[{"x61", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x42", "[", "t", "]"}], "*", 
        RowBox[{"x62", "[", "t", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P41", "=", 
     FractionBox["e41", 
      RowBox[{
      "e41", "+", "e42", "+", "e43", "+", "e44", "+", "e45", "+", "e46"}]]}], 
    ";", 
    RowBox[{"P42", "=", 
     FractionBox["e42", 
      RowBox[{
      "e41", "+", "e42", "+", "e43", "+", "e44", "+", "e45", "+", "e46"}]]}], 
    ";", 
    RowBox[{"P43", "=", 
     FractionBox["e43", 
      RowBox[{
      "e41", "+", "e42", "+", "e43", "+", "e44", "+", "e45", "+", "e46"}]]}], 
    ";", 
    RowBox[{"P44", "=", 
     FractionBox["e44", 
      RowBox[{
      "e41", "+", "e42", "+", "e43", "+", "e44", "+", "e45", "+", "e46"}]]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P45", "=", 
     FractionBox["e45", 
      RowBox[{
      "e41", "+", "e42", "+", "e43", "+", "e44", "+", "e45", "+", "e46"}]]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P46", "=", 
     FractionBox["e46", 
      RowBox[{
      "e41", "+", "e42", "+", "e43", "+", "e44", "+", "e45", "+", "e46"}]]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e51", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x51", "[", "t", "]"}], "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x52", "[", "t", "]"}], "*", 
        RowBox[{"x12", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e52", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x51", "[", "t", "]"}], "*", 
        RowBox[{"x21", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x52", "[", "t", "]"}], "*", 
        RowBox[{"x22", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e53", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x51", "[", "t", "]"}], "*", 
        RowBox[{"x31", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x52", "[", "t", "]"}], "*", 
        RowBox[{"x32", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e54", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x51", "[", "t", "]"}], "*", 
        RowBox[{"x41", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x52", "[", "t", "]"}], "*", 
        RowBox[{"x42", "[", "t", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e55", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x51", "[", "t", "]"}], "*", 
        RowBox[{"x51", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x52", "[", "t", "]"}], "*", 
        RowBox[{"x52", "[", "t", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e56", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x51", "[", "t", "]"}], "*", 
        RowBox[{"x61", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x52", "[", "t", "]"}], "*", 
        RowBox[{"x62", "[", "t", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P51", "=", 
     FractionBox["e51", 
      RowBox[{
      "e51", "+", "e52", "+", "e53", "+", "e54", "+", "e55", "+", "e56"}]]}], 
    ";", 
    RowBox[{"P52", "=", 
     FractionBox["e52", 
      RowBox[{
      "e51", "+", "e52", "+", "e53", "+", "e54", "+", "e55", "+", "e56"}]]}], 
    ";", 
    RowBox[{"P53", "=", 
     FractionBox["e53", 
      RowBox[{
      "e51", "+", "e52", "+", "e53", "+", "e54", "+", "e55", "+", "e56"}]]}], 
    ";", 
    RowBox[{"P54", "=", 
     FractionBox["e54", 
      RowBox[{
      "e51", "+", "e52", "+", "e53", "+", "e54", "+", "e55", "+", "e56"}]]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P55", "=", 
     FractionBox["e55", 
      RowBox[{
      "e51", "+", "e52", "+", "e53", "+", "e54", "+", "e55", "+", "e56"}]]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P56", "=", 
     FractionBox["e56", 
      RowBox[{
      "e51", "+", "e52", "+", "e53", "+", "e54", "+", "e55", "+", "e56"}]]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e61", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x61", "[", "t", "]"}], "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x62", "[", "t", "]"}], "*", 
        RowBox[{"x12", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e62", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x61", "[", "t", "]"}], "*", 
        RowBox[{"x21", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x62", "[", "t", "]"}], "*", 
        RowBox[{"x22", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e63", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x61", "[", "t", "]"}], "*", 
        RowBox[{"x31", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x62", "[", "t", "]"}], "*", 
        RowBox[{"x32", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e64", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x61", "[", "t", "]"}], "*", 
        RowBox[{"x41", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x62", "[", "t", "]"}], "*", 
        RowBox[{"x42", "[", "t", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e65", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x61", "[", "t", "]"}], "*", 
        RowBox[{"x51", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x62", "[", "t", "]"}], "*", 
        RowBox[{"x52", "[", "t", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e66", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x61", "[", "t", "]"}], "*", 
        RowBox[{"x61", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x62", "[", "t", "]"}], "*", 
        RowBox[{"x62", "[", "t", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P61", "=", 
     FractionBox["e61", 
      RowBox[{
      "e61", "+", "e62", "+", "e63", "+", "e64", "+", "e65", "+", "e66"}]]}], 
    ";", 
    RowBox[{"P62", "=", 
     FractionBox["e62", 
      RowBox[{
      "e61", "+", "e62", "+", "e63", "+", "e64", "+", "e65", "+", "e66"}]]}], 
    ";", 
    RowBox[{"P63", "=", 
     FractionBox["e63", 
      RowBox[{
      "e61", "+", "e62", "+", "e63", "+", "e64", "+", "e65", "+", "e66"}]]}], 
    ";", 
    RowBox[{"P64", "=", 
     FractionBox["e64", 
      RowBox[{
      "e61", "+", "e62", "+", "e63", "+", "e64", "+", "e65", "+", "e66"}]]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P65", "=", 
     FractionBox["e65", 
      RowBox[{
      "e61", "+", "e62", "+", "e63", "+", "e64", "+", "e65", "+", "e66"}]]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P66", "=", 
     FractionBox["e66", 
      RowBox[{
      "e61", "+", "e62", "+", "e63", "+", "e64", "+", "e65", "+", "e66"}]]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"the", " ", "ode", " ", "system"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode11", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x11", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P11", "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{"P12", "*", 
        RowBox[{"x21", "[", "t", "]"}]}], "+", 
       RowBox[{"P13", "*", 
        RowBox[{"x31", "[", "t", "]"}]}], "+", 
       RowBox[{"P14", "*", 
        RowBox[{"x41", "[", "t", "]"}]}], "+", 
       RowBox[{"P15", "*", 
        RowBox[{"x51", "[", "t", "]"}]}], "+", 
       RowBox[{"P16", "*", 
        RowBox[{"x61", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode21", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x21", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P21", "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{"P22", "*", 
        RowBox[{"x21", "[", "t", "]"}]}], "+", 
       RowBox[{"P23", "*", 
        RowBox[{"x31", "[", "t", "]"}]}], "+", 
       RowBox[{"P24", "*", 
        RowBox[{"x41", "[", "t", "]"}]}], "+", 
       RowBox[{"P25", "*", 
        RowBox[{"x51", "[", "t", "]"}]}], "+", 
       RowBox[{"P26", "*", 
        RowBox[{"x61", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode31", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x31", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P31", "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{"P32", "*", 
        RowBox[{"x21", "[", "t", "]"}]}], "+", 
       RowBox[{"P33", "*", 
        RowBox[{"x31", "[", "t", "]"}]}], "+", 
       RowBox[{"P34", "*", 
        RowBox[{"x41", "[", "t", "]"}]}], "+", 
       RowBox[{"P35", "*", 
        RowBox[{"x51", "[", "t", "]"}]}], "+", 
       RowBox[{"P36", "*", 
        RowBox[{"x61", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode41", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x41", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P41", "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{"P42", "*", 
        RowBox[{"x21", "[", "t", "]"}]}], "+", 
       RowBox[{"P43", "*", 
        RowBox[{"x31", "[", "t", "]"}]}], "+", 
       RowBox[{"P44", "*", 
        RowBox[{"x41", "[", "t", "]"}]}], "+", 
       RowBox[{"P45", "*", 
        RowBox[{"x51", "[", "t", "]"}]}], "+", 
       RowBox[{"P46", "*", 
        RowBox[{"x61", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode51", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x51", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P51", "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{"P52", "*", 
        RowBox[{"x21", "[", "t", "]"}]}], "+", 
       RowBox[{"P53", "*", 
        RowBox[{"x31", "[", "t", "]"}]}], "+", 
       RowBox[{"P54", "*", 
        RowBox[{"x41", "[", "t", "]"}]}], "+", 
       RowBox[{"P55", "*", 
        RowBox[{"x51", "[", "t", "]"}]}], "+", 
       RowBox[{"P56", "*", 
        RowBox[{"x61", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode61", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x61", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P61", "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{"P62", "*", 
        RowBox[{"x21", "[", "t", "]"}]}], "+", 
       RowBox[{"P63", "*", 
        RowBox[{"x31", "[", "t", "]"}]}], "+", 
       RowBox[{"P64", "*", 
        RowBox[{"x41", "[", "t", "]"}]}], "+", 
       RowBox[{"P65", "*", 
        RowBox[{"x51", "[", "t", "]"}]}], "+", 
       RowBox[{"P66", "*", 
        RowBox[{"x61", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode12", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x12", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P11", "*", 
        RowBox[{"x12", "[", "t", "]"}]}], "+", 
       RowBox[{"P12", "*", 
        RowBox[{"x22", "[", "t", "]"}]}], "+", 
       RowBox[{"P13", "*", 
        RowBox[{"x32", "[", "t", "]"}]}], "+", 
       RowBox[{"P14", "*", 
        RowBox[{"x42", "[", "t", "]"}]}], "+", 
       RowBox[{"P15", "*", 
        RowBox[{"x52", "[", "t", "]"}]}], "+", 
       RowBox[{"P16", "*", 
        RowBox[{"x62", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode22", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x22", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P21", "*", 
        RowBox[{"x12", "[", "t", "]"}]}], "+", 
       RowBox[{"P22", "*", 
        RowBox[{"x22", "[", "t", "]"}]}], "+", 
       RowBox[{"P23", "*", 
        RowBox[{"x32", "[", "t", "]"}]}], "+", 
       RowBox[{"P24", "*", 
        RowBox[{"x42", "[", "t", "]"}]}], "+", 
       RowBox[{"P25", "*", 
        RowBox[{"x52", "[", "t", "]"}]}], "+", 
       RowBox[{"P26", "*", 
        RowBox[{"x62", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode32", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x32", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P31", "*", 
        RowBox[{"x12", "[", "t", "]"}]}], "+", 
       RowBox[{"P32", "*", 
        RowBox[{"x22", "[", "t", "]"}]}], "+", 
       RowBox[{"P33", "*", 
        RowBox[{"x32", "[", "t", "]"}]}], "+", 
       RowBox[{"P34", "*", 
        RowBox[{"x42", "[", "t", "]"}]}], "+", 
       RowBox[{"P35", "*", 
        RowBox[{"x52", "[", "t", "]"}]}], "+", 
       RowBox[{"P36", "*", 
        RowBox[{"x62", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode42", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x42", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P41", "*", 
        RowBox[{"x12", "[", "t", "]"}]}], "+", 
       RowBox[{"P42", "*", 
        RowBox[{"x22", "[", "t", "]"}]}], "+", 
       RowBox[{"P43", "*", 
        RowBox[{"x32", "[", "t", "]"}]}], "+", 
       RowBox[{"P44", "*", 
        RowBox[{"x42", "[", "t", "]"}]}], "+", 
       RowBox[{"P45", "*", 
        RowBox[{"x52", "[", "t", "]"}]}], "+", 
       RowBox[{"P46", "*", 
        RowBox[{"x62", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode52", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x52", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P51", "*", 
        RowBox[{"x12", "[", "t", "]"}]}], "+", 
       RowBox[{"P52", "*", 
        RowBox[{"x22", "[", "t", "]"}]}], "+", 
       RowBox[{"P53", "*", 
        RowBox[{"x32", "[", "t", "]"}]}], "+", 
       RowBox[{"P54", "*", 
        RowBox[{"x42", "[", "t", "]"}]}], "+", 
       RowBox[{"P55", "*", 
        RowBox[{"x52", "[", "t", "]"}]}], "+", 
       RowBox[{"P56", "*", 
        RowBox[{"x62", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode62", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x62", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P61", "*", 
        RowBox[{"x12", "[", "t", "]"}]}], "+", 
       RowBox[{"P62", "*", 
        RowBox[{"x22", "[", "t", "]"}]}], "+", 
       RowBox[{"P63", "*", 
        RowBox[{"x32", "[", "t", "]"}]}], "+", 
       RowBox[{"P64", "*", 
        RowBox[{"x42", "[", "t", "]"}]}], "+", 
       RowBox[{"P65", "*", 
        RowBox[{"x52", "[", "t", "]"}]}], "+", 
       RowBox[{"P66", "*", 
        RowBox[{"x62", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sys", "=", 
     RowBox[{"{", 
      RowBox[{
      "ode11", ",", "ode21", ",", "ode31", ",", "ode41", ",", "ode51", ",", 
       "ode61", ",", "ode12", ",", "ode22", ",", "ode32", ",", "ode42", ",", 
       "ode52", ",", "ode62", ",", "initial11", ",", "initial21", ",", 
       "initial31", ",", "initial41", ",", "initial51", ",", "initial61", ",",
        "initial12", ",", "initial22", ",", "initial32", ",", "initial42", 
       ",", "initial52", ",", "initial62"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", "**", "solving"}], " ", "the", " ", "system"}], "*****)"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "x11sol", ",", "x12sol", ",", "x21sol", ",", "x22sol", ",", "x31sol", 
       ",", "x32sol", ",", "x41sol", ",", "x42sol", ",", "x51sol", ",", 
       "x52sol", ",", "x61sol", ",", "x62sol"}], "}"}], "=", 
     RowBox[{"NDSolveValue", "[", 
      RowBox[{"sys", ",", "vars", ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", "endpoint"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", "**", "attention"}], " ", "matrix", " ", "at", " ", 
     "different", " ", "time", " ", "t"}], "*****)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"endpoint", "=", "10"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"attn", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "P11", ",", "P12", ",", "P13", ",", "P14", ",", "P15", ",", "P16"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "P21", ",", "P22", ",", "P23", ",", "P24", ",", "P25", ",", "P26"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "P31", ",", "P32", ",", "P33", ",", "P34", ",", "P35", ",", "P36"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "P41", ",", "P42", ",", "P43", ",", "P44", ",", "P45", ",", "P46"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "P51", ",", "P52", ",", "P53", ",", "P54", ",", "P55", ",", "P56"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "P61", ",", "P62", ",", "P63", ",", "P64", ",", "P65", ",", "P66"}], 
        "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"attnt", "=", 
     RowBox[{"Replace", "[", 
      RowBox[{"attn", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"x11", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x11", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x21", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x21", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x31", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x31", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x41", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x41", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x51", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x51", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x61", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x61", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x12", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x12", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x22", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x22", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x32", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x32", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x42", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x42", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x52", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x52", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x62", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x62", "[", "endpoint", "]"}]}]}], "}"}], ",", "All"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"attnpoint", "=", 
     RowBox[{"Replace", "[", 
      RowBox[{"attnt", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"x11", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x11sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x21", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x21sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x31", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x31sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x41", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x41sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x51", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x51sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x61", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x61sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x12", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x12sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x22", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x22sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x32", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x32sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x42", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x42sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x52", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x52sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x62", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x62sol", "[", "endpoint", "]"}]}]}], "}"}], ",", "All"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{"N", "[", "attnpoint", "]"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"plot", " ", "the", " ", 
     RowBox[{"tokens", "'"}], " ", 
     RowBox[{"trajectory", " ", "--"}], " ", "the", " ", "solution", " ", 
     "of", " ", "the", " ", "system"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"endpoint", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Animate", "[", 
    RowBox[{
     RowBox[{"ParametricPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x11sol", "[", "t", "]"}], ",", 
           RowBox[{"x12sol", "[", "t", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x21sol", "[", "t", "]"}], ",", 
           RowBox[{"x22sol", "[", "t", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x31sol", "[", "t", "]"}], ",", 
           RowBox[{"x32sol", "[", "t", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x41sol", "[", "t", "]"}], ",", 
           RowBox[{"x42sol", "[", "t", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x51sol", "[", "t", "]"}], ",", 
           RowBox[{"x52sol", "[", "t", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x61sol", "[", "t", "]"}], ",", 
           RowBox[{"x62sol", "[", "t", "]"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", "a"}], "}"}], ",", 
       RowBox[{"PlotLegends", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(x\), \(1\)]\)(t)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(x\), \(2\)]\)(t)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(x\), \(3\)]\)(t)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(x\), \(4\)]\)(t)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(x\), \(5\)]\)(t)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(x\), \(6\)]\)(t)\>\""}], "}"}]}]}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "0", ",", "endpoint"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.934661086630923*^9, 3.934661237876424*^9}, {
   3.9346612826193314`*^9, 3.9346616247330513`*^9}, {3.9346616732560887`*^9, 
   3.934661945381506*^9}, {3.934661989437352*^9, 3.9346619924822392`*^9}, {
   3.9346682665290785`*^9, 3.934668276370946*^9}, {3.934676435793157*^9, 
   3.9346764570314817`*^9}, {3.9346765682655163`*^9, 3.934676734502446*^9}, 
   3.9346767683932204`*^9, 3.9346769694563875`*^9, 3.9346773598003516`*^9, {
   3.934677633110513*^9, 3.9346776335343437`*^9}, {3.9346777509524164`*^9, 
   3.9346777543256207`*^9}, {3.9346778473281975`*^9, 
   3.9346778574727345`*^9}, {3.9346779159523973`*^9, 3.934678001925371*^9}, {
   3.9346780624389963`*^9, 3.9346781096157246`*^9}, {3.934681095918601*^9, 
   3.9346821190996037`*^9}, {3.9346882628150434`*^9, 
   3.9346882865361977`*^9}, {3.934688382036549*^9, 3.9346883826023035`*^9}, 
   3.93469043543112*^9, {3.934690480258979*^9, 3.9346904914578714`*^9}, {
   3.9346905379305696`*^9, 3.9346906026408615`*^9}, {3.9346907801246915`*^9, 
   3.934690801371964*^9}, {3.934690859234907*^9, 3.934690885729384*^9}, {
   3.934690956413014*^9, 3.9346910394307384`*^9}, {3.934691087750205*^9, 
   3.9346911082560673`*^9}, {3.9346915566415167`*^9, 3.934691556958997*^9}, {
   3.9346931007266197`*^9, 3.9346931418928723`*^9}, {3.934707010361601*^9, 
   3.9347070121196404`*^9}, {3.9347070433345585`*^9, 
   3.9347070444434586`*^9}, {3.9347073354255*^9, 3.934707337175522*^9}},
 CellLabel->
  "In[397]:=",ExpressionUUID->"8976549b-a273-4d10-981f-2bcfbc151e4a"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"2.0608339439915752`*^9\\\"}], \\\"]\\\"}]\\) is too small to represent as \
a normalized machine number; precision may be lost.\"",2,459,49,
   22987645826790662280,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.9346911932037096`*^9, 3.9346912182211947`*^9}, {
   3.9346915582075014`*^9, 3.9346916337656984`*^9}, {3.9346931146767087`*^9, 
   3.9346931428486414`*^9}, {3.9347070179848604`*^9, 3.934707046407049*^9}, 
   3.934707172754017*^9, 3.9347072787266507`*^9, 3.934707347641861*^9, {
   3.9347081810997334`*^9, 3.9347082189426975`*^9}},
 CellLabel->
  "During evaluation of \
In[397]:=",ExpressionUUID->"c7179b75-5d11-4db2-b8b6-16d4307a680a"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"1.412662360230817`*^10\\\"}], \\\"]\\\"}]\\) is too small to represent as \
a normalized machine number; precision may be lost.\"",2,459,50,
   22987645826790662280,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.9346911932037096`*^9, 3.9346912182211947`*^9}, {
   3.9346915582075014`*^9, 3.9346916337656984`*^9}, {3.9346931146767087`*^9, 
   3.9346931428486414`*^9}, {3.9347070179848604`*^9, 3.934707046407049*^9}, 
   3.934707172754017*^9, 3.9347072787266507`*^9, 3.934707347641861*^9, {
   3.9347081810997334`*^9, 3.9347082190520477`*^9}},
 CellLabel->
  "During evaluation of \
In[397]:=",ExpressionUUID->"702e178d-8667-4f1c-9711-aea9eb684066"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"2.0608339439915752`*^9\\\"}], \\\"]\\\"}]\\) is too small to represent as \
a normalized machine number; precision may be lost.\"",2,459,51,
   22987645826790662280,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.9346911932037096`*^9, 3.9346912182211947`*^9}, {
   3.9346915582075014`*^9, 3.9346916337656984`*^9}, {3.9346931146767087`*^9, 
   3.9346931428486414`*^9}, {3.9347070179848604`*^9, 3.934707046407049*^9}, 
   3.934707172754017*^9, 3.9347072787266507`*^9, 3.934707347641861*^9, {
   3.9347081810997334`*^9, 3.9347082190989122`*^9}},
 CellLabel->
  "During evaluation of \
In[397]:=",ExpressionUUID->"bb2db316-839e-47c9-8a6c-cde6a7a9e6cc"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"General\\\", \
\\\"::\\\", \\\"munfl\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,459,52,22987645826790662280,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.9346911932037096`*^9, 3.9346912182211947`*^9}, {
   3.9346915582075014`*^9, 3.9346916337656984`*^9}, {3.9346931146767087`*^9, 
   3.9346931428486414`*^9}, {3.9347070179848604`*^9, 3.934707046407049*^9}, 
   3.934707172754017*^9, 3.9347072787266507`*^9, 3.934707347641861*^9, {
   3.9347081810997334`*^9, 3.934708219177017*^9}},
 CellLabel->
  "During evaluation of \
In[397]:=",ExpressionUUID->"7163c866-6387-489e-b750-daf57f156e90"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.`", "0.`", "1.`", "0.`", "0.`", "0.`"},
     {"0.`", "1.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "1.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "1.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "1.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "1.`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9346906046642327`*^9, 3.934690650640916*^9}, 
   3.9346908023013034`*^9, 3.934690864487893*^9, 3.934690895317156*^9, {
   3.9346909787905493`*^9, 3.934691056142883*^9}, {3.9346910929307613`*^9, 
   3.9346911315248127`*^9}, {3.9346911864242263`*^9, 
   3.9346912182532425`*^9}, {3.934691558229355*^9, 3.9346916337869577`*^9}, {
   3.934693114786034*^9, 3.934693143083008*^9}, {3.934707018255336*^9, 
   3.9347070466273937`*^9}, 3.934707172983051*^9, 3.93470727877852*^9, 
   3.9347073476753454`*^9, {3.934708181353622*^9, 3.9347082192395024`*^9}},
 CellLabel->
  "Out[460]//MatrixForm=",ExpressionUUID->"34b8d440-4828-42f2-8ef2-\
03c4081a9d65"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`a$$ = 1.9792829513549806`, Typeset`show$$ = 
    True, Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`a$$], 0, 2}}, Typeset`size$$ = {431., {174., 180.}}, 
    Typeset`update$$ = 0, Typeset`initDone$$, Typeset`skipInitDone$$ = 
    True, $CellContext`a$32530$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`a$$ = 0}, 
      "ControllerVariables" :> {
        Hold[$CellContext`a$$, $CellContext`a$32530$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> ParametricPlot[{{
          $CellContext`x11sol[$CellContext`t], 
          $CellContext`x12sol[$CellContext`t]}, {
          $CellContext`x21sol[$CellContext`t], 
          $CellContext`x22sol[$CellContext`t]}, {
          $CellContext`x31sol[$CellContext`t], 
          $CellContext`x32sol[$CellContext`t]}, {
          $CellContext`x41sol[$CellContext`t], 
          $CellContext`x42sol[$CellContext`t]}, {
          $CellContext`x51sol[$CellContext`t], 
          $CellContext`x52sol[$CellContext`t]}, {
          $CellContext`x61sol[$CellContext`t], 
          $CellContext`x62sol[$CellContext`t]}}, {$CellContext`t, 
         0, $CellContext`a$$}, 
        PlotLegends -> {
         "\!\(\*SubscriptBox[\(x\), \(1\)]\)(t)", 
          "\!\(\*SubscriptBox[\(x\), \(2\)]\)(t)", 
          "\!\(\*SubscriptBox[\(x\), \(3\)]\)(t)", 
          "\!\(\*SubscriptBox[\(x\), \(4\)]\)(t)", 
          "\!\(\*SubscriptBox[\(x\), \(5\)]\)(t)", 
          "\!\(\*SubscriptBox[\(x\), \(6\)]\)(t)"}], 
      "Specifications" :> {{$CellContext`a$$, 0, 2, 
         AppearanceElements -> {
          "ProgressSlider", "PlayPauseButton", "FasterSlowerButtons", 
           "DirectionButton"}}}, 
      "Options" :> {
       ControlType -> Animator, AppearanceElements -> None, DefaultBaseStyle -> 
        "Animate", DefaultLabelStyle -> "AnimateLabel", SynchronousUpdating -> 
        True, ShrinkingDelay -> 10.}, "DefaultOptions" :> {}],
     ImageSizeCache->{482., {213., 219.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Animate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{{3.9346906046642327`*^9, 3.934690650640916*^9}, 
   3.9346908023013034`*^9, 3.934690864487893*^9, 3.934690895317156*^9, {
   3.9346909787905493`*^9, 3.934691056142883*^9}, {3.9346910929307613`*^9, 
   3.9346911315248127`*^9}, {3.9346911864242263`*^9, 
   3.9346912182532425`*^9}, {3.934691558229355*^9, 3.9346916337869577`*^9}, {
   3.934693114786034*^9, 3.934693143083008*^9}, {3.934707018255336*^9, 
   3.9347070466273937`*^9}, 3.934707172983051*^9, 3.93470727877852*^9, 
   3.9347073476753454`*^9, {3.934708181353622*^9, 3.934708219255127*^9}},
 CellLabel->
  "Out[462]=",ExpressionUUID->"c45bc472-e367-467e-a8fc-a82c9beb72bc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "plot", " ", "the", " ", "distances", " ", "between", " ", "tokens"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"endpoint", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x21sol", "[", "t", "]"}], "-", 
            RowBox[{"x11sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x22sol", "[", "t", "]"}], "-", 
            RowBox[{"x12sol", "[", "t", "]"}]}], ")"}], "2"]}], "]"}], ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x31sol", "[", "t", "]"}], "-", 
            RowBox[{"x11sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x32sol", "[", "t", "]"}], "-", 
            RowBox[{"x12sol", "[", "t", "]"}]}], ")"}], "2"]}], "]"}], ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x31sol", "[", "t", "]"}], "-", 
            RowBox[{"x21sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x32sol", "[", "t", "]"}], "-", 
            RowBox[{"x22sol", "[", "t", "]"}]}], ")"}], "2"]}], "]"}], ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x41sol", "[", "t", "]"}], "-", 
            RowBox[{"x11sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x42sol", "[", "t", "]"}], "-", 
            RowBox[{"x12sol", "[", "t", "]"}]}], ")"}], "2"]}], "]"}], ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x41sol", "[", "t", "]"}], "-", 
            RowBox[{"x21sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x42sol", "[", "t", "]"}], "-", 
            RowBox[{"x22sol", "[", "t", "]"}]}], ")"}], "2"]}], "]"}], ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x41sol", "[", "t", "]"}], "-", 
            RowBox[{"x31sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x42sol", "[", "t", "]"}], "-", 
            RowBox[{"x32sol", "[", "t", "]"}]}], ")"}], "2"]}], "]"}], ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x51sol", "[", "t", "]"}], "-", 
            RowBox[{"x11sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x52sol", "[", "t", "]"}], "-", 
            RowBox[{"x12sol", "[", "t", "]"}]}], ")"}], "2"]}], "]"}], ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x51sol", "[", "t", "]"}], "-", 
            RowBox[{"x21sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x52sol", "[", "t", "]"}], "-", 
            RowBox[{"x22sol", "[", "t", "]"}]}], ")"}], "2"]}], "]"}], ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x51sol", "[", "t", "]"}], "-", 
            RowBox[{"x31sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x52sol", "[", "t", "]"}], "-", 
            RowBox[{"x32sol", "[", "t", "]"}]}], ")"}], "2"]}], "]"}], ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x51sol", "[", "t", "]"}], "-", 
            RowBox[{"x41sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x52sol", "[", "t", "]"}], "-", 
            RowBox[{"x42sol", "[", "t", "]"}]}], ")"}], "2"]}], "]"}], ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x61sol", "[", "t", "]"}], "-", 
            RowBox[{"x11sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x62sol", "[", "t", "]"}], "-", 
            RowBox[{"x12sol", "[", "t", "]"}]}], ")"}], "2"]}], "]"}], ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x61sol", "[", "t", "]"}], "-", 
            RowBox[{"x21sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x62sol", "[", "t", "]"}], "-", 
            RowBox[{"x22sol", "[", "t", "]"}]}], ")"}], "2"]}], "]"}], ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x61sol", "[", "t", "]"}], "-", 
            RowBox[{"x31sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x62sol", "[", "t", "]"}], "-", 
            RowBox[{"x32sol", "[", "t", "]"}]}], ")"}], "2"]}], "]"}], ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x61sol", "[", "t", "]"}], "-", 
            RowBox[{"x41sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x62sol", "[", "t", "]"}], "-", 
            RowBox[{"x42sol", "[", "t", "]"}]}], ")"}], "2"]}], "]"}], ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x61sol", "[", "t", "]"}], "-", 
            RowBox[{"x51sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x62sol", "[", "t", "]"}], "-", 
            RowBox[{"x52sol", "[", "t", "]"}]}], ")"}], "2"]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "endpoint"}], "}"}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<||\!\(\*SubscriptBox[\(x\), \(2\)]\)(t)-\!\(\*SubscriptBox[\(x\), \
\(1\)]\)(t)||\>\"", ",", 
        "\"\<||\!\(\*SubscriptBox[\(x\), \
\(3\)]\)(t)-\!\(\*SubscriptBox[\(x\), \(1\)]\)(t)||\>\"", ",", 
        "\"\<||\!\(\*SubscriptBox[\(x\), \
\(3\)]\)(t)-\!\(\*SubscriptBox[\(x\), \(2\)]\)(t)||\>\"", ",", 
        "\"\<||\!\(\*SubscriptBox[\(x\), \
\(4\)]\)(t)-\!\(\*SubscriptBox[\(x\), \(1\)]\)(t)||\>\"", ",", 
        "\"\<||\!\(\*SubscriptBox[\(x\), \
\(4\)]\)(t)-\!\(\*SubscriptBox[\(x\), \(2\)]\)(t)||\>\"", ",", 
        "\"\<||\!\(\*SubscriptBox[\(x\), \
\(4\)]\)(t)-\!\(\*SubscriptBox[\(x\), \(3\)]\)(t)||\>\"", ",", 
        "\"\<||\!\(\*SubscriptBox[\(x\), \
\(5\)]\)(t)-\!\(\*SubscriptBox[\(x\), \(1\)]\)(t)||\>\"", ",", 
        "\"\<||\!\(\*SubscriptBox[\(x\), \
\(5\)]\)(t)-\!\(\*SubscriptBox[\(x\), \(2\)]\)(t)||\>\"", ",", 
        "\"\<||\!\(\*SubscriptBox[\(x\), \
\(5\)]\)(t)-\!\(\*SubscriptBox[\(x\), \(3\)]\)(t)||\>\"", ",", 
        "\"\<||\!\(\*SubscriptBox[\(x\), \
\(5\)]\)(t)-\!\(\*SubscriptBox[\(x\), \(4\)]\)(t)||\>\"", ",", 
        "\"\<||\!\(\*SubscriptBox[\(x\), \
\(6\)]\)(t)-\!\(\*SubscriptBox[\(x\), \(1\)]\)(t)||\>\"", ",", 
        "\"\<||\!\(\*SubscriptBox[\(x\), \
\(6\)]\)(t)-\!\(\*SubscriptBox[\(x\), \(2\)]\)(t)||\>\"", ",", 
        "\"\<||\!\(\*SubscriptBox[\(x\), \
\(6\)]\)(t)-\!\(\*SubscriptBox[\(x\), \(3\)]\)(t)||\>\"", ",", 
        "\"\<||\!\(\*SubscriptBox[\(x\), \
\(6\)]\)(t)-\!\(\*SubscriptBox[\(x\), \(4\)]\)(t)||\>\"", ",", 
        "\"\<||\!\(\*SubscriptBox[\(x\), \
\(6\)]\)(t)-\!\(\*SubscriptBox[\(x\), \(5\)]\)(t)||\>\""}], "}"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9346822309791956`*^9, 3.9346825036851273`*^9}, {
  3.9346884794084015`*^9, 3.9346886130308933`*^9}},
 CellLabel->
  "In[463]:=",ExpressionUUID->"26313485-3b75-4caa-bde2-c9bb5d7284cd"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVz3080wkcwHGiy8O10NPmIc1T0YOilEzfr4dS7Edm91J3apKWSImV6Yn1
Qp1y66RS8lCk5DLZdFctenDdJQ9h3XDMkkTmMSzE77o/Pq/33x96yCHW3hka
GhrEt/7Xe293/dOevRuPjy1mlRtTUdvDOKqd5gkhUYbr6syp6JiTcV1MY4NM
vH/mOysq+tTIS7NoodDEOMmdZU/FwFD1kzQaD/ZY7HPleFCxzf6MRyotEeBq
HsvlABVz5/slp9DS4a9ey4Zb5VQU6IiX/EzLh5rVs2u3cmm4fccN0eCQBNz5
wskWhTHqk4Igr0UVEMDXq9L3M0Vr//7uF+cqIUhjIFb/bzOMrXWGjJFXMFyf
W3AmxhwXSgwVmpp1cCrS4RgjZTE+6PCormM0gMrvmYH/UTo+D88y2aGSgepF
OKUizAJHbVzn3IuUQ29yXcoztiXOGC8yMLFuAZVJPv1fjhU6kcEPAopbwagK
7ExCrbE6cU3tS7t2KNZtK5VH2qD5hd7xwn4ltDDThhKuLcFedbvi7aoO6CbE
r40qlmL+p8dVlF/eQ89kgKJZ1w4pZrcHOjs7YfvcHP5Q0DI8v7+Mm2vVBW12
ycPJBctxDIs6w+I/Qkk1f461yUrkOVRKFrzohohyUdajJHtsL648V0//BPcD
Sv8UC1fhZLgs0/ZYLxiURfbc3r0al7nNmuY+VsE7ynH3pysc0Osmfd/9hf1w
x8D7TfA8R4w141i8CxqAIH6hiXzEEZerftCXE4Pwm5mNsqZ5Dc6dM6hTOTEI
HMmizIuta1G7IlNkeX0I9vdPPHRscsKINY+bdX2GgXsUaIdG1mHR1pDc8rFh
mPydwc5e6IyjvcYGXZc/g/J7S4vTDhuwLMBLK91zBMQH5z80j3bB+C1JOZKu
Efh08Jriu0IG0tu8m/KSRgG366Xqd7nihnWJ6TSHMVBKTV/7MgGDFtWNazaO
wandfYPIRhytSu2IEqiBq45a+ZHqhhnau3gsqy9wKcKmbVOTG85VlN2cUfkF
5IcvnYjOdMeZJwVs58PjAA28G6OxHqhRuEvUYTQBMp76EMfXE6OviVKNnk/A
Nqcr2xJwEz5ZdlbH8OAkpB2J6zqzfjMaekcvP035CtKG54x4Wy9sXfGmMU76
FfQUlGmR8xYsyQarzl1TkL86YiLWfSvuFDkZmk1Pgdexcx9jtnljQtINQevd
afhcLHwoEPjgvW6zTAqTBIMw3WCtu0w8m5UUrPAlIe6fHoq3iImhrD7rYn8S
hprSin6VMNFUKi0hAkmo/fqh2LKCiSnCn16eDyGBxbPqYMmYGOZ0dUgvjgSd
6hxzxTQTLRLnbZlVQELP8EmTQjaB0+tPzJbfIcG0P1E2+0cCm/veNxQUkZCT
IUyI4RB4IVC8c/N9Eu5xAkvdwgkk7VgxSVISBqI9BT3xBLbWC7O1GklYmu0w
xC0i8I9k9Z7GtyRkEEb9LSUEprtwbPOaSHjkelHp94BAn1srJe4KEqSei28z
nhH4iF/zStDz7ad4opwuJ/DyirVCfxUJFGt+ZFYrgYc7rrPpAyRE3vpgZNxB
4FLmgfanIyT02a73WNBHoLamLP+CmgShMqr20jCByjKX8OAJEo585+a/4AuB
0vA8+1VTJLznNby+MkXgFXP9UZIkwWKm30ZjLV/8D5FZUnU=
          "]]}, Annotation[#, "Charting`Private`Tag$37022#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJxF0nk4FOoXB3C0kG5kqZBIpVJM6pauUqeorC22W1rcytJFoVJRiELWJGO5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          "]]}, Annotation[#, "Charting`Private`Tag$37022#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVx3k41HkcwPFxbYoGsTTOxhHjjglD7ecjlWOY37q22iQVHVO7JB2SosfQ
hbakchSlA4UcbYc2T6lWhVyLHGM1q3HkaJkJje+2f7yf1/Nmbo0MiJCn0Wh+
3/pfnwhxU81gxA/B8VnazbIlqOihGyVkrAZ1T5v1cTQmOl69lFPBCIL7smdK
ZgpM5Na3l+cywoFa6VsYq8zEdeHSJ+cYMWCb/kLTQpOJPXYpHqmMJAj3Hjp+
2YKJed9TyacYGWCupc9pDGRionKF+UlGAbjtOr/nZDET12/ILx2fqIQuJfW8
3khjVCGJIZ6GTyFS2PFGZmuCZv6j4uena0GgWrJ0csIEDzZw4NJkHWjPjr30
aDBFnUqNXjm5Rvgw3GcUV2CG9/s93jauaAbrGdGC7ZlL8Rk/V2/DSCvYZt0Z
WZZmjlNLV6rd/aUdNLu+E4uPWqD8dLG6ntl7KEpJf9iQxkInEnY/sKQbhKZD
sWsuWuLbJHbDS0sheB8y3igusEKjs8PThaN9YKhTYpXeZo3DUmFvm30/UHf8
gwpkNlgw9Pg1Pe0DmKiqChR87ZBucGtMJBJBbtAbvrO/PZ7ZVbU9z3QAGuM7
W2Kl9ijBYtHOYx/hRVJrlE/FMoxxqK3Ufi6Gxfm32wZ3OaCwpPZ0E3MIwqN2
1Bi4OOIsvzWbdXgYNGxVt/ykwkYr93lz2x+PwIU4vZ7UDjZ6XmPuuKczCuzU
0LrgmuV40GCz8d8hY2BrEPKiKd8JrUeCVdr9xkHyqPl2dYozaqqNK9fOjIOa
y3r9o6ddUPFpdqlJzgTcsqpPlqVwcDf7ced87md4J6F/NbzhisXeW/P+kHyG
Ns7Ch6Z1bjg1rKs+kPkvCMiAwivRCqwK9FTIWD0JQ4fk/FhmP+AxL8HVyoFJ
ULvR6vU0BJDZ49NxXTAF45ar6hz9EF2dkzIYDhJo+Bi4oIjmjiGGjdNyLRKI
DvIR0kvdcep1an9UohRcyvmj8jGr8JJiaEyA6RcI4Dz856ajB2r2Vl2Tr/0C
9ZKLkVpSD1SKTwzi7J2GB2ln3rxvWY20wtDS/kUzsLdDNy6haA1GZ5WmLno2
A681d3OFOWvxidUJZY1fZ2GwUNa55IInavhEWx+nf4Xs6Ldd3GQv7LZ51xJb
/RW0/PtMyzO9sewKmIpCZeA38pew8KoPbip10jCYk8GsbmRu810uJgjyE7uL
5iCiP3eULvTFu2KDbLovgZDP8RqP5vHwRK4grJdHYGzi/H65hTwMD/hkVuJP
gFtGvfJexEP96uoyv3UEDAc3s3v0eXgqfePLM1sJHKk7yFFz4OFOp8sTC2IJ
fHRmaeWF8NA4Sctr3k0CelvK7Q+U83DO5cjC9tsEHPSvZXX9zsPOTx+abxYT
YGXsk7o/4eHZdRWb1t4jkOC67ZTGnzwklgH7BNUEzIXzdat7eNjdlH5FoYUA
LW6xEsyn8EGydFtLGwF1WW1ZBZ3CDLfNrOsd395twp+lRSH3hm3lql4C2fyo
/TpGFD46VF+XOEjAS/vKGsKmMNNmebr/CAETSXd+nCuFe/tzgphjBKJ/G5r8
AhRa+O4R1kwSWH6YkSDxoVBRrrXgrJTAyZS0Bwd+pLCvyo0fNkNA+12sWBpM
YTX/up29jECDo5L64Y0UXjRSmSKEQM65n+1kYRT+B/4+Sek=
          "]]}, Annotation[#, "Charting`Private`Tag$37022#3"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJxF1Hk0FU4bB3C0USKi7DulbKlE0WMLoZ+ErElRskuISnYpRJElVMoSsiT7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          "]]}, Annotation[#, "Charting`Private`Tag$37022#4"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.528488, 0.470624, 0.701351], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVxXk41HkcAGAjg7YH0bUzNclZlMgVSZ8PcjQzv3bdKYwVau3aKJtq81jr
6DBCK6yjhJVokjPlalHiCQmhFWJWytE4J8R3d/94n1fF+5SDr6SEhAT1n/9n
+462P/ngewA4wuhpEyZKWTEDBxgHgZnUr+ZszkSDWynpJQwn6Hbua62wYCKn
pbs4g+EDRcteLhFsJrr6iKuvM4IBsjR1NNyZ+Fb3klUsIxLMvR7T08OYmLnh
m+irjEQY3ufY5NLIxHDZku1XGDnwz7VcmtTRzXjE7XahaKoU5LSSTSdyt+Aa
Eu5uu7UWpvMz9p8TsVDDfnK0PqYBfOwzqRBrZQxpNYWU2SZ4N+Pzy5zvNtxU
qthPo7WB+qmg6/KaKlg+ZPWibf8reB3xraMLTRXr/DM2u413wuB4T95uoSrO
aZorCAK6YUk0Qw+oU0PJhYK1mzXeQKD+GwvfWnU0Jl7ljvf7IOCYbqPWQw18
EWnY+kx7AApLpBPZZZqoHD+2cHdyEFRP3mulv96OY+KB/i69IZjltcvIiXZg
zsfKZvlrw7AxkLZBUk8b5Vl3PgmFQvAWhLLlz+9E/vdlfpnqIxBi469W92gX
zmOB8GTYexCX95oc0NiNwfoNpRvrR2GgS7u75pIuDtxviGlX+QhmdsiK4+vh
kn9nmtaFMRA0qFveOboHd1rIrPhVjsO29waxTmr6aJulcqJo0yTc4XEcAqUN
MITFU33n/gmq/ipnPB82wF3jzmu6KRG4pPkWdD01xHUKItmGRRHUVNCbUp8a
oVRtWqFa+hSU2/qJ42uM8QfDyt7VnGnYWBqfKtezFwsOeWfWzE/Dl04iEHw2
wbkx5tqRpBm4cKOikqO4D8scbVclHpwF14kbRfGHzTDMLupW6cgsaM72yHtH
7EeVt+ye7Kg5EIjyjp6pMcd9eyMTGfrz0FJ7VqlYFdB9a9sCrWMeBGFn3/MP
IM41xw4Fhosh2Sj6lbWkBaZIeQY7qH8GXrHCofYnFriuvyxLsuEzXOyoVjKJ
sER6aLiTadACyBR6nJn0tEKJu56FQ0qL8Lzx79HbhgfxdGphrFLdIgQduQfS
mtZYvfOyrOJPS5DPlg30YNmgIvv0rt/kv0DaJoeMh3K22KfzsuN81RdYHs3L
sGbZ4YOboC70XIYEObewixqH0KPQWJG1sgxLjSM2In02/hp1O7wvfwXe5BFh
4HEOCkZZafJcAj/P5KYFx3DxckaUV/9hAicqY9QfxXPRx2FC4749gZcV2Wkr
N7i4parqAeVKQMtjvTM/k4tX444943sTGL52ZaG4jIsnjf+Y+uo8AaN2Skdn
kIuqkevtZHIJWHQl+Lw2onDF5KJcdx6BHP4zKVMzCnsnhl/lFhC40O2Xko4U
xruWeNgUEVg0Skj141BItB3ORFURiArdqiD9HYV97XE3V3UQaE7IfXuaT2FF
tPh4RxcBns2O58IEChPNeFrZPQTyXxTluSZTyPlzd6llPwFLXgQXsyh8fK6l
KfwDgab1xWqsCgqTdIzi7McJrG1bVZ9UTWHQULqTyicCT0ML3BTrKdzB/XHg
ySyB35uzA1a3UihF68yJFxNombIdi+6gcLDMzN9rkUCp8gcvei+FVf7ZunrL
BERfF7VG9lOYrLxmjhACe7KaDOlCCv8FSiFRRA==
          "]]}, Annotation[#, "Charting`Private`Tag$37022#5"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.772079, 0.431554, 0.102387], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJxF1Xk0FFwUAHBLWSJLSIRSSUmSihRdS5ElRRTxiZI+siWJSpZSKktf1kpF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          "]]}, Annotation[#, "Charting`Private`Tag$37022#6"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.363898, 0.618501, 0.782349], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVkHk4lAkcgGdKSwnNxNYoNBmqcYYkyu/n+NIKu8Zsalc6UEgrpRyPTVPY
DhptkyOjVDpkS2pQmVTMY0UlJHLMCElMDcK4v23/eJ/3ef99mbvDOUGzKBSK
53f+t3tQb92zz0GO8bs8u2TjNFRx0T0gY7jCvE8pAW7TNLS+nCF8wOACm8W5
WUCh4+ZXTfezGYFQ+iLk6HFVOvoGKp/8zYiEZ4rZYat16Nhu8ZdLCiMB7Gpq
3EWWdMzR+TnpNEMAv5hac72C6chTe7DiFCMXzLaWHGt8T8et264UDAyKIJXi
FFLSshDVSZ6fm/5TuMGvp1OatdHI+2tvxRkJsB76HlrWroNRr9dBxvAL6Ffn
a6mpLsJFIpqUSq0FwUdhnKHJYizudHlZu74eJgofcuOiGFgemr1km/wtzDVK
Cln/WhdHjDdo3dnfBP8Gdmmw9JbirPH8BUuMWgCrRmwjMvXQltxZ7HO3DSQX
pFYsDQN8mWDzupItA986kUer6zI0SO0fz/vaAX3xnKmipUzsV8qkjZadUMiV
dTormJjbV1qtebYLqpu5uu/al6Om3k1Fd3c3OFbaGPTXG2JySNGeHFYPmHlS
s/jPWTiK+d3B8Z/AObnzVG2tEUZaSUQ/VvTC/nK738ybjFF2V3KmjtkH6csO
H2dTV+Jk6NusVbH94NVhLJq0WoUmTqoze0rlYHPGh53hx0a3q8y9hYu+wlSK
o6XDHROM0tux/IOfAhxiMqrYI6ZoKv9VvclzAD4rxCmDLua4UGtATTIxAPJw
rsWFMgtUeZpVYCgchLxs5zheuiXusyl9P3fzEGzZKB4q2bsa83/anVM2OgQL
mtL8jTZY4Ui/7oKetG+gblqVmzHfGot83GYLXIfhh5oTAh2lNcZvSrws6hmG
srBo+42tNshsd2++ljgCZvE9HnMla9B+bYKAYTUKwdbbDprU2KKffu04tWEU
FP+olk5Xr8WR6pTOAzwlKCZNuapyO8xQ8Y/ksMaAanZec9cce1woLbo6SzIG
GrfbiACWA875k8ddFzEOQu2JikfB65GS51/QSZ+AHzQ/pq7I3YAHLxak0Msn
wMXwVuQ+NcAnJifVaH9MwnOL6OFie0Sa+0HT45pTUF065DVfjthm9qYhRjwF
To2xKwJETnjvErC6/adBIHTS94hyxu0FtjS9mWnQt55D13J0wWOJV3htt2eg
9XpHWJ6+K97p1cvS9CChJCd9bHrMFU9mJ+6UepHQE+0r6JhyxUDOF6O73iSY
OPJlFRQCl4rF9zx9SWit/JCQrEbgaf7vlcm7SYjiRGgaLyYw2DZzcF4MCU6H
zO1i1xK4PEF7k+oNEo7SKp7cPELgjF2cRtMtEsLPWyTkxBL4/ktX/Y18Eqol
X6YzjxKY6vtg+8ZCEs6Gt6jzkwgk2ZxDiWISmmMbBLw0Atvq+JdmN5DwyHjd
kZPFBD5MUgY0NH7v8NXHkh8TKHDYsepaMwm3vYPhXBmBm6+bi5ylJBxeoiEV
VhL4OPrVC95nEtKCzl0WvyMwzWwN31tOQq12+5bKFgIjOoVcpoKE+w3bJW+k
BK70CJM9GybBThxT/qmHQBXq29xUJQlVJzg+w30EdhQ5hO6c+P4jrfUiVUGg
OPSaheU0CZES60ytbwSmG6iPkCQJF1tjvPSVBP4HtpRMdQ==
          "]]}, Annotation[#, "Charting`Private`Tag$37022#7"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[1, 0.75, 0], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVzGs01HkYwHFkoixmyGUwacYthkz/oU22fR4pbKLcNkqmQ0pCtNrKaSvW
FEXsHitCUgorg0JtJnWQNkfZcVkqRpiskEvrfvtt++J7Pu++7MDjnsEKcnJy
bl/6353Bg5JnH4O/zZ7Uo3MVaKjoqBfZw9wOAppEYkKjIT83I/sB0xsaonZQ
bGUaur7quJ/DPARhfQ3tTDUa7j008+RXZjTUBbcVaejRsNv6kmMyMx58zrlc
41A0vKm1++JlZhrs3tPGEgfSMFb5gVkiMx+IZqnf2+c09PXLKx2fqICHi2Mb
Ht5ZiSok1t957VOYd+HYacUpoYnH6GDdlXr4ICjIVA1WxlOv7SBj8iVsjXLc
9urIKtSpYEjl5Zuh23pXlXfwaqzqc2xq/qYF5LQLw+OFKlgbmqPvN9IGp9tP
hn0v+gqnTLeql4R3gO7KxGf9zaqoMFdM1zd5C002P4pouuq4iRys8hJ1gYFr
hs8il45N8TavGyx6oLmg0ymgmY6GqcNzRaPv4T7rvj2VwMDhmR5pO68PFiL8
GubsNTB/qLpR7Wo/DIqudxkoaaIaq2BMJpPBrFOMr22HJiYdrTx803gAqiNq
WV55a3Aai2Uh5/+BUwdcjIqFWhhN1Vdo1w0CxU0wrQrSxh5R/RUJewj+aJkP
iAjQwYXQtizzmGGQZkkiHQS6yHVQWj5cPQL7U0YbX/gy0fkW+0i5zii4hwwt
Xj+hh6dYAk6v/xhwap0cGuL10XLER6XDbRyEwl9ifLINUFN9XLl+fhyM+Dsu
WXayUPFpVqlR9gT8fVpLwFMxxGM21W9WuX4G00IVMk6tw+LvAm/WTH8GWzPH
ozGydTg1rEcfSP8XPNiKTkOpbKz0cl6Rtn0SRKs1/yz34uB5F2FuxcAkxJ20
WzJkGCG7e2fnbeEUWLTwTKDFCLd8HZ/GpKZB3Xm0N/qeMfqvbZ6Tb50GFiQy
Yi+Y4FRjcl9k7AxY1HDCFo6bYoZiQLSn8SzkJb2jyfmZoaa08pZC/SzY9DUk
5jqtR9pPsd52UXNwbWtwP93LHOWKAkr7NOYhaU+GVM3XAk9cL03WqJ2H9XnH
fGrPcfEJN0GZEbEAP0+Fdefcs0TGzhOWcWqLcNbKhv5OYoVdVn+1nhEvwgc7
BQmDZY1lN8BYFrAE+2oic3KteXigdBODtbwERgMb3aStPLwgzIvt+n0ZhJxB
y8jkjVgyyMpS20Wga1y/vMmBwoQc4UGpO4ESHWtnhR0UHvL8ZCLyIBA5JA7f
7EKhgVhc5raXwMsQUdhddwovp+xvSAok0J9VbpO4n8KQTZkTq88QMIs+vyL0
JIWc+DUuSncJNJaFu2cWUbi8+axqRyGB5jhzk957FL751N9yt5hAR+HVFPMy
ClP3PjjgVE5g4vljQ3EVhcTC8wehmIBAJ4g3WEdhlyTlxopWAr+VbjH3l1L4
6OJMUGs7AeVHMU4lvRSm2QvMb3cSuBiyMLsso9D1zoaKbVICBenGa/OHKXx8
+tXL2I8ELs9Lj03NUphuZZviMULgqPYnW9dFCqP6sr3ZYwR84pXS8wiF63eF
9TybJBDEfaG7ZyUfFeXb8lNnCCjuzrUvXMXH95X2oQfnCTzM/Dgpp8pHceht
a94SgZoLT7fvo/PxmqHKFCFffme2cCs0+fgfL+87xA==
          "]]}, Annotation[#, "Charting`Private`Tag$37022#8"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.647624, 0.37816, 0.614037], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVzXk41HkcwHFXTyPl3JhfGoyQo5gmZ+jzcfQbi2pJJavS5MpupdazlQ7k
qEQ8rccSMjXWFmVUpmOxlaiHB+V6JMdYyU4RUxnjiO+2f7yf159vNv9wYISK
kpLS5m/9r2+EtO3J+4iNyZ5eTQ5SJqp5rYiVUN7Al0cpuY8xcX1xXuE9KgiS
b+xv8pYx0a+l+24RFQ5f3FqMd0wzcWe4ovYyFQc8V+uOBAaF/XbnvDKpFDD7
OndwwpJCwfKtaelUDig4c7oYQ2ES497qC1QJNL9NV701TmHwrmsi2acq8Nr6
20mOviFqkKRQntFjAFYJt9d+JZoHjEufXayHLTlntMKDWXis1QXyJhvhQAe7
dkRghAZVOgPKyi/BwOPdxDmJMd4f8mp+6dYOW60i2/2FJlgXU2S4a6wTVlew
jvaHsFFu4a51+2A3sAt3NEwsNUWVmXJtQ/M3wHnTUdnbZYqOJOz+too+yD95
xcckfxU2p9i3PreWQPOyxngqzAyNs0dnbo4PQumrxLttaI6jCslAF2cIBEu6
bS0NLbDkQ3WT5qW3kF7kkyfSWY2arD8nhoeHoYYvLjPStMSMA+JIgdkIxF4u
jHZXtcIpLB+OTvgXohJbg9lMa4zj1lfpP5PCw2sRMaHmNiipqL/Yxv4AVvkt
7JDta3AuprPAKn4UeC4OZ2oz1qKNx+KFyOoxKAz3uU5X2yLvOjvqjsE4POA9
yzjF4OAx1l7Tf0InwLFHI+9OBQfXjG3X6N4sgw/Sdjub4HWopyVj1M/KQDJo
6yE04KLa4wLRqsJPwOifrn3axsWf7Kt71P0+w/opLnNcuB7Lv+cL/p76/O0f
OGp70h7loyu0R3K/gN7ZmS70d0DxNp5qjvckyA+5JhxwdsQEn9TiqpFJ6K0o
li83ckJ2v+9rYaocYreBkRvDGTc4peRQ3ClQ3rfDt0XbBUONXs4od0xBVHJq
wzudDShvyhyKTVJAfoS1K9q7Yp7anrhAs2kIKRssaNjihnoD4usq9dPANMgM
GTzkjotOJwW5HJmBrJsturuqNqLSzT2iId1ZSFMvcGqUAR69IsrUrZuFFwHz
mkvLEWttzjN0Ds2Bb1ex+RK+B+r4Hl1zVvMrRCudFrfqeWLf2lcdJ2q+wqT4
kSivzxMrr4LZ8J55iHtxwVta7IW7RY46rIV5uBUaH68R5Y2JqdeS+soWILYn
sUTdZxPelrIKNP0JaF3qtHtgSuP5otSwgS0ExlQcfiiwoDE88KN5RQCBqbtP
jROtaVxZU1O5eSeBW669zX5cGtOzfnyewSegwj3MH/WgMdox/9OSEwSa61fm
+u2j0TTlO5/FpQQK9IsV2QIaF5xPLeu+QeBqeZDLxRIaez6+bS8tJ0A76Nqm
3aAxe+e93fQdAo+KTNadqaSRWAf+klpD4PSiUcGvT2jsa8u6qtpBYNzT2fPC
II0P0xT7O7oITFLv6i4N05jjutdK+JrA3rpz0zlSGv3+sK3yHCCQu2CVLJTR
+Nfxlsak9wQkkZ5UoxIPc9c6ZAWMEeBrLHh3qvHwyFBhEHuCQNnhUotBBg8t
/X+WPJkkUDvuvHRWm4dqyp0l2QoCJg1h2ozlPBwUu8aEzRI43i5r0qd4WBMj
tOPME7g8udjNgsXD34015IQQcFJv2O/I5uF/xHBBKg==
          "]]}, Annotation[#, "Charting`Private`Tag$37022#9"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.571589, 0.586483, 0.], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV0H881HccwHG/GhFOttOxo5PL7/woJPJ+c76IrNEPq4nKj9mV1o9bP6yW
245SUZmaVoooyqNoIRUl3SOluEmcCocu4eRXnA53n9Ufr8fz/xdryy/hcRpq
amqhn/ticFxfU01/nM/p6IZ2/VY6anFMd0gY/tAdnnCtso2Oiy9mn7/FWAPp
TYU+sW/oGNIg/jeHEQvT4+seVHfRMSJ2sjqTwQOpWrRNkoyOHU6HOekMAZTa
WNTNUzfB3G9WpR5lZIEstPzKkIMJ8nVuWacxCuDTWEftV4dN8If1eSUjo2Uw
P3BjxqO181CP8CMDzR+AHS+HHsxmIDtsqO/RMSEkucmSKlUM3NvoCdnjT+H0
hhHZ5SlTNCkz6lRXF8G2fk9tnDDDih7Oc5H3C+BOP7NwoTOxlptjtn7wJczx
yBCPcMxxYuFyw+uJYjCvWDxLd7sFaiiKaWbs1yD6tW1SuXk+upNNFatvtINa
/bhhkS4LnwuWND62k8Cfvx1OfFjJQouTMsXVoS6QVTx7JzxkibJJSWeLcw+8
byti+nMWYMHAvXqDjLcQL7eY52lphQbMwmGpVAohBfmninTYePzn8vhcq144
2JLT4TXARjkWSxMOvYejPGX88MBC5LkKy+iP+oCc9sn37LVGyQ3hsSbWAPg5
WCdXaNriNPflOdskGWSmKU1bbe3Q3ldbFX9vEGavFFvrrLDHwEusn26aDMF9
Y/4iaYYD7mVGW3ZHDkNFifWuZQ2O6DC4Vk8cOgJ7olhpGsZOaGw4oiOcGoHq
vAszdn7OqPXgXMmC86Ng/cImyVvujFuX3Hs1O2QMBI4zl21rXbB4xZbc+/Ix
8P04NJP1lytOyExpvWc+AtdG7+Ge6MVYvjpQM8t/HO7YiAL9ApbgoaCUi2W9
4zA8LZfaWLshqyO4LT9lAnJv+5a2znHHZR6CLIarHFRP3qjV0Tww0lykUG+W
Q1/Kpboa/aU4UZ/es4M/Cd270w+02XtitlYUL9zqExRGqr7P9FuGxp3llzSE
n4AZ588zj/bCWQf5azx3KmDUzcWgL9cb1a5GlfTMnQLLvEax4evluOufkvS5
tVOwSPwuRuEFWG1/RMdo+zQUZPm8i1mNaBS8y+EPgxnYWp/4pFrTF9sd/2ve
XzUDUSy2Nu2ZL5ZeACtplBIqAzSTael+uLHE3YipUkJLprezIpyDySl5/PZr
KjBqTtW/6eqP1/uY5wxWElgf2fm71xwKj+SkbOr8joCDS2OhKY3C2PAP7Bth
BI4lSJKnjCn8tqqqNDSCwNriLk6VGYVHT/z4+PgWAqu879CC7ClMcD87qruf
ACcvuys5mEJLwddB2lcIbH4udNqXRqFq6QF9cREBShSanZhO4asPb19cKSaw
7W5DWcwpCk9G3NoYcJPAY5WDbvhZCold+O6UKgJGS4W2HlcpbG86cUGzmQA3
3jFiwVMKK1MnY5pbCESEpupbNVCY5RVtm99GQFNRs5/dRGHI5UVlfp0E+iLW
8exeUXh3X8NTfj+B+qDICe9+Cs84up0IGyRgyDWP4nygcGfP+TWs4c8/hLcP
Bo9SaLNym6RmnECYZKB7g4JCLfWXBScnCYiUDxfGKinsKvfibpoiMEaTWW5X
D8Aqbr6Ts5JAXZ2gdd+sAPzbQm+CEAJbm677CmYH4P98qE0p
          "]]}, Annotation[#, "Charting`Private`Tag$37022#10"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.915, 0.3325, 0.2125], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVxXk41HkcAGATLbt2FaUMGRHJUSJJpM/HsW7h90tWIeXM2i421XbNrqMc
kRQhhFRL5FxPxirmYdOhDCtiRlLORJjJOL7b/vE+r/rBI1TgEgkJCZev/t8x
cOjVo+HAnc3Jkf23DrBQylr5qIBpA1oMpd4TISzckpOeVcHcDX5XPYacj7DQ
6Xln+U1mAGREJJjPn2GhZ4CoLoUZAUarLbqD01nYaxBrnciMAv6Cq0p4Kwtz
FV1j4pipsDLkNn/vTjVky1RoX2IWgLJIFMJZthZ/8rpVOjFZCdgkFxQnq46y
hO1tx6qHsIo195MlNFDLfXyoMZ4L6h58h3CxBka+2A7p00/gwMvY5uaVmri6
Up7PYLRCg8LYG1ttLazut37WuqMNiK9CiZXPemwIvaniNdYO5WKufXOGNs6s
t1h2/5dOYD914pm1bsAls0XLVbS6wa9YJq9QTxdNiF81XdIDg61Dq5LO6eGz
KOMXTboCEC665au81ke15NHZe+N94FFPBcT7bsJRkYDfsbkfru7jSEt2G2DB
SG2L3OV3oBh0zc6+cTPKqd75NDAwAIM1f3XUZBtiwqGqoFzND9B8PvJcW7gR
CrFoIOT8IOia7fW/HLAFI4y4lasah0AgHKnP32WMghJu/Cv1EbgCFwam9mzF
udD2TJ3TozDXJDVbEWiCepbSi0G1Y2CUYVnaELYN7fLUg8tWj4NKzokUwTVT
jFTdr/HW+xPkCKUVRqu3o/6Yh2ynywQo9D42KOw1wxXLJmS44gkY5yZK5unu
QKn6zNJ1WZNwx5rd4HbYAn82ru361ukzfBx8FN3xZicWORzM/Vv4Gebb93kr
6SDOjCov/3B9CopNX7a95yNW0XaSqTbTsI7rOmxZbInn7aNzKj9Mwz9zElni
cCtU73V8nR89A4pP4rvSwBrNtkWlMo2EoBOYNXBXywa9Wa2zDJ4Quuzrhs2W
/ogzLYn9R9ki2Hala7KGYYvpUr4RlOYXiMoTXg0W2eIKflXeEu4XGNdpCZqc
tMOlZ9m7tx+bBd1LBcri7x1Q4p5vab+CGNp/7ZnWXuuIxzNKExUaxNAvO5XS
t8cJ6/QuysgfnoPU2N9kta45o7zjcf3f5eYham1MMN3igj0bX/JOcebB+kEY
I0HbFR9kg+aA7wLIhNrwsi3c0KfURF51cQEMKxRzn4644YXoW+yePxeh1v0h
O6LEHe8PqWbKORMAN5sbOWEUXrwZ7cffRcA/qeoN4yiFAdRHrRJ3AkZPz1YH
hFO4hsN54OJJwDDt3Fb90xTGJe1rSjhIIETR0LshlsIQkxuT350iUO72r79s
PoUaUSvtpQsJeE5/oyTfTeGi6ZkfOu8SSGN73YjppbDr47u2wiICZYs+1fN9
FCZ7VvjYlhHoXD/UODJIIdGlwqM5BHiNEwYvZijseZWULckjUNrp6l8uT2NN
jMif10FAcHxPsaEijanm+3XyXxNIjuSklCnR6HR7U6UVn8BbFQXTCjUaH558
/oQ9TGBLIG+wbiON1zduTXIfI+D3lsuyMqTxWH/WbvVPBN7/MTbVZEzjBucw
waNpAocyHE61mdMoxWgvSBYRyK6r1PECGvuqzEP9xAQyAx+f7LOikROab7B5
gcCXQ3FBIbY0pqnJzhBCgMrTnZpwoPE/hQhbUQ==
          "]]}, Annotation[#, "Charting`Private`Tag$37022#11"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVz3k41HkcwHGizbFE505m3EeOXLlKfD5uv5+GRaWEWh0kCSkd9mFEolQr
T7TImU3zIEVPm6ksamUrNIpqmikktyFHlPnu7h/v5/X3Wyv0sN++RVJSUuz/
+l9630BHw+A+xyCejuW2I0yUdVkTLWK4wuEsiWx7PBPXF+bm32FsAeM/E9Po
BCZ6Pe+6XcDYCz+/45Q4pTIxYO/sgyxGHMRFulvZ5TDxvVmaSyYjBXxabUTu
9UwsWulzJoORDe5MoeGwDAs5cncM0hllMKtgrbcth4XbdxRXiydqoSX67Gny
QR0VCSfIQ/0RZBnFp/FVNFHPd2yg6VwzRMuzGVStJsa/2AC5U0/B9S96aCRS
C1fXqgqlpdtg7LdgkwOa2ni3x+VZ26aX4BSRzF82rI2NEQVqO0Y6wdvu2nzp
fR2c1ndYWnmoC4Zei9tdUnRx0RxXRU3vLVSFnkyQCtdDG7L7rn+VAIzTbUOS
3fTxWYrViydGIjjSnTe63cAANS4Nz1WMfYDHUQ2mp/XX4vCsSPjKvAc6JJ1y
SeqGWDZU36p8oRdcdypyL9gYoTLrj/G+vj7wO9r2OHCrMZ4/ULe/SLcfmjat
XSE4aIIzyO0LT/wMscEJyifK12GcZXPtqqYBSEsPO7Sn2xRFVc3nOrSGwK0+
UND/kzl+i+jMMzw5DGkObLn2p+Zo7LREsr9+BALkjzXUHLVAjxKtsJrVYxAb
6OfMt7XEeNYu7Y9B43BFJMutmrJEk5Gtil1sMeiHGRRj3XpcvlQs1zwvBg2O
XlD7BSuUfZRXrZM/AR8rBoVeodZ40Kr+jbzXJNiLb4YzfW2QS4UWPZyZBH8N
pbLbbrY4PbxGpf/KF1DdvtjJeb0d1vl7yGS7TsE/kc1lV2EDJnqmFtb2T0Hy
hE9OlutG1HpPd5emTgNbiQ4u9rbHjbYp2QzLGTBPSvLHU5swSL1tTpo/A7ym
0YlfCh1wujWzJ5ozC9SDxhb2oCPmyobE+el+hQJ5drnhSsTlwrqSRc1foeHq
6Knue4iLf+Vs2RAzBz5miWqNMU4oVRFS3bNsHm54FwvT9Zwx9vfqzGWN86A9
f2goXeyMD4zPyqlGfYMih64v8Q0uqErHmiQrf4fr32QsjmW4omBdO/8E7zuU
zKZ/zY9yw1vXQLcvZAHUpNY4Zmx2x+BqG1WWZAFyL6eWtZt6YFJqMUdwUwIx
ifsl8aaeWDnAylPeTIB7IPPgpD6FZwtSdwu9CajzTb1CjCnc6zeqV+VLQJz/
bqLVjEImj3eLHUCAmd+bXW5HYcbFnU/OhxJ44nvaOoymMNzm6oTCCQKfe2uI
UhSF2ikrPJeUE/hxnF05WUehxC5BqesGgcNxPrfj71P4ZrT3ZTmXwMvKh8kL
Dym8FHAn2L2GgEJa7BnFFgqJkd+RVB6BBMFilsVbCgUdF6/J8Am0BJ27XiKh
8N6Z2T38VwSeveuOsZKhMdt+l2FpN4Fiu8eKfy+h0eu6aa2zkIDF6x8qxlRo
vH/8+VPOIAGDmzKZHjo0XllnfdF3hMAnTfVWkQGNMT35W7TGCQQpiF8dN6Fx
7eZIUcMUgdFE98BKaxplpTvLLs0ScLZQ5XtupPFDnX3E7vn//gs11D450siL
KDUzXyCwSphtmexCY46G4jQhBF5ILjM0PWn8FyVQRs8=
          "]]}, Annotation[#, "Charting`Private`Tag$37022#12"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[
          0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV0Hk41HkcwHHj2LR2XTl21CgxGUeRnCmfTxGFSeM3PdXjSCLF2lyxtV1T
qFVie1TkKqxNViOGlAlPzcqZXKFEpskqcuRW5rvtH+/n9f9bz/+oZ6CsjIwM
+1v/6xo41FrzIdDBa6dUTusZE+UddcL66U5gFCJXxWtg4obs1IxSOheunnhN
PjUz0a25qySTHgDyophVdR1M3BMw+/gqPQpOaOt2nxMz8Y3ZBcdEeizYpo1Z
qEuZeEvTIz6BngIjkpINaVZrkKdYavg7PQ96d9DN2PlrcO++2/zxCQHQrhdF
HcoxRCXC83bRrYbkpZpVRTdYyOSMDj29JILzdgNPG/8wwpjndpA6VQ/62UIf
77+NUVug1kejtcCxiKkelWoTLBc7NrVsaoNT87JNOG2KT4Izl+8b6YALnFjW
jMU6nF6zWaUotAtGM0wCUoLMUHa+UHU58xWEXQvr1vQ3R2viV07d64XT5AEr
U2k9NsVaPq817oega9FaxyrW48rk4fmC0bfwue6jQvVvFjg829/XaS4GRgQI
E+w2YN7HygblK+/AZq/2kwEVS1Rm/DUmkUjAzD/X+8CwJV4+UnbolsEgrB5o
c7tYY4UzWCg5fOZfCLwgesG5b41RFiKB1tMhQBrLJjLdBvvviS616n2EaWtp
WUuuLX4J7kg3OjEMsf4hjukldmiyZYn0UOUInH+urCd4uBFdcvSC7muPQsiR
9ujXYnuMYexfPeA9Bj4uN23H5Taj6chupS72OLj+83W+1NgBl6mMK4oWxkFg
OVZeEQMoX53O18+YAA13Of4DH8QQy8qepW6foX6yUf+0xhYs3OF/q2rmM7Bd
GQn8li04PayjOnh9Enz1K/3Oxm3FMspFLsVpChK/a5/s93TEM9vjsgWDU6Am
ZtWk6zih3hvX7ty4aVBIS5HYDzrhRpvYFLrFDORMRYx7NG1Db92WeVr7DDR7
FN+WFDrjdEOiOIw3C6ftdEMD77hgqrxvlKfBHPAdDOO0srbjsr6yHFnRHHSF
78vPSd2BCqd4XLvweXhYnf+4qNQVZQp8+WL1BWiZelTxptYNI27yE9WfLICa
4eWE1EV3fGxyUVHtly/waqJXvd9+J6q5RpieU/4KHJuj21TCPbB37Yv248Kv
UBcU/c4gaBcWZ4GBxHcRnI+fT5KqctCHb63GkC6CKjOeZVrFwbNxt3m9d6Ww
eFO9r5PniUVDjHRldwJzzRUlNKTwYmacX99OAg7GAXMHHSkM8PzEvMchoPc+
8GWtM4UrhMJi9h4COZ1dXlfYFCYkedVe9ifQZheYZOBF4WHrtInvjxMwb80p
Do2mcHWsxvYl+QSK2Uk3IosolNqe/LHrDoEHUYorPhRT2PPpXVt+IYH4CYtN
+wUUJu8p9XG+TyDAbckudiWFxNgzMk5IIPynzDrzegp7W5Oy5NoJTPTMa2i+
p7AifvZgeyeByJOMAylDFKbY7zfK7SbAHc921Rih0O3PdYKtfQR0Ck1nNCcp
fPRrcz3vAwGawu6SVTQuXl9rlcQZIfCswXckT56L4eIMrt4YgfKVWSIjRS6y
3H/ur5kisNjJ2mWlwkV5Wkde8iyBusECOaE6F9+W2Qf7LXz78b5xt6MWF4XB
uWbmiwSc7xY4N9K5eGOl0jQhBEJ/8H1JMbj4H1lOUvw=
          "]]}, Annotation[#, "Charting`Private`Tag$37022#13"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVxX1cy3kcAPBFp+gsUdpUy3pQTZFEnrrPh8qyhP3kFVfohUjpirqLCNHo
omvuSmEl1eVhR6jVsfWgB85jDyuFLGZ60PO0aqHv3f3xfr3ZOyKo4Ak0Gs33
P//PC+6sr+gK/uF9unGwSMJAXY9ZkW1MT9Ar7vwaKGPgwssZokKmH1QeNvuH
VcVAn+fNdzOZu0AceVA3v46B/rtGSn9nRkOqVc33Vd0MfDv/tEcyMwH0PV04
blZMzDZZfyqJmQqnOTNsJwmZGK9faPcrMw8qaB+vuUXMws1brhQMDBZBjUXY
hpid5mhA4gO5rHIQTpH+qOGx0Jbf11l1phq6vTknvFizMebFUsgYegxx6qpT
SW5sNC0yUujo1ELZpLIG6zVWWKz0eFa7ogG4sSyLFUetsTI002xLTyM0tEvd
hu7boGaOu+HN8GYIT7vYVdJnixO04mlmtq+h/GSsMIpnh4tJUPHGW60gaSls
qRLZ47ME1xcPOW1QGNQhqtE4oKWwW3u97x1ks49vuX54LnaPtCmanJVAXHUD
rw47Yt4n6RP6bx/AWsMcv5czD+kWV/tVKhVklegEpDk649m9kt3ZNu1wNGRU
G6ezAIdRrAo51gHpDqZ0ffUCjHapLppZ1QmlPM+mwTcu2Har+kw9+xO4658R
m6gW4pfQxksOsd1wfzxG+5faFeeu1BvfLe0BesdNVbp2EXJz2HvumPZBXWuJ
u9DKDWMstlu9D+yHRVmXLxz2WIKOPZsMmn0HwHzTij5G6FKcYTigXz02AMz5
xe7DxctQt/xSgbVoEKZWVBonjS3HMFfpq8k+anC1Ked+3uOO4jU7ssuG1fDB
K7zXVfEDarpnTWs//xmYNwpyW20QJRu5E1M9hyDCcw7bSY14zFtwuah9CMI2
W557c28lst/yWnIFGqheYg0RglW4zC0hlekyDAbytMhfwjwwkFWr1ZEPQ0SE
QEp4nqh5kqyMjB8BRq/to2iuF2boboumbEZBaHox0sx9Nc5QSHImVI/C7Oyn
9ZluXPwuLt5v6X4tPEj78jKL8kba9W0FyuljwNl6V1ETvAYPXCxInl45BpGM
kqgYEQ9L5ybqG/30BfJEPwdIXvugEe+A4wn6V5DVRr9/a+iLrU518kOyr7Aq
RRA1LXwd3s4CG9W2bxDx1EQqq1iPWwsWG1mMf4OcGperickb8LjgSnzrjXGw
i5vUP4/Px5udFpfoawlMCXgk8TekMDFTEKRYR+AZjdV3bzqFu6he21t8Anzx
8zLzmRSay2S3ff0JOIXlOqjMKUxKCXh4dgcBGxbDPpZDYcjiC4NTDhFIO5fT
VulFoVWCsbdePoE7pRaaR0coHF9yZGrzNQKcprR97scpfNX7oSFfTID78sGx
wpMUCv0Lt66+Q8BSnX3oShKFhENFCWQERhlhZQkZFLbWp2RNlBPI2yvODSmi
8O9TIzvlTQTaR4aVHSUUpi7f7pDbQuCcMrd8j5RCnz/nFa1SEGh0SObvraTw
/sHnj+O7CNhNTn4dVUfheadFKfweAsUT5Xqjcgr3K0V+7H4Cs4358iPNFNqv
3ddWMUTASx7klaigUFenMU84QiDI2b6HrqTwnWR5aNAYgZm0Pxac/0ihLDR3
vvM3AqlMmQmri8J0SwMNIQTofmUZ+T0U/gvzwlJl
          "]]}, Annotation[#, "Charting`Private`Tag$37022#14"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVxXs0lHkYAGAmSjmILhqF/UK5jGWFEnlfQwnNfCVl1SSVW9SmsrXdTUuU
W2tVrGso1RwmDNvRFGGdOIpcDrXDhMkKDXInfrv7x3Me6ugpzwCGgoIC5z//
7x7Q/67yc4Djvo9eMXkMCpWcdcKkTBcIKCtvcVGmcFNWSnoJ0wtOVLLjPi2h
0ONNe3EG0x9sVui4GatR6O0/9SKJGQ7yl6zxYm0KOy2ineOZkVAheKzXyaIw
exV94xYzGRqDjF2jvCnkq5RsvMnMg3k5JTEupPBHn/vCkVERNFSoHbcPW4+q
hM9z1auAv9vsFvzNDdBoj7y/OrYGROeK2lLlBnj+rR2kjNfBbjX807rOELVF
ml2Kio2QoGn2SinTCMt6nBsaHZqBBOGd9IQNWBWSsdZnqBVKDXJz3KI24sSG
bRoFJ9sh4JjW8TU/GyNjRrB8rdEH8GBn11KRJmhL/Mr2Fkqg5ImyT3esKTZE
Wr+tNZVCfrxehzTFDPVvD848ln+EmMi+A9LXLByckna1WfZAhFi2xnfEHPMG
nterJ/RCF+ax1zlaoLpu/rBMJoPohSnWuJslxh0vDcw27IPZpviGgWFLnESB
LPjaPyByuFgRKPgBw61qRKur+0GxtpUjOmKF0sKa2HfUAPgIKlfGWWzCuZDW
NJOLgxDelHg2kGGNZk5LFgKfD8Gm6rEgdqM1uuZQQUXacrgmfDOdU2aD53UP
r+/mDcPNCNWQ8nu2yBrap9rOGYHafOc6xyubcYXGiErN7AgsyuoNiYvYgkoV
aUKD9FGo9hiDtMt2GGr9/P1Sj69wLL85aVvqVhS4Hc1+OfkVKh680HkltseJ
QZ3lfXfHQDNaWS5rd8DSva6Lkl3GofNzMe+ZtiNe2xmVJeobB6nDwZBqLiDV
6d6RGzUBWQdDVYa3I27dHJnMtJoEuUmRy6oZRJ5e44xiyyR8qDrgzcp3won6
+J4w/hScpHXvvA5lY4qSb7in4TTEll1laps544qu0hxGzTQoduhHmMudUfkK
38vu9Aw0Y0rob/UuqPDYV9ijNQu7764NbM/ejmf+EMZrVc2CRNBnWJ+0A1+Y
xaho/jQHA6P6jIxbrqjpfoZ1Xf0bFPMeXeJd2okS86aWC+Jv4Fv6K+0W64ZP
M8FQ5jsPp02SPtX/7o6HhLaaugvz8PVcgfml+x4YEXWfL3myAFrS2ACL5l1Y
0K+bpr6LgGmKotP+WQ7GZET5dXEJ8G1i3NMIB/09vxgV7iFgnebu1K3ExXVi
8VOON4GacZOpUxpcvJV4sDbuKAF1r08xKYZcDLZNHV12gcDLwz3Bq2kuro9c
uXPJQwL+CUlQm8fFhS2X1dofEZAPJTqZPOHi+y+9zQ8FBM6IGbbxQi7e9i45
tKOIQGTv8KR3OReJqefZKDGBvX9d7Jxu5KLkXWLmohYCc2f7jgTPcfHZjalj
LW0EUnVaMj8o0Jhsf9gkt4NA9OLmJs5iGj0efC9idxHw7C1YuVmTxvJf3tTx
PxPYbxj23aqNNN41t0ncM0SgO5i/LJFF4+medC9qmICENzaw1IpG410npJXj
BLbHZCcyttGopNiad3uKgMMBC68INo0fS+1D/GYJlC+v1SCuNIpDci0s5wko
X0iousqh8Z6+6gQhBPz8ik8QTxr/BXjxUP4=
          "]]}, 
        Annotation[#, "Charting`Private`Tag$37022#15"]& ]}}, {}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
       AbsolutePointSize[6], "ScalingFunctions" -> None, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, PlotRange -> {{0, 2}, {0., 80.4582420271342}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"||\\!\\(\\*SubscriptBox[\\(x\\), \
\\(2\\)]\\)(t)-\\!\\(\\*SubscriptBox[\\(x\\), \\(1\\)]\\)(t)||\"", 
       "\"||\\!\\(\\*SubscriptBox[\\(x\\), \
\\(3\\)]\\)(t)-\\!\\(\\*SubscriptBox[\\(x\\), \\(1\\)]\\)(t)||\"", 
       "\"||\\!\\(\\*SubscriptBox[\\(x\\), \
\\(3\\)]\\)(t)-\\!\\(\\*SubscriptBox[\\(x\\), \\(2\\)]\\)(t)||\"", 
       "\"||\\!\\(\\*SubscriptBox[\\(x\\), \
\\(4\\)]\\)(t)-\\!\\(\\*SubscriptBox[\\(x\\), \\(1\\)]\\)(t)||\"", 
       "\"||\\!\\(\\*SubscriptBox[\\(x\\), \
\\(4\\)]\\)(t)-\\!\\(\\*SubscriptBox[\\(x\\), \\(2\\)]\\)(t)||\"", 
       "\"||\\!\\(\\*SubscriptBox[\\(x\\), \
\\(4\\)]\\)(t)-\\!\\(\\*SubscriptBox[\\(x\\), \\(3\\)]\\)(t)||\"", 
       "\"||\\!\\(\\*SubscriptBox[\\(x\\), \
\\(5\\)]\\)(t)-\\!\\(\\*SubscriptBox[\\(x\\), \\(1\\)]\\)(t)||\"", 
       "\"||\\!\\(\\*SubscriptBox[\\(x\\), \
\\(5\\)]\\)(t)-\\!\\(\\*SubscriptBox[\\(x\\), \\(2\\)]\\)(t)||\"", 
       "\"||\\!\\(\\*SubscriptBox[\\(x\\), \
\\(5\\)]\\)(t)-\\!\\(\\*SubscriptBox[\\(x\\), \\(3\\)]\\)(t)||\"", 
       "\"||\\!\\(\\*SubscriptBox[\\(x\\), \
\\(5\\)]\\)(t)-\\!\\(\\*SubscriptBox[\\(x\\), \\(4\\)]\\)(t)||\"", 
       "\"||\\!\\(\\*SubscriptBox[\\(x\\), \
\\(6\\)]\\)(t)-\\!\\(\\*SubscriptBox[\\(x\\), \\(1\\)]\\)(t)||\"", 
       "\"||\\!\\(\\*SubscriptBox[\\(x\\), \
\\(6\\)]\\)(t)-\\!\\(\\*SubscriptBox[\\(x\\), \\(2\\)]\\)(t)||\"", 
       "\"||\\!\\(\\*SubscriptBox[\\(x\\), \
\\(6\\)]\\)(t)-\\!\\(\\*SubscriptBox[\\(x\\), \\(3\\)]\\)(t)||\"", 
       "\"||\\!\\(\\*SubscriptBox[\\(x\\), \
\\(6\\)]\\)(t)-\\!\\(\\*SubscriptBox[\\(x\\), \\(4\\)]\\)(t)||\"", 
       "\"||\\!\\(\\*SubscriptBox[\\(x\\), \
\\(6\\)]\\)(t)-\\!\\(\\*SubscriptBox[\\(x\\), \\(5\\)]\\)(t)||\""}, 
      "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #6}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #7}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[1, 0.75, 0], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[1, 0.75, 0], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #8}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"], 
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.647624, 0.37816, 0.614037], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.647624, 0.37816, 0.614037], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #9}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.571589, 0.586483, 0.], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.571589, 0.586483, 0.], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #10}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.915, 0.3325, 0.2125], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.915, 0.3325, 0.2125], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #11}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #12}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[
                    0.9728288904374106, 0.621644452187053, 
                    0.07336199581899142], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[
                    0.9728288904374106, 0.621644452187053, 
                    0.07336199581899142], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #13}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #14}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #15}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.922526`", ",", "0.385626`", ",", "0.209179`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.3523253333333333, 0.3137493333333333, 
                    0.46756733333333333`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.528488`", ",", "0.470624`", ",", "0.701351`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.528488, 0.470624, 0.701351]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.528488, 0.470624, 0.701351], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.5147193333333333, 0.28770266666666666`, 
                    0.06825800000000001], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.772079`", ",", "0.431554`", ",", "0.102387`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.772079, 0.431554, 0.102387]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.772079, 0.431554, 0.102387], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.24259866666666668`, 0.412334, 0.521566], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.363898`", ",", "0.618501`", ",", "0.782349`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.363898, 0.618501, 0.782349]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.363898, 0.618501, 0.782349], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0.75, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0.5, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0.75`", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0.75, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0.75, 0], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.647624, 0.37816, 0.614037], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.4317493333333333, 0.2521066666666667, 
                    0.40935800000000006`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.647624`", ",", "0.37816`", ",", "0.614037`"}], 
                    "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.647624, 0.37816, 0.614037]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.647624, 0.37816, 0.614037], Editable -> False, 
                    Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.571589, 0.586483, 0.], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.38105933333333336`, 0.39098866666666665`, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.571589`", ",", "0.586483`", ",", "0.`"}], 
                    "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.571589, 0.586483, 0.]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.571589, 0.586483, 0.], Editable -> False, 
                    Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.915, 0.3325, 0.2125], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6100000000000001, 0.22166666666666668`, 
                    0.14166666666666666`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.915`", ",", "0.3325`", ",", "0.2125`"}], "]"}],
                     NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.915, 0.3325, 0.2125]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.915, 0.3325, 0.2125], Editable -> False, 
                    Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.2672148173956843, 0.34800444289592275`, 
                    0.5666666666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    
                    RowBox[{
                    "0.40082222609352647`", ",", "0.5220066643438841`", ",", 
                    "0.85`"}], "]"}], NumberMarks -> False]], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
                    Editable -> False, Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[
                    0.9728288904374106, 0.621644452187053, 
                    0.07336199581899142], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6485525936249404, 0.4144296347913687, 
                    0.048907997212660946`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    
                    RowBox[{
                    "0.9728288904374106`", ",", "0.621644452187053`", ",", 
                    "0.07336199581899142`"}], "]"}], NumberMarks -> False]], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[
                    0.9728288904374106, 0.621644452187053, 
                    0.07336199581899142]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[
                    0.9728288904374106, 0.621644452187053, 
                    0.07336199581899142], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.4911884484706007, 0.23866666666666667`, 
                    0.3353511049170246], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    
                    RowBox[{
                    "0.736782672705901`", ",", "0.358`", ",", 
                    "0.5030266573755369`"}], "]"}], NumberMarks -> False]], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.736782672705901, 0.358, 0.5030266573755369]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
                    Editable -> False, Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.18684294025131137`, 0.4766666666666667, 
                    0.2861392881649977], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    
                    RowBox[{
                    "0.28026441037696703`", ",", "0.715`", ",", 
                    "0.4292089322474965`"}], "]"}], NumberMarks -> False]], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965],
                     Editable -> False, Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, ",", #7, 
               ",", #8, ",", #9, ",", #10, ",", #11, ",", #12, ",", #13, 
               ",", #14, ",", #15}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.934677669860227*^9, 3.9346777232309437`*^9, 3.9346782746795835`*^9, {
   3.9346783390393333`*^9, 3.9346783661047277`*^9}, 3.9346823474760666`*^9, {
   3.934682479807706*^9, 3.9346825042994776`*^9}, 3.934683227881435*^9, 
   3.93468861397628*^9, 3.934708738333686*^9},
 CellLabel->
  "Out[464]=",ExpressionUUID->"b03a2834-e9c7-425b-a119-07032061ed3a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Attn in dimension 3 with 4 tokens", "Section",
 CellChangeTimes->{{3.9346609566161394`*^9, 3.934660962720379*^9}, {
  3.934661015641877*^9, 3.9346610253394113`*^9}, {3.93467867910569*^9, 
  3.934678679339586*^9}},ExpressionUUID->"8873f5b8-1c13-4c94-b8d5-\
b5dbc70fb8f4"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9346764735526066`*^9, 3.9346765616097145`*^9}, 
   3.934676741457034*^9},ExpressionUUID->"129d90c6-d8eb-4d67-b990-\
7a9e86c6d8a9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"4", " ", "tokens", " ", "of", " ", "dim", " ", "2"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"endpoint", "=", "10"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tmin", "=", 
     RowBox[{"-", "2"}]}], ";", 
    RowBox[{"tmax", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"initial", " ", "conditions"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial11", "=", 
     RowBox[{
      RowBox[{"x11", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";", 
    RowBox[{"initial12", "=", 
     RowBox[{
      RowBox[{"x12", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";", 
    RowBox[{"initial13", "=", 
     RowBox[{
      RowBox[{"x13", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial21", "=", 
     RowBox[{
      RowBox[{"x21", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";", 
    RowBox[{"initial22", "=", 
     RowBox[{
      RowBox[{"x22", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";", 
    RowBox[{"initial23", "=", 
     RowBox[{
      RowBox[{"x23", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial31", "=", 
     RowBox[{
      RowBox[{"x31", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";", 
    RowBox[{"initial32", "=", 
     RowBox[{
      RowBox[{"x32", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";", 
    RowBox[{"initial33", "=", 
     RowBox[{
      RowBox[{"x33", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial41", "=", 
     RowBox[{
      RowBox[{"x41", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";", 
    RowBox[{"initial42", "=", 
     RowBox[{
      RowBox[{"x42", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";", 
    RowBox[{"initial43", "=", 
     RowBox[{
      RowBox[{"x43", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vars", "=", 
     RowBox[{"{", 
      RowBox[{
      "x11", ",", "x12", ",", "x13", ",", "x21", ",", "x22", ",", "x23", ",", 
       "x31", ",", "x32", ",", "x33", ",", "x41", ",", "x42", ",", "x43"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"attention", " ", "scores"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e11", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x11", "[", "t", "]"}], "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x12", "[", "t", "]"}], "*", 
        RowBox[{"x12", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x13", "[", "t", "]"}], "*", 
        RowBox[{"x13", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e12", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x11", "[", "t", "]"}], "*", 
        RowBox[{"x21", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x12", "[", "t", "]"}], "*", 
        RowBox[{"x22", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x13", "[", "t", "]"}], "*", 
        RowBox[{"x23", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e13", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x11", "[", "t", "]"}], "*", 
        RowBox[{"x31", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x12", "[", "t", "]"}], "*", 
        RowBox[{"x32", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x13", "[", "t", "]"}], "*", 
        RowBox[{"x33", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e14", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x11", "[", "t", "]"}], "*", 
        RowBox[{"x41", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x12", "[", "t", "]"}], "*", 
        RowBox[{"x42", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x13", "[", "t", "]"}], "*", 
        RowBox[{"x43", "[", "t", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P11", "=", 
     FractionBox["e11", 
      RowBox[{"e11", "+", "e12", "+", "e13", "+", "e14"}]]}], ";", 
    RowBox[{"P12", "=", 
     FractionBox["e12", 
      RowBox[{"e11", "+", "e12", "+", "e13", "+", "e14"}]]}], ";", 
    RowBox[{"P13", "=", 
     FractionBox["e13", 
      RowBox[{"e11", "+", "e12", "+", "e13", "+", "e14"}]]}], ";", 
    RowBox[{"P14", "=", 
     FractionBox["e14", 
      RowBox[{"e11", "+", "e12", "+", "e13", "+", "e14"}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e21", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x21", "[", "t", "]"}], "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x22", "[", "t", "]"}], "*", 
        RowBox[{"x12", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x23", "[", "t", "]"}], "*", 
        RowBox[{"x13", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e22", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x21", "[", "t", "]"}], "*", 
        RowBox[{"x21", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x22", "[", "t", "]"}], "*", 
        RowBox[{"x22", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x23", "[", "t", "]"}], "*", 
        RowBox[{"x23", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e23", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x21", "[", "t", "]"}], "*", 
        RowBox[{"x31", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x22", "[", "t", "]"}], "*", 
        RowBox[{"x32", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x23", "[", "t", "]"}], "*", 
        RowBox[{"x33", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e24", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x21", "[", "t", "]"}], "*", 
        RowBox[{"x41", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x22", "[", "t", "]"}], "*", 
        RowBox[{"x42", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x23", "[", "t", "]"}], "*", 
        RowBox[{"x43", "[", "t", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P21", "=", 
     FractionBox["e21", 
      RowBox[{"e21", "+", "e22", "+", "e23", "+", "e24"}]]}], ";", 
    RowBox[{"P22", "=", 
     FractionBox["e22", 
      RowBox[{"e21", "+", "e22", "+", "e23", "+", "e24"}]]}], ";", 
    RowBox[{"P23", "=", 
     FractionBox["e23", 
      RowBox[{"e21", "+", "e22", "+", "e23", "+", "e24"}]]}], ";", 
    RowBox[{"P24", "=", 
     FractionBox["e24", 
      RowBox[{"e21", "+", "e22", "+", "e23", "+", "e24"}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e31", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x31", "[", "t", "]"}], "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x32", "[", "t", "]"}], "*", 
        RowBox[{"x12", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x33", "[", "t", "]"}], "*", 
        RowBox[{"x13", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e32", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x31", "[", "t", "]"}], "*", 
        RowBox[{"x21", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x32", "[", "t", "]"}], "*", 
        RowBox[{"x22", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x33", "[", "t", "]"}], "*", 
        RowBox[{"x23", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e33", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x31", "[", "t", "]"}], "*", 
        RowBox[{"x31", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x32", "[", "t", "]"}], "*", 
        RowBox[{"x32", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x33", "[", "t", "]"}], "*", 
        RowBox[{"x33", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e34", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x31", "[", "t", "]"}], "*", 
        RowBox[{"x41", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x32", "[", "t", "]"}], "*", 
        RowBox[{"x42", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x33", "[", "t", "]"}], "*", 
        RowBox[{"x43", "[", "t", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P31", "=", 
     FractionBox["e31", 
      RowBox[{"e31", "+", "e32", "+", "e33", "+", "e34"}]]}], ";", 
    RowBox[{"P32", "=", 
     FractionBox["e32", 
      RowBox[{"e31", "+", "e32", "+", "e33", "+", "e34"}]]}], ";", 
    RowBox[{"P33", "=", 
     FractionBox["e33", 
      RowBox[{"e31", "+", "e32", "+", "e33", "+", "e34"}]]}], ";", 
    RowBox[{"P34", "=", 
     FractionBox["e34", 
      RowBox[{"e31", "+", "e32", "+", "e33", "+", "e34"}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e41", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x41", "[", "t", "]"}], "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x42", "[", "t", "]"}], "*", 
        RowBox[{"x12", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x43", "[", "t", "]"}], "*", 
        RowBox[{"x13", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e42", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x41", "[", "t", "]"}], "*", 
        RowBox[{"x21", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x42", "[", "t", "]"}], "*", 
        RowBox[{"x22", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x43", "[", "t", "]"}], "*", 
        RowBox[{"x23", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e43", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x41", "[", "t", "]"}], "*", 
        RowBox[{"x31", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x42", "[", "t", "]"}], "*", 
        RowBox[{"x32", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x43", "[", "t", "]"}], "*", 
        RowBox[{"x33", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e44", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x41", "[", "t", "]"}], "*", 
        RowBox[{"x41", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x42", "[", "t", "]"}], "*", 
        RowBox[{"x42", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x43", "[", "t", "]"}], "*", 
        RowBox[{"x43", "[", "t", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P41", "=", 
     FractionBox["e41", 
      RowBox[{"e41", "+", "e42", "+", "e43", "+", "e44"}]]}], ";", 
    RowBox[{"P42", "=", 
     FractionBox["e42", 
      RowBox[{"e41", "+", "e42", "+", "e43", "+", "e44"}]]}], ";", 
    RowBox[{"P43", "=", 
     FractionBox["e43", 
      RowBox[{"e41", "+", "e42", "+", "e43", "+", "e44"}]]}], ";", 
    RowBox[{"P44", "=", 
     FractionBox["e44", 
      RowBox[{"e41", "+", "e42", "+", "e43", "+", "e44"}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"the", " ", "ode", " ", "system"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode11", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x11", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P11", "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{"P12", "*", 
        RowBox[{"x21", "[", "t", "]"}]}], "+", 
       RowBox[{"P13", "*", 
        RowBox[{"x31", "[", "t", "]"}]}], "+", 
       RowBox[{"P14", "*", 
        RowBox[{"x41", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode21", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x21", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P21", "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{"P22", "*", 
        RowBox[{"x21", "[", "t", "]"}]}], "+", 
       RowBox[{"P23", "*", 
        RowBox[{"x31", "[", "t", "]"}]}], "+", 
       RowBox[{"P24", "*", 
        RowBox[{"x41", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode31", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x31", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P31", "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{"P32", "*", 
        RowBox[{"x21", "[", "t", "]"}]}], "+", 
       RowBox[{"P33", "*", 
        RowBox[{"x31", "[", "t", "]"}]}], "+", 
       RowBox[{"P34", "*", 
        RowBox[{"x41", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode41", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x41", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P41", "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{"P42", "*", 
        RowBox[{"x21", "[", "t", "]"}]}], "+", 
       RowBox[{"P43", "*", 
        RowBox[{"x31", "[", "t", "]"}]}], "+", 
       RowBox[{"P44", "*", 
        RowBox[{"x41", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode12", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x12", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P11", "*", 
        RowBox[{"x12", "[", "t", "]"}]}], "+", 
       RowBox[{"P12", "*", 
        RowBox[{"x22", "[", "t", "]"}]}], "+", 
       RowBox[{"P13", "*", 
        RowBox[{"x32", "[", "t", "]"}]}], "+", 
       RowBox[{"P14", "*", 
        RowBox[{"x42", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode22", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x22", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P21", "*", 
        RowBox[{"x12", "[", "t", "]"}]}], "+", 
       RowBox[{"P22", "*", 
        RowBox[{"x22", "[", "t", "]"}]}], "+", 
       RowBox[{"P23", "*", 
        RowBox[{"x32", "[", "t", "]"}]}], "+", 
       RowBox[{"P24", "*", 
        RowBox[{"x42", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode32", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x32", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P31", "*", 
        RowBox[{"x12", "[", "t", "]"}]}], "+", 
       RowBox[{"P32", "*", 
        RowBox[{"x22", "[", "t", "]"}]}], "+", 
       RowBox[{"P33", "*", 
        RowBox[{"x32", "[", "t", "]"}]}], "+", 
       RowBox[{"P34", "*", 
        RowBox[{"x42", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode42", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x42", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P41", "*", 
        RowBox[{"x12", "[", "t", "]"}]}], "+", 
       RowBox[{"P42", "*", 
        RowBox[{"x22", "[", "t", "]"}]}], "+", 
       RowBox[{"P43", "*", 
        RowBox[{"x32", "[", "t", "]"}]}], "+", 
       RowBox[{"P44", "*", 
        RowBox[{"x42", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode13", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x13", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P11", "*", 
        RowBox[{"x13", "[", "t", "]"}]}], "+", 
       RowBox[{"P12", "*", 
        RowBox[{"x23", "[", "t", "]"}]}], "+", 
       RowBox[{"P13", "*", 
        RowBox[{"x33", "[", "t", "]"}]}], "+", 
       RowBox[{"P14", "*", 
        RowBox[{"x43", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode23", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x23", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P21", "*", 
        RowBox[{"x13", "[", "t", "]"}]}], "+", 
       RowBox[{"P22", "*", 
        RowBox[{"x23", "[", "t", "]"}]}], "+", 
       RowBox[{"P23", "*", 
        RowBox[{"x33", "[", "t", "]"}]}], "+", 
       RowBox[{"P24", "*", 
        RowBox[{"x43", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode33", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x33", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P31", "*", 
        RowBox[{"x13", "[", "t", "]"}]}], "+", 
       RowBox[{"P32", "*", 
        RowBox[{"x23", "[", "t", "]"}]}], "+", 
       RowBox[{"P33", "*", 
        RowBox[{"x33", "[", "t", "]"}]}], "+", 
       RowBox[{"P34", "*", 
        RowBox[{"x43", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode43", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x43", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P41", "*", 
        RowBox[{"x13", "[", "t", "]"}]}], "+", 
       RowBox[{"P42", "*", 
        RowBox[{"x23", "[", "t", "]"}]}], "+", 
       RowBox[{"P43", "*", 
        RowBox[{"x33", "[", "t", "]"}]}], "+", 
       RowBox[{"P44", "*", 
        RowBox[{"x43", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sys", "=", 
     RowBox[{"{", 
      RowBox[{
      "ode11", ",", "ode21", ",", "ode31", ",", "ode41", ",", "ode12", ",", 
       "ode22", ",", "ode32", ",", "ode42", ",", "ode13", ",", "ode23", ",", 
       "ode33", ",", "ode43", ",", "initial11", ",", "initial21", ",", 
       "initial31", ",", "initial41", ",", "initial12", ",", "initial22", ",",
        "initial32", ",", "initial42", ",", "initial13", ",", "initial23", 
       ",", "initial33", ",", "initial43"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"solving", " ", "the", " ", "system"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "x11sol", ",", "x12sol", ",", "x13sol", ",", "x21sol", ",", "x22sol", 
       ",", "x23sol", ",", "x31sol", ",", "x32sol", ",", "x33sol", ",", 
       "x41sol", ",", "x42sol", ",", "x43sol"}], "}"}], "=", 
     RowBox[{"NDSolveValue", "[", 
      RowBox[{"sys", ",", "vars", ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", "endpoint"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "attention", " ", "matrix", " ", "at", " ", "different", " ", "time", " ",
      "t"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"endpoint", "=", "10"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"attn", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"P11", ",", "P12", ",", "P13", ",", "P14"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"P21", ",", "P22", ",", "P23", ",", "P24"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"P31", ",", "P32", ",", "P33", ",", "P34"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"P41", ",", "P42", ",", "P43", ",", "P44"}], "}"}]}], "}"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"attnt", "=", 
     RowBox[{"Replace", "[", 
      RowBox[{"attn", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"x11", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x11", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x21", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x21", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x31", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x31", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x41", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x41", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x12", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x12", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x22", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x22", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x32", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x32", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x42", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x42", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x13", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x13", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x23", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x23", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x33", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x33", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x43", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x43", "[", "endpoint", "]"}]}]}], "}"}], ",", "All"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"attnpoint", "=", 
     RowBox[{"Replace", "[", 
      RowBox[{"attnt", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"x11", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x11sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x21", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x21sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x31", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x31sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x41", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x41sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x12", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x12sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x22", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x22sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x32", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x32sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x42", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x42sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x13", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x13sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x23", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x23sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x33", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x33sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x43", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x43sol", "[", "endpoint", "]"}]}]}], "}"}], ",", "All"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{"N", "[", "attnpoint", "]"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"plot", " ", "the", " ", 
     RowBox[{"tokens", "'"}], " ", 
     RowBox[{"trajectory", " ", "--"}], " ", "the", " ", "solution", " ", 
     "of", " ", "the", " ", "system"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"endpoint", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Animate", "[", 
    RowBox[{
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x11sol", "[", "t", "]"}], ",", 
           RowBox[{"x12sol", "[", "t", "]"}], ",", 
           RowBox[{"x13sol", "[", "t", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x21sol", "[", "t", "]"}], ",", 
           RowBox[{"x22sol", "[", "t", "]"}], ",", 
           RowBox[{"x23sol", "[", "t", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x31sol", "[", "t", "]"}], ",", 
           RowBox[{"x32sol", "[", "t", "]"}], ",", 
           RowBox[{"x33sol", "[", "t", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x41sol", "[", "t", "]"}], ",", 
           RowBox[{"x42sol", "[", "t", "]"}], ",", 
           RowBox[{"x43sol", "[", "t", "]"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", "a"}], "}"}], ",", 
       RowBox[{"PlotLegends", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(x\), \(1\)]\)(t)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(x\), \(2\)]\)(t)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(x\), \(3\)]\)(t)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(x\), \(4\)]\)(t)\>\""}], "}"}]}]}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "0", ",", "endpoint"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.934661086630923*^9, 3.934661237876424*^9}, {
   3.9346612826193314`*^9, 3.9346616247330513`*^9}, {3.9346616732560887`*^9, 
   3.934661945381506*^9}, {3.934661989437352*^9, 3.9346619924822392`*^9}, {
   3.9346682665290785`*^9, 3.934668276370946*^9}, {3.934676435793157*^9, 
   3.9346764570314817`*^9}, {3.9346765682655163`*^9, 3.934676734502446*^9}, 
   3.9346767683932204`*^9, 3.9346769694563875`*^9, 3.9346773598003516`*^9, {
   3.934677633110513*^9, 3.9346776335343437`*^9}, {3.9346777509524164`*^9, 
   3.9346777543256207`*^9}, {3.9346778473281975`*^9, 
   3.9346778574727345`*^9}, {3.9346779159523973`*^9, 3.934678001925371*^9}, {
   3.9346780624389963`*^9, 3.9346781096157246`*^9}, {3.9346787013957076`*^9, 
   3.934678752020135*^9}, {3.934678795049735*^9, 3.9346789264350276`*^9}, {
   3.934679254485451*^9, 3.9346794312383924`*^9}, {3.9346794630889482`*^9, 
   3.9346794860795803`*^9}, {3.934679546434065*^9, 3.9346795772064533`*^9}, {
   3.934679751498603*^9, 3.9346797643254175`*^9}, {3.9346896178960733`*^9, 
   3.9346896511275587`*^9}, {3.934691692512286*^9, 3.9346916932782483`*^9}, {
   3.9346931781103683`*^9, 3.9346931958405285`*^9}},
 CellLabel->
  "In[228]:=",ExpressionUUID->"47d2a33d-4054-4050-85ae-006bcfee32a2"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"5.228879888640537`*^8\\\"}], \\\"]\\\"}]\\) is too small to represent as \
a normalized machine number; precision may be lost.\"",2,260,44,
   19857321320236456979,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.934691748669797*^9, 3.934691753023639*^9}, 
   3.934693197621212*^9},
 CellLabel->
  "During evaluation of \
In[228]:=",ExpressionUUID->"b6420010-d7bf-404e-a78f-a3e752257b48"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"5.228935845552405`*^8\\\"}], \\\"]\\\"}]\\) is too small to represent as \
a normalized machine number; precision may be lost.\"",2,260,45,
   19857321320236456979,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.934691748669797*^9, 3.934691753023639*^9}, 
   3.934693197636837*^9},
 CellLabel->
  "During evaluation of \
In[228]:=",ExpressionUUID->"f565029f-5596-455c-90bb-d0f58297e231"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"5.228879888640537`*^8\\\"}], \\\"]\\\"}]\\) is too small to represent as \
a normalized machine number; precision may be lost.\"",2,260,46,
   19857321320236456979,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.934691748669797*^9, 3.934691753023639*^9}, 
   3.9346931976680784`*^9},
 CellLabel->
  "During evaluation of \
In[228]:=",ExpressionUUID->"27764ba7-044b-4163-825b-a2285a79250a"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"General\\\", \
\\\"::\\\", \\\"munfl\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,260,47,19857321320236456979,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.934691748669797*^9, 3.934691753023639*^9}, 
   3.9346931976993217`*^9},
 CellLabel->
  "During evaluation of \
In[228]:=",ExpressionUUID->"fe3f14e6-a93b-4a09-bc3d-83f3cb4f42d5"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.`", "0.`", "0.`", "0.`"},
     {"1.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "1.`"},
     {"0.`", "0.`", "0.`", "1.`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.934689786272249*^9, 3.9346898053874125`*^9}, {
   3.934691682106636*^9, 3.9346917033191614`*^9}, {3.934691744580686*^9, 
   3.93469175305295*^9}, 3.9346931977305593`*^9},
 CellLabel->
  "Out[261]//MatrixForm=",ExpressionUUID->"3fb84723-0aa8-47b2-8238-\
3a8f16ac94ee"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`a$$ = 1.7613006591796876`, Typeset`show$$ = 
    True, Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`a$$], 0, 2}}, Typeset`size$$ = {538., {210., 216.}}, 
    Typeset`update$$ = 0, Typeset`initDone$$, Typeset`skipInitDone$$ = 
    True, $CellContext`a$167004$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`a$$ = 0}, 
      "ControllerVariables" :> {
        Hold[$CellContext`a$$, $CellContext`a$167004$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> ParametricPlot3D[{{
          $CellContext`x11sol[$CellContext`t], 
          $CellContext`x12sol[$CellContext`t], 
          $CellContext`x13sol[$CellContext`t]}, {
          $CellContext`x21sol[$CellContext`t], 
          $CellContext`x22sol[$CellContext`t], 
          $CellContext`x23sol[$CellContext`t]}, {
          $CellContext`x31sol[$CellContext`t], 
          $CellContext`x32sol[$CellContext`t], 
          $CellContext`x33sol[$CellContext`t]}, {
          $CellContext`x41sol[$CellContext`t], 
          $CellContext`x42sol[$CellContext`t], 
          $CellContext`x43sol[$CellContext`t]}}, {$CellContext`t, 
         0, $CellContext`a$$}, 
        PlotLegends -> {
         "\!\(\*SubscriptBox[\(x\), \(1\)]\)(t)", 
          "\!\(\*SubscriptBox[\(x\), \(2\)]\)(t)", 
          "\!\(\*SubscriptBox[\(x\), \(3\)]\)(t)", 
          "\!\(\*SubscriptBox[\(x\), \(4\)]\)(t)"}], 
      "Specifications" :> {{$CellContext`a$$, 0, 2, 
         AppearanceElements -> {
          "ProgressSlider", "PlayPauseButton", "FasterSlowerButtons", 
           "DirectionButton"}}}, 
      "Options" :> {
       ControlType -> Animator, AppearanceElements -> None, DefaultBaseStyle -> 
        "Animate", DefaultLabelStyle -> "AnimateLabel", SynchronousUpdating -> 
        True, ShrinkingDelay -> 10.}, "DefaultOptions" :> {}],
     ImageSizeCache->{599., {257., 264.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Animate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{{3.934689786272249*^9, 3.9346898053874125`*^9}, {
   3.934691682106636*^9, 3.9346917033191614`*^9}, {3.934691744580686*^9, 
   3.93469175305295*^9}, 3.9346931977461815`*^9},
 CellLabel->
  "Out[263]=",ExpressionUUID->"062b7485-71ad-4fb8-a824-371bd9a187b9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "plot", " ", "the", " ", "distances", " ", "between", " ", "tokens"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"endpoint", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x21sol", "[", "t", "]"}], "-", 
            RowBox[{"x11sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x22sol", "[", "t", "]"}], "-", 
            RowBox[{"x12sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x23sol", "[", "t", "]"}], "-", 
            RowBox[{"x13sol", "[", "t", "]"}]}], ")"}], "2"]}], "]"}], ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x31sol", "[", "t", "]"}], "-", 
            RowBox[{"x11sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x32sol", "[", "t", "]"}], "-", 
            RowBox[{"x12sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x33sol", "[", "t", "]"}], "-", 
            RowBox[{"x13sol", "[", "t", "]"}]}], ")"}], "2"]}], "]"}], ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x31sol", "[", "t", "]"}], "-", 
            RowBox[{"x21sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x32sol", "[", "t", "]"}], "-", 
            RowBox[{"x22sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x33sol", "[", "t", "]"}], "-", 
            RowBox[{"x23sol", "[", "t", "]"}]}], ")"}], "2"]}], "]"}], ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x41sol", "[", "t", "]"}], "-", 
            RowBox[{"x11sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x42sol", "[", "t", "]"}], "-", 
            RowBox[{"x12sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x43sol", "[", "t", "]"}], "-", 
            RowBox[{"x13sol", "[", "t", "]"}]}], ")"}], "2"]}], "]"}], ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x41sol", "[", "t", "]"}], "-", 
            RowBox[{"x21sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x42sol", "[", "t", "]"}], "-", 
            RowBox[{"x22sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x43sol", "[", "t", "]"}], "-", 
            RowBox[{"x23sol", "[", "t", "]"}]}], ")"}], "2"]}], "]"}], ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x41sol", "[", "t", "]"}], "-", 
            RowBox[{"x31sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x42sol", "[", "t", "]"}], "-", 
            RowBox[{"x32sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x43sol", "[", "t", "]"}], "-", 
            RowBox[{"x33sol", "[", "t", "]"}]}], ")"}], "2"]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "endpoint"}], "}"}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<||\!\(\*SubscriptBox[\(x\), \(2\)]\)(t)-\!\(\*SubscriptBox[\(x\), \
\(1\)]\)(t)||\>\"", ",", 
        "\"\<||\!\(\*SubscriptBox[\(x\), \
\(3\)]\)(t)-\!\(\*SubscriptBox[\(x\), \(1\)]\)(t)||\>\"", ",", 
        "\"\<||\!\(\*SubscriptBox[\(x\), \
\(3\)]\)(t)-\!\(\*SubscriptBox[\(x\), \(2\)]\)(t)||\>\"", ",", 
        "\"\<||\!\(\*SubscriptBox[\(x\), \
\(4\)]\)(t)-\!\(\*SubscriptBox[\(x\), \(1\)]\)(t)||\>\"", ",", 
        "\"\<||\!\(\*SubscriptBox[\(x\), \
\(4\)]\)(t)-\!\(\*SubscriptBox[\(x\), \(2\)]\)(t)||\>\"", ",", 
        "\"\<||\!\(\*SubscriptBox[\(x\), \
\(4\)]\)(t)-\!\(\*SubscriptBox[\(x\), \(3\)]\)(t)||\>\""}], "}"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9346797943628855`*^9, 3.9346798608279543`*^9}, {
  3.9346899079730716`*^9, 3.9346899987037706`*^9}},
 CellLabel->
  "In[687]:=",ExpressionUUID->"539a4afd-02a0-4535-ac00-2eafddd474d7"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVjmk41AkcgMfQGtmcyQ7G5Ay5j/+m0u+32Mi1kcKTNLkqtV1Kd8w2jsKm
1sru5CizWdlMrdEmk3JVPEVF0SakCRkNaYwYM/+1H97n/fJ+eM1i94YlUCkU
SvA8/zsgYeTZ/Q8Ja+IdgoNbAuSg5mO0r5/uCxdbDnh7r5eDW0nhpWp6OIgC
369q2CiHwCfdfxfR48H/JPNUC0sOEfHTdy/QD0LidPum4RQ5vHHK9Mmlc6Ax
+bHG+TI5lBr8kHGWng8m45UytlIObFr1sjN0HpSprr26oG4OIqMu8yc+CWDX
cantP8lK0CTZ0X6m96Dsm3FqoQkFrUIlI03ZzeAucWmq0lbBw+2eUChtBWZn
yNxeJyoaCnT7VFQ64FAHr/5pmCreGvR53LH6OdQRo7Ne5WrYmFRkHDXWBXcU
k949i77CKWsv7es/dsM2e/HmrP3qSJ2p1DG2+hc2bG7WeKihgQTJurWhqhe4
p1soQu5CfMxxb39g1w+xAdX6zp5fIzNPPFMhGYAzeoLIX7S1UDzd3/fCeRCK
C3wjrV9rI2+0rk3r53dQMsp3ZEzqoBajfFwkEsGw4R5mvUIXc3bWJJZaDsEp
FWupK1UfZVgp2pE6DKzeiqb3NovxoGuzYEnTCHAKaoda/Qywv6o5+5nZKLTT
tsdRcpagPKmLa3tMDN66K6+t7zHE5d+pKxPrxuDV6zfrwozp6HfFbPtNQwm4
NFlnYJYRHmZsNX8bPQ52tTGMKLEx2o9t1OwOnoAJ8eS24xsZqK89QWuenQCB
jUFYhcQU1e5x+RaXPkEDtbxkxZqluMu97pVG4CRUpyfOdZmaYeW62NJ62SSc
9UvNH1Qzxymxkc5QwWcIORNdtUlkjjUb/FTzfaXQ+xfTpWHAAlP900sEQ1Kg
GGYbw0tLNHsT0FOWPgXqh7iemU+tcOW3nHy6qwyk4W5t4WJrjDbtmFHplIF1
rlJzmXIZTrXlDu5jT0PcoZDELHdbLFSLORhm+QX4tiaa2bF2qN9Xc4Xa/AWM
YyosMwuW44KT7HDP/TOQ2UK7ljJpj5SKGP6g3iwYjrvQ6n0d8cDv/Fy9xln4
vNp/e22jE95dnkXT3SMHVTOIUvCcUTfggP1PWnMwXK7toBHngr0OTzuPCudg
Z+nSlzc9XfFGMViKYhQQccTLM3WhG27hE7oMpQIkAv6ChH43TEu/zO69poQ9
6VyepMMdr48wuFpBJOw+nSK5XeuBWUXprL4QEgSNacNv73pgfNhHq6pQEhhe
L7iajR5oIhTeCI4gQcbuI7a1eeDZc5sf5MTO91cUngavPXAH8dunhUdJyP7y
KK90zgPNOYv91a+S4PhgZ9z3SKByxYlF3X+SEBHEUcvwJfDVx3fPr1aSUK0q
i3/oT2BeRPWWtTdJeMljxQeFEkjahSWnC0mop/WxtsYS2PvsXLFqJwn2hl27
KzgE3s6Yjut8QQIz5IKeLIvA/FVbbct6SKhzqTrqk0tg4B+OAu8+ErqL0nIG
fiXwzpEnrewPJHw4ZvTIopzAAgePc6Fj879TkSdSKgncP3gp3GychFod6udW
PoE2Qbv770tJWCy0sEm+TaCaShcvb5qESQPR0CMhgQM1q5JYs/N9WfEOZgOB
wqQyJ2cFCT4Bh6+ntBB4kak5RZIkJErO17S3EvgfLQNPmA==
          "]]}, Annotation[#, "Charting`Private`Tag$20428#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVxXk41HkcAGAiyeQYZ0NDwxBKhhw/2fp8yJPW0eYolOspR0ul7GzSip1C
RaJtstMiSlvJImG0jrKRxeMIFWqcySp3ucN3d/94n5d1OMw1cJWYmJjzf/7f
IXC4tepj4M7V96xOSGnQUHKX+slehh0wzYMDpjRpuC1TkF7EcIfmxxOsbm0a
OjZ1PM5gBECcM3NdqSENPQLmKn9hcEFQN5zJ3U7DbuOLu5IYsZAUvE+kepCG
WSrfxScw+DB9wcZ//iYNedJFmy4z7kL1cW0n8w3r0NPrdsHkVDFoet5PZ9vK
Io3wvO01nwFdgc+hjsihrsv4cHViDcguR+kVXpHHiGYrEEzXAzkvu1wZpoBq
xfQecfEWiP1QbZOoQkfhwK7Glm/aQMlnrLy+lY7PQzI0vEZfQbnF1ajQ64o4
o7dDPu94B4S47j2quE8JVy3kKmjovoWVd50LN3WV0YL4C93yRXBJyPDizyhj
Y6xZc61hLzC5+ilN9SqolTKykDPeB1IN/ZnCP1VxZK635zVnAIL6HGS/3FHD
u5/KG+SuvoflMk9O4MP1KMe8PzE4OAhCTBCZP2Hgle9LgrLYQ0CS153e8VQd
ZzF38GjMPxCqHifEIQ3kmtYUq1YPQ3Uz/4mqFBN782sSW1mfwCX17YH1jpr4
NeRVmsHZEajfNFInIdDCzTZrVoLKRyGbXRlfcXwj2t9hBReqjUNbwkdhEJuF
EUw/7X7vCRiduvGH+hsWbhndT+twnoSLmWl6zonaqCQ/KV2zOAlGeQW5Ep46
KPksrUAnfQrCWvwaxbXYGGpW3rXW8TMs1SrUlRI25n57OOvp7GcwjbjhIfqg
izMj6gpDqV/g3MZsx4AXeljiZi/Bt5uGv8sL+wf+2oQxe+Iyi4emweVaind4
qT6yuh06s+NmQK12vLSh0AC3W8byGaazcMyt6NODRkP01mxZEG+fBRO6X+fl
3s0405A0cJI3B8Mmg7CoYoQCSV+uK3senGTMzWTstqJST8mdVTXzwG1ILlI8
Y4yrz/HcrU4tQJqvXfSaEA6K5fgWDCguAifQ9DVHyQTDfytIUny+CLYv6g6Y
tZlg5eZL0vQTX+FdwvvgtzdMke4QvuW83BIc9OmWGXHbhiKjl+2RFUvwzKE9
R2Boho9uAXvQdxk6jd9wQ76aoU+BBZ25sgycvnk/95fm+HPcbZ7o4Qr0WsvZ
DFRZYN4wM03OiYBel6b7o4eWeCkjzr9nLwE311yfrnxLDHAd0813IdCfFq0t
UWSJGyoqHjl7EJC2/anHs9wSE5IP1V45TIBr76kj22iJRy1uTslEEtiaubQk
GLNE7VjlPWvuEaioqW/baULhChUl2/GAwN7CxQsx5hR2jb1vu5dLwOBczHSV
FYUpHkU+uwsJpLlLKe+2pZAYuv4QV0EgOoy/z8uNQlFr8i2JdgK8SllR9o8U
PomfO9L+mkBGat61yUgK+dZ+BtmdBCLe3JfeGU2h4+9bi217CNhsMbJ+F09h
2Zmmet5HAqdLVws1BRSmGpknu4wSaCqjnT2VTuGpgXR31gQBXa1IsRdZFOo7
Heutmibge5ux/0QOhZLir+6mzBGISuDr1ORR2FdiHeK/SGBDqFSJ+mMKK0Ky
jTnLBLr1r68NF1L4qxZthhACh3J8WQ1lFP4LupZGfQ==
          "]]}, Annotation[#, "Charting`Private`Tag$20428#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwd13c81d8bAHCjIUqFZJWVyP6hSOWRSFapjCQ0rJKZhihkZOtblIyMpFCo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          "]]}, Annotation[#, "Charting`Private`Tag$20428#3"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVzn84E3gcwHFCdHUYwoSakBEh1NA+n1L5MdVt04NLuIVKnUqKnK52t6Ei
6jwlP/pBv5yYztYRri6efj0ijUc5Ie1ZRLMJy4/2vbs/3s/r3zeNd4ATP09L
S2vLf/1vSPxQx8PheGagwsL4voCCugFWB/upG2GRt0C9K4uCq68UltRSwyC4
roBjeJqCrBfdf5RS48B12ik5Lo+C4XHqpvPUFNDw5yLMiyj4dlVWQC5VAHV3
nkjzRRS8unhb5mlqAXyemx0f6KEg36B2xSnqdVh65LNQ5WmCEZHXREqVGHau
P7Po8hcTXEj4UYG2DyCePfHT3/Wm6MBWDDWfaQG9fbHle0+YYWobAwonnoG+
Pis0KWYxWogpfdra7ZBWncBpY5jjvcGA1nb/V5DO49Qo3C3wUWLpksjRTog+
HDKR7maJk47rjKp+7Ib+o3rBxg5UnDddabzEoQdCW25vaPezQh8Se49b3QvG
texRE9YSbBV4tT127odFUul4fYw1Ls0fma5QDIAusyoiqtAGR9T9fV3ug6Dy
kOn4PbXF6x8bnhuefQ+5dn4vxUbL0NDm1phMJoORtmJW0oNlmLNXknDVXg4Z
ZlUZpok0nMJK2Z4TH2CfU1Dpa2c7TPFsEZs3D4El1TcjWG6H/dUtZzpoH+Ej
3ctJUb8cZxM7i+npIyCyoCfXn7dHl/X6moSGUTBZMGa0I94BA8tou+9aKKBj
22Qmch0x1SbG7l3UGIw3Er7IdwWuHN2+sHuLErgF3B2Vjk5oaqQ0aJlRgj8r
PDbQg466D4pFy0tU4JZt7XbQyxn3eTW8WcAah9SmmTSLSBesDOZd/WtqHHjS
Uy0dgpU4OWJlLL/wGX64e+XO2C1XlHADdQo2TgC5UWL4WOmGJ4KEV8TyCbjU
NbE1xNIdaW9DXpcLJ+HUJu3V2xrc0XeNoIDqOQVZf+6v4R/2wCjb9mlt6RSU
RURGnHT0xMnnuYMH+WrgDWbP3FR6YqFudArH/gukQLdHpGQ1mvZJyua1fAHe
9qRmxXEv1DvOD2McmoagQ7cPZMd6o1ZFtGjQZAaUVsHfd/v7YHKRKNfk0Qww
jr37p9h7DTa5ZBtQkmahTUGr2eu1FikhySt/MZwD8TBbpnJhYK/rS+mxxjmw
OZfhkx3gizWXwV4W/RUi7Z8yjnP9cKfIh2Kj+QryItNNT/b440nhNX7v7xrw
Xltdb1y2DquGbIoNQwn8jCx13ismZpcKY/u2EpCkNenNdjMxjvPJoZpNoIxp
brD7LROtGxtrtoQTiAq0H14/xMTTeTse5/AIiM2/o+lomLjH55Lqm2MERkjn
2Vo6oJ3ALEj/JgG9gvmZL/iAmrUZ33bfJiBfTNkVngX45tP7VzcrCRQ3BzEG
cwDzw2t3br5LgH10qGPmIiBx5hwWNhLYrJNVt6YasLcj77KOlICv4aqTAz2A
dZnqXdIuAnm2XTrpA4AFfjH08tcEWitYv5rJAVk33MQb+gg063KPhqoA76e9
eMYf/u9PUmsp00G84Oqdxx4l8OGIdat4PuKhwZIw2hgBVpG1RrgA0Sl0f//D
CQKF+dhHN0LU1e68nq8mUGH3W84cBXFA4pcYO0Mg6VJPfbsZYmNi+Sr3rwTm
wtwSyi0QLy5dOEkIgTjJjXOpVoj/AvOFRUQ=
          "]]}, Annotation[#, "Charting`Private`Tag$20428#4"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.528488, 0.470624, 0.701351], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVyXlYzAkYwPEuoprpYjJqynTpLlKZX8v7EgqFjn1az1baShiSSavNUcZO
opqKbUNFpWQJ6cKjKR46sOgkR81QU7p0MDM1HfNb+8f3+fzxZYZF++1WUVJS
8vnR/27ZPdD6eHD32muCLk9ekxaqeSw9JKJvANMww2fv/9VC5/yLeZX0AEjl
XxE7tmjh1ledFZfpEcAepcwTvtPCwIjJ2vP0WPjIHxKvG9LCbsdkDz6dB0L1
x7ZWFAoWLN5+OoWeBSdmglyj/SnIXVC5/Cy9GGJ/U00d+kzBX3YWlo1PVEHe
okpxu4k2apLcIE/jR7DJO6RT20YHLXxHB56m1oOdVfZsa6MOxr1mwUXJc+CE
U6TpcbpoUKUrVFZuBhtjjWWrzfTwXo/Hy+af2uBE8cK3xn16+IR92XDnSAfk
GlC/zL+lj1LLNdq3ozrh6Ny3+9VRi1BFXqpjaPEBLC0jx6w2L0ZXMvSe/50u
+NDy2iHYhIYveateN9qIQJEdviFlmoYmmcPyG6Of4GxDDmH03QCHJ0XCN049
cF1dsutC3xIsHqp5QU3vhfZH24KjpuhIZVwfE4vF8CDh+bkePUNM21cdWWDe
D2l9HHMdSyOUYal4b+IX0Hg5ltEdzMDYlfVVtKcDkD/wqnGQb4yiO/Wprcwh
6DYVfGf2m+AMuyPX+ugw9HnNcpqLlqHtOnVFZM0IcNz9cwe3M9HzKnNPucEo
vO3ojSnXM8U4xi7Tz0FjUHu7zSi1xRTtRn7W7PQZhz+PqLEPnzdDfe3xBfXT
45BcUbNGFGWOao9yy8zyJkDGtnkY72GB+1fVvF+49RvEsQp3qLpYYunmsII6
2TdoaU38UGW3HKXDS3X6s7/DzJ61S9IZVljt76matUECDQzpiNjeGhO9kvKr
+iVQW14ZouJmg8zuLe+KkqTgEzDXxNtoi4QbL4u+UgY37ZQz2XF2GGTcLFdu
l4FmlK55X4E9Sl/wew5xJ8FnYq6RNuGAF9VCYv3Mp0BL41Kei5ET6gurr6rU
T4G9bK7f+akTzjvBDWBx5JDQ+3u2JHEFKt0IKevRm4YHDtE56W4rMSanjK/3
ZBpcJHXhU/Odsdb2zALdgzOQYCYc5X50Rt0tMXanqLNQuFf7b+rNVdhl39Ie
L5iFIKfC5Oi/XPDuFTAXh8yBmGlQyzviisFlrroMxRxYy83OGYe44cmkQm7X
TQUI9WnHP4avxtsDjFyqNwl16cx7O8JYeOZyUqhwGwkN3gxZZyQLI/y+Wtzx
JSFdRFMN3c9CI4Hgrk8gCZpZmbyYWBamZPzamBZGgnNZvHXhaRbudb00oRFP
wpmTCrpFKQtNeYu81EtIKBqvSHsmYaFi9XFK5z8kcJTq7u6Ts/D91962klIS
lh5zLNFUsDAzsDJ4UzkJsoa2eX7qBJI2foeTBCRUbJLlDtAJ7GrNuKLaTgKt
mr9+DRD44PRkePsbEgLlyfxhDwKz3HdZF70jgaHEuJXjReDWaw5V64UkuB8o
jpjxJfDhH6+ecwdJMNqj2tQYQWC2vUuG7wgJ1Kz7Fcf2EcjpyQtgjpGwc6Pt
4RUHCbTyPiB6LCEhP+FrTH4cgWrKHcWZkyTwbFMqAo8T+KnanR06TcKFklNN
OlwCBewiR6c5EtgqivIXSQReMNGUkuSP72sWk5RC4H9sbEse
          "]]}, Annotation[#, "Charting`Private`Tag$20428#5"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.772079, 0.431554, 0.102387], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVjWs0lAkYgJG2rDMugxgMRkTulWi+mt632CZKNaK0SSUql1qMDdmW6ZhS
SNvS2k1SpjbZaSrUFtKRlNYlt3UJUzjuDaMZ07h92/54znOeXw8j+AffUDUV
FRWfr/xv79DhphcjoRsFgnZFy0YKqnsYR4lpnjB1VYMT4kHBNTdycotpfhBv
SwmRsym4rb790XVaCHhtet1A41Bwb4ii4gotFoRxlKcRRyjY43zeI4OWAua5
lZNrUimYb7Dz3EVaFsR+IaP2NFOQt7TY5gJNAMFuXPnQcS0M2HdTNCktgTeF
Fsf0nmmjJskLZJtVwq7Xgm828HTQmiMZfplWDQmXRPw3troY18CEHFkt9J6K
dLAd1EXDEt1eVdVGuFeX/YqTR8XHfR51jRuaYc/hzza+J/WwKvy6yb7xVjCu
O1sZ6qGP8hUsbeGJdtCfenDmKNUA1ZRFOibWXaD8kDi0fs4A3chDj3ff74Zk
z8IKkXgZ1qW4NtTYiUH0WVid89oQzS+PKQslH2BAyK24WW+EYwpxb5tLH0xE
rMj0qaOhYLTsrdalfqBqufSMjBmjFv3PiYGBAYgz27+VSzXF9LDSo/lWg5AV
sCwowYWO01g0cDxpCAbvGXhlc80wdnV1ybKXw5CmvbGrSmiO4vvVaU2MUVil
ld6PqRY4G956beXpMVjSxf5FymKg/aYlC0fLxmGuiWEaL2Eg+xbj2ENDCZj7
NAV1lFpiHP2g5cfACXDp/l6/IW45Ooz7a7b7TIJf1zOdLJYV6mlPLq2emYSR
WzYv1enWqF55TbQ8VwqswjZd92lrjHAt69TYNgWnk2qSEsdWYJFXcP7z6Slg
vvMoFg7aoHzMWGfw6mcg7AUxd7tssXQ3e1GWpwyuGHqaoGQlJm3l3ygZlIFU
L+y7LTN2yOjx7ijgy8HfNi2Qr+mAhHtKFm31NHjXBUs80BEDzRqVqi3TkPer
gOEd6YTytxl9UTwFCJ12ZFtUOmOOelCsr9UX8G997xqW4oJ6vaW31Kq/wPtX
FTtSHFbh4jM8P2a0EpLdC+gnRlehSmGQqI86A14Rb2e0C1ZjzB+iDGrVDHha
WlSlc9dghX3qUt2Ts2Afc0lg5OWKut4xDme15uDMu1z/dKO12O34riWhfA7O
neoK71Fzwwd5YDUQNA+lUnZ87aAbHhC56dIX5iEs/8fzjo3umMy/yeu+twD8
Xbc7y9vWoXCYfk1rOwkX71J2SlqZmHqdf6h3BwmeGeya+E4mhvh+sr7PIeH5
olEN9V4mmpaXP/DZS0L28ulp0yEmXszcX5MeTEJSnkZkgJKJx91+l36bQELJ
gs5HOZ1AyxT9rUvukGDix5L8c4zAhXU/UdrvkhCxk+oeFUlg56f+5jtFJDTX
lu0yiCbw8t7iA1sekpD2lKY4fJpA0s6Xyy8nIUwm1lucQWB3U2beohYSnP0v
/BXziMC/zymOtLSRIJsl9KyeEJi1/uDKgg4SEo0U2/8tI3DbbaeSzb1f28WU
YL0i8Fl8fS1vhARXjmJBv4PAq45rMznjJOz26Vet7yYwui/XjzHx9e9HdvA/
Emi7PVL8QkYClxWiPjNKoLpqq+CygoRHibMBpRMEfihdH35ohgTHnw+ejZYR
WB5e4OwyT4Id90myk5LA38w15SRJgjTVzm98nsD/ABUXTZo=
          "]]}, Annotation[#, "Charting`Private`Tag$20428#6"]& ]}}, {}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
       AbsolutePointSize[6], "ScalingFunctions" -> None, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, PlotRange -> {{0, 2}, {0., 32.20677395430792}},
      PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"||\\!\\(\\*SubscriptBox[\\(x\\), \
\\(2\\)]\\)(t)-\\!\\(\\*SubscriptBox[\\(x\\), \\(1\\)]\\)(t)||\"", 
       "\"||\\!\\(\\*SubscriptBox[\\(x\\), \
\\(3\\)]\\)(t)-\\!\\(\\*SubscriptBox[\\(x\\), \\(1\\)]\\)(t)||\"", 
       "\"||\\!\\(\\*SubscriptBox[\\(x\\), \
\\(3\\)]\\)(t)-\\!\\(\\*SubscriptBox[\\(x\\), \\(2\\)]\\)(t)||\"", 
       "\"||\\!\\(\\*SubscriptBox[\\(x\\), \
\\(4\\)]\\)(t)-\\!\\(\\*SubscriptBox[\\(x\\), \\(1\\)]\\)(t)||\"", 
       "\"||\\!\\(\\*SubscriptBox[\\(x\\), \
\\(4\\)]\\)(t)-\\!\\(\\*SubscriptBox[\\(x\\), \\(2\\)]\\)(t)||\"", 
       "\"||\\!\\(\\*SubscriptBox[\\(x\\), \
\\(4\\)]\\)(t)-\\!\\(\\*SubscriptBox[\\(x\\), \\(3\\)]\\)(t)||\""}, 
      "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #6}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.922526`", ",", "0.385626`", ",", "0.209179`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.3523253333333333, 0.3137493333333333, 
                    0.46756733333333333`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.528488`", ",", "0.470624`", ",", "0.701351`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.528488, 0.470624, 0.701351]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.528488, 0.470624, 0.701351], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.5147193333333333, 0.28770266666666666`, 
                    0.06825800000000001], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.772079`", ",", "0.431554`", ",", "0.102387`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.772079, 0.431554, 0.102387]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.772079, 0.431554, 0.102387], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6}], "}"}], 
           ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.934677669860227*^9, 3.9346777232309437`*^9, 3.9346782746795835`*^9, {
   3.9346783390393333`*^9, 3.9346783661047277`*^9}, 3.9346798630232964`*^9, 
   3.9346833774131804`*^9, 3.934690000719593*^9},
 CellLabel->
  "Out[688]=",ExpressionUUID->"c2092bd5-5e39-4f87-ae79-7fe10f002af1"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Attn in dimension 4 with 4 tokens", "Section",
 CellChangeTimes->{{3.9346609566161394`*^9, 3.934660962720379*^9}, {
  3.934661015641877*^9, 3.9346610253394113`*^9}, {3.93467867910569*^9, 
  3.934678679339586*^9}, {3.9346799215787134`*^9, 
  3.9346799220789523`*^9}},ExpressionUUID->"7e6fc0a2-d99d-4201-b35b-\
a262be28274f"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9346764735526066`*^9, 3.9346765616097145`*^9}, 
   3.934676741457034*^9},ExpressionUUID->"67eebbf0-15be-46c1-9109-\
e966446a1d97"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"4", " ", "tokens", " ", "of", " ", "dim", " ", "2"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"endpoint", "=", "10"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tmin", "=", 
     RowBox[{"-", "2"}]}], ";", 
    RowBox[{"tmax", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"initial", " ", "conditions"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial11", "=", 
     RowBox[{
      RowBox[{"x11", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";", 
    RowBox[{"initial12", "=", 
     RowBox[{
      RowBox[{"x12", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";", 
    RowBox[{"initial13", "=", 
     RowBox[{
      RowBox[{"x13", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial14", "=", 
     RowBox[{
      RowBox[{"x14", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial21", "=", 
     RowBox[{
      RowBox[{"x21", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";", 
    RowBox[{"initial22", "=", 
     RowBox[{
      RowBox[{"x22", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";", 
    RowBox[{"initial23", "=", 
     RowBox[{
      RowBox[{"x23", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial24", "=", 
     RowBox[{
      RowBox[{"x24", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial31", "=", 
     RowBox[{
      RowBox[{"x31", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";", 
    RowBox[{"initial32", "=", 
     RowBox[{
      RowBox[{"x32", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";", 
    RowBox[{"initial33", "=", 
     RowBox[{
      RowBox[{"x33", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial34", "=", 
     RowBox[{
      RowBox[{"x34", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial41", "=", 
     RowBox[{
      RowBox[{"x41", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";", 
    RowBox[{"initial42", "=", 
     RowBox[{
      RowBox[{"x42", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";", 
    RowBox[{"initial43", "=", 
     RowBox[{
      RowBox[{"x43", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial44", "=", 
     RowBox[{
      RowBox[{"x44", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vars", "=", 
     RowBox[{"{", 
      RowBox[{
      "x11", ",", "x12", ",", "x13", ",", "x14", ",", "x21", ",", "x22", ",", 
       "x23", ",", "x24", ",", "x31", ",", "x32", ",", "x33", ",", "x34", ",",
        "x41", ",", "x42", ",", "x43", ",", "x44"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"attention", " ", "scores"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e11", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x11", "[", "t", "]"}], "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x12", "[", "t", "]"}], "*", 
        RowBox[{"x12", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x13", "[", "t", "]"}], "*", 
        RowBox[{"x13", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x14", "[", "t", "]"}], "*", 
        RowBox[{"x14", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e12", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x11", "[", "t", "]"}], "*", 
        RowBox[{"x21", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x12", "[", "t", "]"}], "*", 
        RowBox[{"x22", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x13", "[", "t", "]"}], "*", 
        RowBox[{"x23", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x14", "[", "t", "]"}], "*", 
        RowBox[{"x24", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e13", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x11", "[", "t", "]"}], "*", 
        RowBox[{"x31", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x12", "[", "t", "]"}], "*", 
        RowBox[{"x32", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x13", "[", "t", "]"}], "*", 
        RowBox[{"x33", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x14", "[", "t", "]"}], "*", 
        RowBox[{"x34", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e14", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x11", "[", "t", "]"}], "*", 
        RowBox[{"x41", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x12", "[", "t", "]"}], "*", 
        RowBox[{"x42", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x13", "[", "t", "]"}], "*", 
        RowBox[{"x43", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x14", "[", "t", "]"}], "*", 
        RowBox[{"x44", "[", "t", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P11", "=", 
     FractionBox["e11", 
      RowBox[{"e11", "+", "e12", "+", "e13", "+", "e14"}]]}], ";", 
    RowBox[{"P12", "=", 
     FractionBox["e12", 
      RowBox[{"e11", "+", "e12", "+", "e13", "+", "e14"}]]}], ";", 
    RowBox[{"P13", "=", 
     FractionBox["e13", 
      RowBox[{"e11", "+", "e12", "+", "e13", "+", "e14"}]]}], ";", 
    RowBox[{"P14", "=", 
     FractionBox["e14", 
      RowBox[{"e11", "+", "e12", "+", "e13", "+", "e14"}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e21", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x21", "[", "t", "]"}], "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x22", "[", "t", "]"}], "*", 
        RowBox[{"x12", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x23", "[", "t", "]"}], "*", 
        RowBox[{"x13", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x24", "[", "t", "]"}], "*", 
        RowBox[{"x14", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e22", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x21", "[", "t", "]"}], "*", 
        RowBox[{"x21", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x22", "[", "t", "]"}], "*", 
        RowBox[{"x22", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x23", "[", "t", "]"}], "*", 
        RowBox[{"x23", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x24", "[", "t", "]"}], "*", 
        RowBox[{"x24", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e23", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x21", "[", "t", "]"}], "*", 
        RowBox[{"x31", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x22", "[", "t", "]"}], "*", 
        RowBox[{"x32", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x23", "[", "t", "]"}], "*", 
        RowBox[{"x33", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x24", "[", "t", "]"}], "*", 
        RowBox[{"x34", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e24", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x21", "[", "t", "]"}], "*", 
        RowBox[{"x41", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x22", "[", "t", "]"}], "*", 
        RowBox[{"x42", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x23", "[", "t", "]"}], "*", 
        RowBox[{"x43", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x24", "[", "t", "]"}], "*", 
        RowBox[{"x44", "[", "t", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P21", "=", 
     FractionBox["e21", 
      RowBox[{"e21", "+", "e22", "+", "e23", "+", "e24"}]]}], ";", 
    RowBox[{"P22", "=", 
     FractionBox["e22", 
      RowBox[{"e21", "+", "e22", "+", "e23", "+", "e24"}]]}], ";", 
    RowBox[{"P23", "=", 
     FractionBox["e23", 
      RowBox[{"e21", "+", "e22", "+", "e23", "+", "e24"}]]}], ";", 
    RowBox[{"P24", "=", 
     FractionBox["e24", 
      RowBox[{"e21", "+", "e22", "+", "e23", "+", "e24"}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e31", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x31", "[", "t", "]"}], "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x32", "[", "t", "]"}], "*", 
        RowBox[{"x12", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x33", "[", "t", "]"}], "*", 
        RowBox[{"x13", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x34", "[", "t", "]"}], "*", 
        RowBox[{"x14", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e32", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x31", "[", "t", "]"}], "*", 
        RowBox[{"x21", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x32", "[", "t", "]"}], "*", 
        RowBox[{"x22", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x33", "[", "t", "]"}], "*", 
        RowBox[{"x23", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x34", "[", "t", "]"}], "*", 
        RowBox[{"x24", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e33", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x31", "[", "t", "]"}], "*", 
        RowBox[{"x31", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x32", "[", "t", "]"}], "*", 
        RowBox[{"x32", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x33", "[", "t", "]"}], "*", 
        RowBox[{"x33", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x34", "[", "t", "]"}], "*", 
        RowBox[{"x34", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e34", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x31", "[", "t", "]"}], "*", 
        RowBox[{"x41", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x32", "[", "t", "]"}], "*", 
        RowBox[{"x42", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x33", "[", "t", "]"}], "*", 
        RowBox[{"x43", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x34", "[", "t", "]"}], "*", 
        RowBox[{"x44", "[", "t", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P31", "=", 
     FractionBox["e31", 
      RowBox[{"e31", "+", "e32", "+", "e33", "+", "e34"}]]}], ";", 
    RowBox[{"P32", "=", 
     FractionBox["e32", 
      RowBox[{"e31", "+", "e32", "+", "e33", "+", "e34"}]]}], ";", 
    RowBox[{"P33", "=", 
     FractionBox["e33", 
      RowBox[{"e31", "+", "e32", "+", "e33", "+", "e34"}]]}], ";", 
    RowBox[{"P34", "=", 
     FractionBox["e34", 
      RowBox[{"e31", "+", "e32", "+", "e33", "+", "e34"}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e41", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x41", "[", "t", "]"}], "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x42", "[", "t", "]"}], "*", 
        RowBox[{"x12", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x43", "[", "t", "]"}], "*", 
        RowBox[{"x13", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x44", "[", "t", "]"}], "*", 
        RowBox[{"x14", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e42", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x41", "[", "t", "]"}], "*", 
        RowBox[{"x21", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x42", "[", "t", "]"}], "*", 
        RowBox[{"x22", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x43", "[", "t", "]"}], "*", 
        RowBox[{"x23", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x44", "[", "t", "]"}], "*", 
        RowBox[{"x24", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e43", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x41", "[", "t", "]"}], "*", 
        RowBox[{"x31", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x42", "[", "t", "]"}], "*", 
        RowBox[{"x32", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x43", "[", "t", "]"}], "*", 
        RowBox[{"x33", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x44", "[", "t", "]"}], "*", 
        RowBox[{"x34", "[", "t", "]"}]}]}], "]"}]}], ";", 
    RowBox[{"e44", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x41", "[", "t", "]"}], "*", 
        RowBox[{"x41", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x42", "[", "t", "]"}], "*", 
        RowBox[{"x42", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x43", "[", "t", "]"}], "*", 
        RowBox[{"x43", "[", "t", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x44", "[", "t", "]"}], "*", 
        RowBox[{"x44", "[", "t", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P41", "=", 
     FractionBox["e41", 
      RowBox[{"e41", "+", "e42", "+", "e43", "+", "e44"}]]}], ";", 
    RowBox[{"P42", "=", 
     FractionBox["e42", 
      RowBox[{"e41", "+", "e42", "+", "e43", "+", "e44"}]]}], ";", 
    RowBox[{"P43", "=", 
     FractionBox["e43", 
      RowBox[{"e41", "+", "e42", "+", "e43", "+", "e44"}]]}], ";", 
    RowBox[{"P44", "=", 
     FractionBox["e44", 
      RowBox[{"e41", "+", "e42", "+", "e43", "+", "e44"}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"the", " ", "ode", " ", "system"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode11", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x11", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P11", "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{"P12", "*", 
        RowBox[{"x21", "[", "t", "]"}]}], "+", 
       RowBox[{"P13", "*", 
        RowBox[{"x31", "[", "t", "]"}]}], "+", 
       RowBox[{"P14", "*", 
        RowBox[{"x41", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode21", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x21", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P21", "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{"P22", "*", 
        RowBox[{"x21", "[", "t", "]"}]}], "+", 
       RowBox[{"P23", "*", 
        RowBox[{"x31", "[", "t", "]"}]}], "+", 
       RowBox[{"P24", "*", 
        RowBox[{"x41", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode31", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x31", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P31", "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{"P32", "*", 
        RowBox[{"x21", "[", "t", "]"}]}], "+", 
       RowBox[{"P33", "*", 
        RowBox[{"x31", "[", "t", "]"}]}], "+", 
       RowBox[{"P34", "*", 
        RowBox[{"x41", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode41", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x41", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P41", "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{"P42", "*", 
        RowBox[{"x21", "[", "t", "]"}]}], "+", 
       RowBox[{"P43", "*", 
        RowBox[{"x31", "[", "t", "]"}]}], "+", 
       RowBox[{"P44", "*", 
        RowBox[{"x41", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode12", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x12", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P11", "*", 
        RowBox[{"x12", "[", "t", "]"}]}], "+", 
       RowBox[{"P12", "*", 
        RowBox[{"x22", "[", "t", "]"}]}], "+", 
       RowBox[{"P13", "*", 
        RowBox[{"x32", "[", "t", "]"}]}], "+", 
       RowBox[{"P14", "*", 
        RowBox[{"x42", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode22", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x22", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P21", "*", 
        RowBox[{"x12", "[", "t", "]"}]}], "+", 
       RowBox[{"P22", "*", 
        RowBox[{"x22", "[", "t", "]"}]}], "+", 
       RowBox[{"P23", "*", 
        RowBox[{"x32", "[", "t", "]"}]}], "+", 
       RowBox[{"P24", "*", 
        RowBox[{"x42", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode32", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x32", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P31", "*", 
        RowBox[{"x12", "[", "t", "]"}]}], "+", 
       RowBox[{"P32", "*", 
        RowBox[{"x22", "[", "t", "]"}]}], "+", 
       RowBox[{"P33", "*", 
        RowBox[{"x32", "[", "t", "]"}]}], "+", 
       RowBox[{"P34", "*", 
        RowBox[{"x42", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode42", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x42", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P41", "*", 
        RowBox[{"x12", "[", "t", "]"}]}], "+", 
       RowBox[{"P42", "*", 
        RowBox[{"x22", "[", "t", "]"}]}], "+", 
       RowBox[{"P43", "*", 
        RowBox[{"x32", "[", "t", "]"}]}], "+", 
       RowBox[{"P44", "*", 
        RowBox[{"x42", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode13", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x13", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P11", "*", 
        RowBox[{"x13", "[", "t", "]"}]}], "+", 
       RowBox[{"P12", "*", 
        RowBox[{"x23", "[", "t", "]"}]}], "+", 
       RowBox[{"P13", "*", 
        RowBox[{"x33", "[", "t", "]"}]}], "+", 
       RowBox[{"P14", "*", 
        RowBox[{"x43", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode23", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x23", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P21", "*", 
        RowBox[{"x13", "[", "t", "]"}]}], "+", 
       RowBox[{"P22", "*", 
        RowBox[{"x23", "[", "t", "]"}]}], "+", 
       RowBox[{"P23", "*", 
        RowBox[{"x33", "[", "t", "]"}]}], "+", 
       RowBox[{"P24", "*", 
        RowBox[{"x43", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode33", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x33", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P31", "*", 
        RowBox[{"x13", "[", "t", "]"}]}], "+", 
       RowBox[{"P32", "*", 
        RowBox[{"x23", "[", "t", "]"}]}], "+", 
       RowBox[{"P33", "*", 
        RowBox[{"x33", "[", "t", "]"}]}], "+", 
       RowBox[{"P34", "*", 
        RowBox[{"x43", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode43", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x43", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P41", "*", 
        RowBox[{"x13", "[", "t", "]"}]}], "+", 
       RowBox[{"P42", "*", 
        RowBox[{"x23", "[", "t", "]"}]}], "+", 
       RowBox[{"P43", "*", 
        RowBox[{"x33", "[", "t", "]"}]}], "+", 
       RowBox[{"P44", "*", 
        RowBox[{"x43", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode14", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x14", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P11", "*", 
        RowBox[{"x14", "[", "t", "]"}]}], "+", 
       RowBox[{"P12", "*", 
        RowBox[{"x24", "[", "t", "]"}]}], "+", 
       RowBox[{"P13", "*", 
        RowBox[{"x34", "[", "t", "]"}]}], "+", 
       RowBox[{"P14", "*", 
        RowBox[{"x44", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode24", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x24", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P21", "*", 
        RowBox[{"x14", "[", "t", "]"}]}], "+", 
       RowBox[{"P22", "*", 
        RowBox[{"x24", "[", "t", "]"}]}], "+", 
       RowBox[{"P23", "*", 
        RowBox[{"x34", "[", "t", "]"}]}], "+", 
       RowBox[{"P24", "*", 
        RowBox[{"x44", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode34", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x34", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P31", "*", 
        RowBox[{"x14", "[", "t", "]"}]}], "+", 
       RowBox[{"P32", "*", 
        RowBox[{"x24", "[", "t", "]"}]}], "+", 
       RowBox[{"P33", "*", 
        RowBox[{"x34", "[", "t", "]"}]}], "+", 
       RowBox[{"P34", "*", 
        RowBox[{"x44", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode44", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x44", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P41", "*", 
        RowBox[{"x14", "[", "t", "]"}]}], "+", 
       RowBox[{"P42", "*", 
        RowBox[{"x24", "[", "t", "]"}]}], "+", 
       RowBox[{"P43", "*", 
        RowBox[{"x34", "[", "t", "]"}]}], "+", 
       RowBox[{"P44", "*", 
        RowBox[{"x44", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sys", "=", 
     RowBox[{"{", 
      RowBox[{
      "ode11", ",", "ode21", ",", "ode31", ",", "ode41", ",", "ode12", ",", 
       "ode22", ",", "ode32", ",", "ode42", ",", "ode13", ",", "ode23", ",", 
       "ode33", ",", "ode43", ",", "ode14", ",", "ode24", ",", "ode34", ",", 
       "ode44", ",", "initial11", ",", "initial21", ",", "initial31", ",", 
       "initial41", ",", "initial12", ",", "initial22", ",", "initial32", ",",
        "initial42", ",", "initial13", ",", "initial23", ",", "initial33", 
       ",", "initial43", ",", "initial14", ",", "initial24", ",", "initial34",
        ",", "initial44"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"solving", " ", "the", " ", "system"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "x11sol", ",", "x12sol", ",", "x13sol", ",", "x14sol", ",", "x21sol", 
       ",", "x22sol", ",", "x23sol", ",", "x24sol", ",", "x31sol", ",", 
       "x32sol", ",", "x33sol", ",", "x34sol", ",", "x41sol", ",", "x42sol", 
       ",", "x43sol", ",", "x44sol"}], "}"}], "=", 
     RowBox[{"NDSolveValue", "[", 
      RowBox[{"sys", ",", "vars", ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", "endpoint"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "attention", " ", "matrix", " ", "at", " ", "different", " ", "time", " ",
      "t"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"endpoint", "=", "10"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"attn", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"P11", ",", "P12", ",", "P13", ",", "P14"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"P21", ",", "P22", ",", "P23", ",", "P24"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"P31", ",", "P32", ",", "P33", ",", "P34"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"P41", ",", "P42", ",", "P43", ",", "P44"}], "}"}]}], "}"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"attnt", "=", 
     RowBox[{"Replace", "[", 
      RowBox[{"attn", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"x11", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x11", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x21", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x21", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x31", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x31", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x41", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x41", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x12", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x12", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x22", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x22", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x32", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x32", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x42", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x42", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x13", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x13", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x23", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x23", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x33", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x33", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x43", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x43", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x14", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x14", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x24", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x24", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x34", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x34", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x44", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x44", "[", "endpoint", "]"}]}]}], "}"}], ",", "All"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"attnpoint", "=", 
     RowBox[{"Replace", "[", 
      RowBox[{"attnt", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"x11", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x11sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x21", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x21sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x31", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x31sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x41", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x41sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x12", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x12sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x22", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x22sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x32", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x32sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x42", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x42sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x13", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x13sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x23", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x23sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x33", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x33sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x43", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x43sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x14", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x14sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x24", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x24sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x34", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x34sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x44", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x44sol", "[", "endpoint", "]"}]}]}], "}"}], ",", "All"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{"N", "[", "attnpoint", "]"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"plot", " ", "the", " ", 
     RowBox[{"tokens", "'"}], " ", 
     RowBox[{"trajectory", " ", "--"}], " ", "the", " ", "solution", " ", 
     "of", " ", "the", " ", "system"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"endpoint", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"ParametricPlot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x11sol", "[", "t", "]"}], ",", 
         RowBox[{"x12sol", "[", "t", "]"}], ",", 
         RowBox[{"x13sol", "[", "t", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x21sol", "[", "t", "]"}], ",", 
         RowBox[{"x22sol", "[", "t", "]"}], ",", 
         RowBox[{"x23sol", "[", "t", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x31sol", "[", "t", "]"}], ",", 
         RowBox[{"x32sol", "[", "t", "]"}], ",", 
         RowBox[{"x33sol", "[", "t", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x41sol", "[", "t", "]"}], ",", 
         RowBox[{"x42sol", "[", "t", "]"}], ",", 
         RowBox[{"x43sol", "[", "t", "]"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "endpoint"}], "}"}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(x\), \(1\)]\)(t)\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(x\), \(2\)]\)(t)\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(x\), \(3\)]\)(t)\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(x\), \(4\)]\)(t)\>\""}], "}"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.934661086630923*^9, 3.934661237876424*^9}, {
   3.9346612826193314`*^9, 3.9346616247330513`*^9}, {3.9346616732560887`*^9, 
   3.934661945381506*^9}, {3.934661989437352*^9, 3.9346619924822392`*^9}, {
   3.9346682665290785`*^9, 3.934668276370946*^9}, {3.934676435793157*^9, 
   3.9346764570314817`*^9}, {3.9346765682655163`*^9, 3.934676734502446*^9}, 
   3.9346767683932204`*^9, 3.9346769694563875`*^9, 3.9346773598003516`*^9, {
   3.934677633110513*^9, 3.9346776335343437`*^9}, {3.9346777509524164`*^9, 
   3.9346777543256207`*^9}, {3.9346778473281975`*^9, 
   3.9346778574727345`*^9}, {3.9346779159523973`*^9, 3.934678001925371*^9}, {
   3.9346780624389963`*^9, 3.9346781096157246`*^9}, {3.9346787013957076`*^9, 
   3.934678752020135*^9}, {3.934678795049735*^9, 3.9346789264350276`*^9}, {
   3.934679254485451*^9, 3.9346794312383924`*^9}, {3.9346794630889482`*^9, 
   3.9346794860795803`*^9}, {3.934679546434065*^9, 3.9346795772064533`*^9}, {
   3.934679751498603*^9, 3.9346797643254175`*^9}, {3.934679947200241*^9, 
   3.9346802680656967`*^9}, {3.9346900502096767`*^9, 
   3.9346900840123577`*^9}, {3.934691813641028*^9, 3.9346918282130947`*^9}},
 CellLabel->
  "In[4192]:=",ExpressionUUID->"f053e215-c1dd-43fc-afe1-7a545d3296db"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"1.5310577160759172`*^9\\\"}], \\\"]\\\"}]\\) is too small to represent as \
a normalized machine number; precision may be lost.\"",2,4232,305,
   19857309111455279389,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.9346918206236515`*^9, 3.934691843726132*^9}},
 CellLabel->
  "During evaluation of \
In[4192]:=",ExpressionUUID->"df609f89-6cf0-4356-a65b-c2eafc51a35e"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"8.059744376037465`*^8\\\"}], \\\"]\\\"}]\\) is too small to represent as \
a normalized machine number; precision may be lost.\"",2,4232,306,
   19857309111455279389,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.9346918206236515`*^9, 3.9346918437424245`*^9}},
 CellLabel->
  "During evaluation of \
In[4192]:=",ExpressionUUID->"0218c3eb-460c-4d6f-91ed-7d4c77fce35d"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"1.5310577160759172`*^9\\\"}], \\\"]\\\"}]\\) is too small to represent as \
a normalized machine number; precision may be lost.\"",2,4232,307,
   19857309111455279389,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.9346918206236515`*^9, 3.934691843747797*^9}},
 CellLabel->
  "During evaluation of \
In[4192]:=",ExpressionUUID->"b9b86588-2367-4629-acd3-ca78eed257d8"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"General\\\", \
\\\"::\\\", \\\"munfl\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,4232,308,19857309111455279389,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.9346918206236515`*^9, 3.934691843748946*^9}},
 CellLabel->
  "During evaluation of \
In[4192]:=",ExpressionUUID->"3a624d9c-4c66-4a7f-aff1-1b4b4b195969"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.`", "0.`", "0.`", "0.`"},
     {"0.`", "1.`", "0.`", "0.`"},
     {"0.`", "0.`", "1.`", "0.`"},
     {"1.`", "0.`", "0.`", "0.`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9346901735942802`*^9, {3.9346918206553636`*^9, 3.934691843748946*^9}},
 CellLabel->
  "Out[4233]//MatrixForm=",ExpressionUUID->"52f55482-a4c5-4c63-b5da-\
1b64933b4340"],

Cell[BoxData[
 TemplateBox[{Graphics3DBox[{{{}, {}, 
      TagBox[{
        RGBColor[0.368417, 0.506779, 0.709798], 
        AbsoluteThickness[2], 
        Line3DBox[CompressedData["
1:eJwN0Pk/1PkfAPDJNXI3GEfOyXzIfBiqTY56vde1yL2OHLFsrr6Vb9qvI/Wt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         "]]}, Annotation[#, "Charting`Private`Tag$33485#1"]& ], 
      TagBox[{
        RGBColor[0.880722, 0.611041, 0.142051], 
        AbsoluteThickness[2], 
        Line3DBox[CompressedData["
1:eJwNzmkglPseAOCxvq+lQnbZxvsSoRWhmr+1hESoCNlbbuPehm5R3GqEZAlR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         "]]}, Annotation[#, "Charting`Private`Tag$33485#2"]& ], 
      TagBox[{
        RGBColor[0.560181, 0.691569, 0.194885], 
        AbsoluteThickness[2], 
        Line3DBox[CompressedData["
1:eJwNkGs0lPsegJlBGCO8FTFzmnrl1BHaRSJ5/5RyKV2dpDKusbZE5VYmpLLJ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         "]]}, Annotation[#, "Charting`Private`Tag$33485#3"]& ], 
      TagBox[{
        RGBColor[0.922526, 0.385626, 0.209179], 
        AbsoluteThickness[2], 
        Line3DBox[CompressedData["
1:eJwV1nk41NsfB3A0xsiS7Fu2a2ZEKUnZxvn2yxpxpUURspVSSulWJMmSNbKk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         "]]}, Annotation[#, "Charting`Private`Tag$33485#4"]& ]}}, {
    DisplayFunction -> Identity, Axes -> True, DisplayFunction :> Identity, 
     FaceGridsStyle -> Automatic, Method -> {}, 
     PlotRange -> {{-11.523368905404242`, 
      4.921595443327645}, {-9.938235532470346, 
      10.715257448670693`}, {-10.753786020623561`, 14.348817264072757`}}, 
     PlotRangePadding -> {
       Scaled[0.02], 
       Scaled[0.02], 
       Scaled[0.02]}, Ticks -> {Automatic, Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*SubscriptBox[\\(x\\), \\(1\\)]\\)(t)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(x\\), \\(2\\)]\\)(t)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(x\\), \\(3\\)]\\)(t)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(x\\), \\(4\\)]\\)(t)\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.922526`", ",", "0.385626`", ",", "0.209179`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.9346901735942802`*^9, {3.9346918206553636`*^9, 3.934691843845194*^9}},
 CellLabel->
  "Out[4235]=",ExpressionUUID->"13208f51-bbf0-4f42-a6dd-f173de5dc15b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "plot", " ", "the", " ", "distances", " ", "between", " ", "tokens"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"endpoint", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x21sol", "[", "t", "]"}], "-", 
            RowBox[{"x11sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x22sol", "[", "t", "]"}], "-", 
            RowBox[{"x12sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x23sol", "[", "t", "]"}], "-", 
            RowBox[{"x13sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x24sol", "[", "t", "]"}], "-", 
            RowBox[{"x14sol", "[", "t", "]"}]}], ")"}], "2"]}], "]"}], ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x31sol", "[", "t", "]"}], "-", 
            RowBox[{"x11sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x32sol", "[", "t", "]"}], "-", 
            RowBox[{"x12sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x33sol", "[", "t", "]"}], "-", 
            RowBox[{"x13sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x34sol", "[", "t", "]"}], "-", 
            RowBox[{"x14sol", "[", "t", "]"}]}], ")"}], "2"]}], "]"}], ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x31sol", "[", "t", "]"}], "-", 
            RowBox[{"x21sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x32sol", "[", "t", "]"}], "-", 
            RowBox[{"x22sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x33sol", "[", "t", "]"}], "-", 
            RowBox[{"x23sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x34sol", "[", "t", "]"}], "-", 
            RowBox[{"x24sol", "[", "t", "]"}]}], ")"}], "2"]}], "]"}], ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x41sol", "[", "t", "]"}], "-", 
            RowBox[{"x11sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x42sol", "[", "t", "]"}], "-", 
            RowBox[{"x12sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x43sol", "[", "t", "]"}], "-", 
            RowBox[{"x13sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x44sol", "[", "t", "]"}], "-", 
            RowBox[{"x14sol", "[", "t", "]"}]}], ")"}], "2"]}], "]"}], ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x41sol", "[", "t", "]"}], "-", 
            RowBox[{"x21sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x42sol", "[", "t", "]"}], "-", 
            RowBox[{"x22sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x43sol", "[", "t", "]"}], "-", 
            RowBox[{"x23sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x44sol", "[", "t", "]"}], "-", 
            RowBox[{"x24sol", "[", "t", "]"}]}], ")"}], "2"]}], "]"}], ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x41sol", "[", "t", "]"}], "-", 
            RowBox[{"x31sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x42sol", "[", "t", "]"}], "-", 
            RowBox[{"x32sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x43sol", "[", "t", "]"}], "-", 
            RowBox[{"x33sol", "[", "t", "]"}]}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x44sol", "[", "t", "]"}], "-", 
            RowBox[{"x34sol", "[", "t", "]"}]}], ")"}], "2"]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "endpoint"}], "}"}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<||\!\(\*SubscriptBox[\(x\), \(2\)]\)(t)-\!\(\*SubscriptBox[\(x\), \
\(1\)]\)(t)||\>\"", ",", 
        "\"\<||\!\(\*SubscriptBox[\(x\), \
\(3\)]\)(t)-\!\(\*SubscriptBox[\(x\), \(1\)]\)(t)||\>\"", ",", 
        "\"\<||\!\(\*SubscriptBox[\(x\), \
\(3\)]\)(t)-\!\(\*SubscriptBox[\(x\), \(2\)]\)(t)||\>\"", ",", 
        "\"\<||\!\(\*SubscriptBox[\(x\), \
\(4\)]\)(t)-\!\(\*SubscriptBox[\(x\), \(1\)]\)(t)||\>\"", ",", 
        "\"\<||\!\(\*SubscriptBox[\(x\), \
\(4\)]\)(t)-\!\(\*SubscriptBox[\(x\), \(2\)]\)(t)||\>\"", ",", 
        "\"\<||\!\(\*SubscriptBox[\(x\), \
\(4\)]\)(t)-\!\(\*SubscriptBox[\(x\), \(3\)]\)(t)||\>\""}], "}"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9346797943628855`*^9, 3.9346798608279543`*^9}, {
  3.9346803359200716`*^9, 3.9346803941217613`*^9}, {3.9346902746738214`*^9, 
  3.9346903906107273`*^9}},
 CellLabel->
  "In[737]:=",ExpressionUUID->"b2a31e55-fe1e-4561-bd46-381e0e02f1d4"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVz3k41HkcwHFXD5PcoZkcEUJEaGp+oz6fohTalrRqk1oh7EjKbmxK02O6
W56yKKZUZKWQI5VxxKwHD1kNS8U48tjJkdsY13fbP97P6++3SUCEd5CCnJzc
3m/9r3uQpKXqS9A236QLB+vX0VDJhXGqm+4K2QV+rwPX09DxQWp6Ed0HaJLu
CTk7Gno0tRfy6YEQyXNWdGbS0DdQWn6bHgVTP/yRIXClYZfdFZdb9HiwiItR
lvxEwwzdfZev05Mg2K7zwJd0GnJVitZdo2dC7wdzXqbucjx46GH+2HgxzGU9
0edYqqIq4fq5GVWCZdrx/iXWCjT3+iqpuSGESf5MpIGvGp59x4LUqXrQ1vIv
cs1QR/1iLbG8fDOct0vV6BrQwJd9Lo3Nzu8hM+IXR+98TawO468+NNwKjF0V
b43PaOG0xVaN5+Ht4OytnbTGSRsVZLmaq80/wqq22ZhpTR1kkmMv9+d1AtPR
wtpxUAcb453e1Vp3g337vE1T/Uo0ThyS5XztgRSfmqiMOl0cknaL2+z7oGLL
+Gu7aj3MHCxrUP/9MyzkyPMmuvRR3TB7tL+/H4J2tVn5KdDxZmhJcIbZAOyZ
lfHajRk4g7n9IXH/QqT5xayB46sxykFYrFcjATYnRBaQYYDdecIbLSaD0MNU
umKlbITzYa1pVr8NwZlCvrNKtDGu3668FFw2DJXlkyfrItag2yOTEy/0v8J2
oUt2KNsEzxoeNe31G4Wa5HtlNAVTtBk+oNq+dwyKonZE0ZpMUUdjTEU4Nwat
Q/59PYVrUakyLX9t+jhk9WafK79thj87lX2geUzAonrQ2GKCOebuCciomJkA
bvNUW9MdC5weYmgOJE8CP/iT4eXEdViy300xyXUKGExV56N5lhi3m/egeGAK
JCdGDUqFVmjS5d7xmDcNmzxl83U91khtjk+iO8zAgwtDHbqmNuhn1CyTF81A
rLug9u6PtjjdcKvvFFcKnK3O5zrKNmCqkn+Ut9ks1HiULB+k2aOOuOSRgnAW
RrapJXNe2+Oy81wfVqQMquY/lYjiNqJcjn9+n/YcnIzoy2pDBzx9L/+WdvUc
lERfCu9nOGL5+qsqWifngeaUsurwnCNquZ+2uaS+AJx/dGeviZyw0/ZvUYxg
ARaKjXZO1G3Cgvtg1u+/CAciA5MrS5l4JJ+pZbi0CBqst6J9uZvxIu8ht/Pp
EmQ/a2i5U7EFn0sM09Q9CXz/Shbg2MDCq3zeMfF3BHIyYzNn3rEw0HvEPM+L
wF22qPyNiIUGAkHBXl8Ci0YJ0Tu7WHg94XDtzQACaqUe2kFjLAxh3h1fHkNA
utFS2qhHoWn8yt3KTwh42Y5fxUAKl7bEqrX/ScAj4tcVxqEUfhj5/P5JLoFW
03DOUjiFib5FR3a9IFB/b0d15VkKibX3GZ6AAHsmpd7zBoWdLQn3FUUECqq3
nkgspPDVZelxURsBjqt1TWwphUnso1aPOwiM2bYvhgoo9MjaULxDTIArXabp
Vkvhm+imeu4XAmkP3+aqfqQw2XZTgtcwAYP7ZfJETGFkX7qPySiBUS5/8+Rn
Ci09Od1VUwQcqp65iEcoVJJvzUyUfvudX8tom6Cwp4QddmyOgK5Yr6VRSqEg
7LGd/SKB9ENPQ/5aoDDFWHWaEALkiGJvhTwb/wPEHVXN
          "]]}, Annotation[#, "Charting`Private`Tag$23483#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVx3k41AkYwHEzTI2sYVAawo5mChHmp2nL8b6RDSO5SraUhCxqp7JP97ZT
RhaFUjlSCl1CMWzPGhG2wyOSsTocNU1Szsw4i9/u/vF9Ps+XHfaLfwRVTU1t
/X/9r1dEX2vtpwgXVqPgVIknDTXcjIQ9rLUAPzlLyrxpSFzJvFTOCoSDt32T
/txAQ8GzjrJcVjjo+Sjc6jfSMCh8ovosKw5KYoRD8h007LI95XaaFQ8hodrL
3Q7TMG/+hoQkVgbUBAmrTxXRUEQvX/oHqwA2GsdZc3Tn4Obgq6UjXySwVD0s
qFc5B7VI0dZ1pjXg9L55LFs2F7l+Q331yQ3gmsd5Giyl44HmVZCpegrNlkJR
ZYMmGkqY3RRKC2jM9Jc8fDwPK+VuTS1OL2DFfsb8hUNaWBedaxw8IAMfdtcH
uok2ji1x1ine3QFHfo086buWgdSpIl1j7mvgB8+suXFWB/lkaGVASSekx6fc
5MXqYlO8Q/Mjqx5YLJXY7tFjolla/9StobdQbxEj3tHMxP6Jnu52Ozl8HP0n
2kyshwWfqxoZZ96DwNpdNyVAHxkmN4YVCgV01Uf1TywxwJSfKyLzOL3QGtIa
4aUywHEsUkQd/wjNNsYi5875GMdrkCyo74NWX5uux9ULsKekIbmV/Rlc+Z/q
90oN8Wu0LMfycD8YxuYc9Hm4EJetmTsbWTUATEmiovYBC9ddY++6ZzgEGGuk
pHQZ4QGT7ebvtg5DmGO5/VGlMVoPbNTqWD8Celw+W6hjgvo6I/SG6RE4otOk
cvY1RY2anNLFl75AJDf9tUGiGcY4VL3SFIwCLSY2f1Hc91jkGZb3YHwUwuUX
A4QWbBzrN9LtvaCEPlP+u/MdbKwIWKeesVYFZeeH22NzzfG4h/iKpFcF1xOe
b2oPWYzsLq+X+eIxSFPedplhc3D1yvgMFm8cxHM61a+SHNxq2jJFaRsHCtfV
jtrBxbHG03KhaAI4pWXO2LgEMzW2xflzJqEuy3f1UOVS1O+uuEZtmAQ7R/1z
njctkHZMFLhq7xS4N2YLlPctUe3WtlK53jTQU/Luz6uzwn3Zpaf16qbBVuEX
HTq4DKuXJdKZe75CP8W9ZsrMBple+6xPML5Buou9aZvncuy0ed52SPoNHmVu
cXbJtsW7l4Gj2DYDypYnL6qFdhhSymeazM7A0X2Sc+mG9vi7+Kqo8/YsHHtD
YWrL7LG4zySH4U1C1JMNMZDMw8RccWi3DwlNd7MGRWd4GO4/yC3xI8FR+xb1
73QeLpJK764PImEy8NgH70weJqVueZQSRoL1ydq0nYU8jOJnfZl3iITUONm5
OzU8NI838Jh7nQTLI4KZYhUPZ384qt1xk4Q3hzw01Sd5+Grw/YvrRSRknnAo
2vyVh2lB5SE/3iNhROFyj0YlkLTy3y+WkrDD992TSB0CO1tTL6u3keDQedzJ
3YrA+wkTO9vaSWDs8SzPtyEww3G7Zf5LEkZlFx5S7QkUFC6XuHaTkBVoXli3
ksC/Dj57KvpEQsFvtUme7gResFmR6jdAAnPR7to7HgTulV8KZA+TQFftOqPr
TaCFd2xPrYqEwIRi5St/AjUosoK0CRK0X1slwyYC31Y4RodO//c5W6oKgwmU
Rufb2s2QoLkgOP67EAIvmmmNkSQJxRedeveHEvgvbLM+pQ==
          "]]}, Annotation[#, "Charting`Private`Tag$23483#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVxXk41HkcAGAGYT0zDGLH2TgKlSJH8qvPRylX2s2xqURbSLqkkepZWS2t
NEW7dpxT48gZUxpUpq2NphS1jkJh2klSJFPu4ru7f7zPy951yC+cpqCg4Puf
//cOH2y9+y58zV9K+mKpOx2V1xlES1nu8L528qiuFx1XXMrKu84KgJKBNOLl
S0efls5qPisM9OZo3LpAOm4Jm7z9G4sDfLvLvLwIOvYu+3XdOVYS6ARlZ51P
oaNg/nenU1kZwE48dkqnhY6JatcXnWEVgWdw98vyIAYGbc0XjspFEBHLsN33
uyZqkMRgD5M7UFpixY8P00LLzSODDWcbgXOhtYimzMS4Jy6QNdYExjYxeqtv
MVFfxOxTVHwKwwbFwtAD2lgrW9f8lGqDpEc1wl4XHbwXxTfcOtwBDhJ/kwt0
XRxfuFqz8kAnSDZkqq/o1UXadIWWoeULCNBrS+9qmo9OZGetf1UP3P+jgfn5
mh42Jzk8kdhIIU2/fzBAoI+m6UPTZSOvgHtiNjtV+C0OTUr7ni2XAe1+9dGW
Gywsel//iHH+NThYl/ONBwyQYVzysb+/Hxi8bSohRkbI3VsTIbAYgCu3XN7o
+hjjBFb0Rya8Ba7Sz4dSCkyQY98o0msYBIwujW+Tm6K0qvFsK/s91JtDS3/t
AvwS1ZFrfWIIcvaPFdmcYONiN9W5iPph2GRFC+esNEOPAvaea/ojcDLO/8CE
pjnGGYea/RP8EURNceEWMnNcMhyo0ek7CqPNBRnDNyxQR3NUrXFmFIaixvTn
X7FE5Tu5QvM8OUAD2+xN1kLc51Dfre7zCQ6LglofFC3CCq9dgj8nPkFSXp9b
Zp0Vjg8ZaA3wPkN7x1zG63vWWOPvoZThPgZNdwOLnOU2mOCZfEk0MAac/PW0
HP0lyO717ipMHgeSz6lSd1+Kq5yTMlj2E+BQU8ftyrTFYJOn04rtE/BwjXdk
sGwZjj86J4tOnIQcjedl0xXLMUs5hONnMQU/3C7dKP3RDnX6agpojVMgnNdd
Hm9ojyrxiQEuh6fhpZ3jbr8P9qhQFiKUac/AVwW70pibKzAmR3hO+94MjBWG
8pgCB7y9OEWNefALSNLZuZFcR2R6xyw5xfgKD2Y8SgxjnLBn6d/tx8VfQV3r
oF5ZrDNevQgW/SGz4La4RLAqZiXuEDoxjedmodag8O2zIy74c3J+Yk/5HMzE
diVM81Zh5aBxLmMjAZXW0KNq1a6Ywk/e2beJwHbRWg3tOlcM8/tgWbWZAHck
LslI7IpGYvFV3y0ESGWshYPEFVPTtku4uwjwvZRND75wxUinbPk3xwlQhfwF
dCUKzZJ0PVWLCYTQ3PZMBVA4t/InemcpgUApu81kG4XdH163FVcQkIc6L9wQ
SmH6lus7NlwjoJidl5q5l0Ji43ckWUzge1We5/qTFPa0pl1UaiewSRZb31xC
4Y3Tk7vbnxGY1P30WLGSwgzXUOvCLgKOFroPnasp9LlsK1rbR8DDauCXYjGF
t461NCW+I2A7pcpIa6WQt9QxbfMwAR5OJzx+TuFhWV4A+yOBvfOa+tR6KLTa
uF96d4xA9nbB7tMDFCordhSlTxKo0Zk4Ixmi8FWNa9TOGQI3cyR8VTmF4qjC
ZctnCbBVXC55TVCYaaoxTgiB6D2c89wvFP4Lt4FKWA==
          "]]}, Annotation[#, "Charting`Private`Tag$23483#3"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVxX081HccAHDqGuvBORc6D3Hnrs5TJJ2H37XPR7QrUi8PUVNCqKxZNT1Z
psM1FaUmMQ+JU2KhnB5GYzK9MsnjUI6SPD8lz+S77Y/36832+941YJGCgoLz
f/7fMaC3rqwv4CvR2Zk9K1fQkWavdbSD5QBk90JaFoOOG24mphSy3CHa3rjU
SoOOTi+bH6Sy/CEsPDPbW4+Onv5TT6+xQiAuj8d9tJ6OcrOf7WNZUbAjgSa/
5kHHdPWd5y+y4uFJ2XOXyXQ6ipUL115gSeGbP0PP2eqo4u49t/JHP8rARXmH
aWOlKi4j4r2i1aWQcoB5VRDMQJ7LcO+zSxVgHJY0pq+lhqdqbCBx/AV0Fsh8
E+VqqCljtCsqvgKZvWpiVgoTH3baV78S1sNkmCW6nFiJ5UGp2nsGG2HoQ/s0
cVPHiTWb6Pe+awbDnunAJhMNXDSTq6rNew3B78ytTDiaKCA+D93y2iCwMEZR
nbEKq6MsayqNOmDpkn5oprFQL25g5u7wW1guHeD7rdLCgamO9ibzTmAc6jBB
rjZK+4urVC6/h/AtaXY1rjqoontnpKurC5QS/mLnRutizOGiwHRuN9jlkNjr
RatxEnO7DoX3gC9FLpbT9DHEokKm8awXHMysnijl6GNHXsWlOnY/6L65upDp
z8a5oMZkw9ABaHFkzlQZcNDYTmkhsHgQmo3ODkbIOSjKYB+8rzkMWVsSuFvy
DfCU7n7Ou70jIHAYinH/kYsmg7uWNTuPws7TPsyDTjxk0keVK2ZHoSBiIDRU
sAZppcn5BikfwUy61XZeay1+a1nc+qXTGGT7872+0OVj7ja/9D8mx8CACuA7
8wxxYkBLtTvhEzxV4oTM84ywyE20ON5hHC50384dEhlj+FbJTVn3OHQ6sfT6
fE2QLXdsyZRMQJNmWaqf2BRtraLiWRaTUFkzp7Wxch3uXf1qRrFhEnZJ6SeH
FMxxoiq286h4Cn5bd55jXGiOiTTvEFfuNMSnp8iSfNYjs70oY1HFNMg1b+Wc
YFjgkjCxu82xGfhH64bb5lYLVLjrnd+pNgs27uy7Eckb8Piv+bFq5bNQ/Ggg
+/VJS3xqHK3MCJ6D4oi3uyWeG5HheNwkQmUeejKY2ZXrBdhmWttwpmQe7tQe
N3TiW2FBGnC7vD/Dp/EQufoqa9yXL2DoLnyGYEl36y/LbfCc5Ja4LWcB/BWv
Hq7Rt8V7vbrJKtsJ3Eu2+7DNlMLoVIlP+w4CHEPTHlULCv1dh3h5LgQcjS3K
WgQU6pSUFDh7EtCU60wHIYUXr3hVxvgRiOdERia5UXhIkPRx6RkCMfE0Q71Q
CjlRK7cq3SZwiR744OVzChesz65oziYwluPRkV9NYevQ+/rbuQT2Cxb3Xquj
MM6zcN/X9wmUHeHGer2hkBi5/iApIRAVed1oapjCtroraYsbCBx9nFnvqSHE
x+enDjQ0EejLkFWLtIUYT+03zGwhoFFcL7XWF6JT1jrZ5nYCU8+qRnSMhPj7
6ZcvxH0Enh94PD6ySYgJphuvuAwSqO3B992bhXisM8WdPULA15oUtIuEyN9+
pKNsnMDly/f7a12ESFNslMZNEXhXPOLxt4cQ3xZRQT6zBPhLpjMqvYRYEpRp
Zv6ZAPw0UlPuI8QbessmCCFAbOdelwYI8V/ur0X5
          "]]}, Annotation[#, "Charting`Private`Tag$23483#4"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.528488, 0.470624, 0.701351], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwt13k8Fd8bB3CaFkUUkq2slUpIJJJnQkVRKooWJColCimE7PtSqaxZUsKX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          "]]}, Annotation[#, "Charting`Private`Tag$23483#5"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.772079, 0.431554, 0.102387], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVkHk4lAkcgClXphhHGJkkR2HkSCrm8/ttesqS2qRQhlay0tYirdXanaY1
KrdIkqtIIRSma4RkebRKGe3UrqsJMe4yJmK+tX+8z/vv+7xGgT95Hl0iJyfn
scj/djs69Lph+KhzxShj8I0rFRVc9MN6adsh0vGp7SF3Km7Mz8qppnnBx/od
4j4PKrq/EFbl0oIgs625fMyTit5B0ieXaJGQhpfZy1lU7LY+75JEiwU7VDkQ
EE7FgpV74uJpGTAhmKAczKYiR6V63UVaEbhIRZdujlHRx/d65eRUDSi36odE
3NZACsnx27m6Hu6YCaPv+Gui6d7xoWcJTUAx9N3VqaeFUS+3QtZ0K4RPPKgL
HtFC3RqNHnn5dmBwnRtdH2rjfZFLWzuzAxx9l3U+zV+JjaG5q3xHO+H6366a
4kQdlJgR6uUnhJDHF9L3ndLFJbNl1FWm/0CAqpZidpQeOpCH7++r6AI+79fk
PyNp2BZr/7LZohc+1pXXD/ysj4apI7Ml431QO+T8IiF7FY5Ie3ve2IggsoWr
JuMZYJGY/1wt+QOMj0eY6M3QUY1+a6K/vx98eGkxg4QhJh7jBReYDEIKFrvQ
ndfgDJb1h7A/Ai+NLS+eWoORdk01Os+GoHQ+lllXYIS9FU0Jr43EEG5RwzIN
XotfQzuvmZ8ZgdGA/MCDNsZo+Y2yLJg/ClX7A4bbp41x5w2jH+7pjkNbyqHc
6g4TjKIHrH3vNwEJTluMU0tNkTG6nyL0mIQ4x4tWZXFmqKU+qdI0Nwmfw6xF
B9jrUKH+WqVxzhTMi4vL1cPX43F7/rtl7p/ggxlDR+mcOZZ9G1hQN/MJTkcJ
OJevWqBkRJ86mPkZkO+tRC+xRN6+nUsztk9Dkk+QsONfBrJdufk1g9Nw2sqB
QlfagEbdbm8LuRIQxD/KdnCwRsfNsRk0uxmQ3a6nDO+wQb/V7bPyghlYYawY
3zVmg5LnSaIwjhRUO+M0j5XaYpaCf6SnyRdQ5qzf3fu9HWr18G4safoCXafY
ZRKDjaj4G8dra/gsaHdvYH03uRHlSvwrRZpz4KJ89krbE3uMyK5M0mycAxXR
+TnBzU34xPKCisbJr5DT6tMVk+6AGm4RjHNq81CS2RLGOrMZu6xeCaJr5+F4
dHqRMXsL3s0Dk37/BXjArI5qi9mKrEoHDbpsAW5J3pufZDviWe51TlepDI7b
NbjfKHTC8iH6NbVdJBTTTEqL6pl4IZd7uGc3CbYDNcFVTUwM8hwzrdhLwpGq
dqWnrUw0qK296+FNwjt7/NQnYGJ8yqHmxEAS1lC9z1gOMTHE4eqUajQJj1+V
h49QCVwbq+2qXExCuixRXe8IgbItMSuEt0m4rOh3cVsIge/GPnQUl5Fwel3O
yIkTBKZ6V7N23CNhKm95aEsUgaSF5yluLQkLl754chMJ7HqdkrdUQIIQdksZ
9wl8GCc9InhDwvb0NNVgPoEZTgHmhW9JYCQ/UiloIND95oaabT0kJLO8mnX+
IvDxLy9aOcMkPMgi3dT7CMy02pSyd5QEZf+qR3sGCAwX5XgZTZBgkPaHdpqY
wPW7fuxtmCahxXh1io6EQAX5zqJU6WLf9KbKg3ME9vGcQg/PkUDRXVabTxJY
G1pobbNAQndjHW9AwRmvGFIkJLn40/b3HIaqM/4HZH9P8g==
          "]]}, Annotation[#, "Charting`Private`Tag$23483#6"]& ]}}, {}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
       AbsolutePointSize[6], "ScalingFunctions" -> None, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0, 2}, {0., 30.039743214424735`}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"||\\!\\(\\*SubscriptBox[\\(x\\), \
\\(2\\)]\\)(t)-\\!\\(\\*SubscriptBox[\\(x\\), \\(1\\)]\\)(t)||\"", 
       "\"||\\!\\(\\*SubscriptBox[\\(x\\), \
\\(3\\)]\\)(t)-\\!\\(\\*SubscriptBox[\\(x\\), \\(1\\)]\\)(t)||\"", 
       "\"||\\!\\(\\*SubscriptBox[\\(x\\), \
\\(3\\)]\\)(t)-\\!\\(\\*SubscriptBox[\\(x\\), \\(2\\)]\\)(t)||\"", 
       "\"||\\!\\(\\*SubscriptBox[\\(x\\), \
\\(4\\)]\\)(t)-\\!\\(\\*SubscriptBox[\\(x\\), \\(1\\)]\\)(t)||\"", 
       "\"||\\!\\(\\*SubscriptBox[\\(x\\), \
\\(4\\)]\\)(t)-\\!\\(\\*SubscriptBox[\\(x\\), \\(2\\)]\\)(t)||\"", 
       "\"||\\!\\(\\*SubscriptBox[\\(x\\), \
\\(4\\)]\\)(t)-\\!\\(\\*SubscriptBox[\\(x\\), \\(3\\)]\\)(t)||\""}, 
      "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #6}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.922526`", ",", "0.385626`", ",", "0.209179`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.3523253333333333, 0.3137493333333333, 
                    0.46756733333333333`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.528488`", ",", "0.470624`", ",", "0.701351`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.528488, 0.470624, 0.701351]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.528488, 0.470624, 0.701351], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.5147193333333333, 0.28770266666666666`, 
                    0.06825800000000001], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.772079`", ",", "0.431554`", ",", "0.102387`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.772079, 0.431554, 0.102387]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.772079, 0.431554, 0.102387], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6}], "}"}], 
           ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.934677669860227*^9, 3.9346777232309437`*^9, 3.9346782746795835`*^9, {
   3.9346783390393333`*^9, 3.9346783661047277`*^9}, 3.9346798630232964`*^9, 
   3.934680399409401*^9, 3.9346834197627444`*^9, 3.9346903915485754`*^9},
 CellLabel->
  "Out[738]=",ExpressionUUID->"f2f0b4a4-6bdc-4a4b-80cc-10aee383ce9d"]
}, Open  ]]
}, Closed]]
},
WindowSize->{1264, 637},
WindowMargins->{{-8, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.3 for Microsoft Windows (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 199, 3, 28, "Input",ExpressionUUID->"1da0f4ff-f2e5-4cf5-be94-8d2c4dfda1d1"],
Cell[CellGroupData[{
Cell[782, 27, 233, 4, 67, "Section",ExpressionUUID->"94bb730e-f794-472a-aa23-f471e6da0d30"],
Cell[CellGroupData[{
Cell[1040, 35, 13297, 366, 1265, "Input",ExpressionUUID->"b9692659-6451-415b-91dd-6b8800c75503"],
Cell[14340, 403, 1111, 27, 146, "Output",ExpressionUUID->"f7ca55f5-1c56-4713-af4f-ddfdb9f3b409"],
Cell[15454, 432, 2704, 53, 512, "Output",ExpressionUUID->"f26de5b2-71cc-4641-99bd-34cfe91bcb16"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18195, 490, 1540, 37, 135, "Input",ExpressionUUID->"68c87082-99ee-4bfd-bf44-2f89465e0552"],
Cell[19738, 529, 29348, 554, 402, "Output",ExpressionUUID->"fc4bd0f7-014a-4d51-be07-2099fe4a6791"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[49135, 1089, 281, 4, 53, "Section",ExpressionUUID->"626ed470-1cd8-4810-8d46-a061805f89df"],
Cell[CellGroupData[{
Cell[49441, 1097, 24408, 706, 2960, "Input",ExpressionUUID->"1edb485c-8f38-487c-aef4-4393c1885b66"],
Cell[73852, 1805, 486, 11, 30, "Message",ExpressionUUID->"f224cab2-3f12-4e3d-aaa1-6013f44ac17f"],
Cell[74341, 1818, 486, 11, 30, "Message",ExpressionUUID->"604e8198-2999-486a-8342-261a308861d6"],
Cell[74830, 1831, 486, 11, 30, "Message",ExpressionUUID->"e5b8f8ee-a6fd-4a97-9219-7c57d3f7f9fc"],
Cell[75319, 1844, 448, 10, 21, "Message",ExpressionUUID->"9a83fd34-80b3-4631-b39d-df8eb2a3b9be"],
Cell[75770, 1856, 1438, 31, 130, "Output",ExpressionUUID->"5946c173-bec8-4cf9-9822-162ca5725b4c"],
Cell[77211, 1889, 3081, 60, 319, "Output",ExpressionUUID->"77798554-43ac-4663-b5a1-c2b234100dca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80329, 1954, 2218, 54, 86, "Input",ExpressionUUID->"6a67832a-5a3a-4a7c-8d88-220b159b22c2"],
Cell[82550, 2010, 37635, 725, 281, "Output",ExpressionUUID->"b6d663f5-b0a2-42eb-9535-3365b0609e22"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[120234, 2741, 328, 5, 53, "Section",ExpressionUUID->"b1b70b7d-2518-49a6-8960-f51eefccc660"],
Cell[120565, 2748, 179, 3, 255, "Input",ExpressionUUID->"f94c1f8a-da4d-4b64-b504-0408f547aa1a"],
Cell[CellGroupData[{
Cell[120769, 2755, 20426, 560, 10928, "Input",ExpressionUUID->"e24f50bf-c5e6-47ac-9d92-d67cc02828fb"],
Cell[141198, 3317, 535, 12, 250, "Message",ExpressionUUID->"f6e61489-f5b0-4c7e-8616-e35cb244aabe"],
Cell[141736, 3331, 535, 12, 250, "Message",ExpressionUUID->"3f7c1359-123a-4e15-a3ff-02ed28e64054"],
Cell[142274, 3345, 537, 12, 250, "Message",ExpressionUUID->"a172e34e-6777-4049-90cf-30046fddb858"],
Cell[142814, 3359, 500, 11, 212, "Message",ExpressionUUID->"71eeb1eb-8ddd-454b-95b9-11332730c918"],
Cell[143317, 3372, 885, 24, 865, "Output",ExpressionUUID->"6b8f958d-31a9-4ea4-a0b5-8c00d092fbfe"],
Cell[144205, 3398, 2698, 54, 4493, "Output",ExpressionUUID->"b5b6355a-0122-44f9-b3d1-e58a4acd9b1b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146940, 3457, 3981, 107, 1643, "Input",ExpressionUUID->"efb38a13-02ac-4304-a18b-e8d5c172f1d7"],
Cell[150924, 3566, 40784, 794, 2241, "Output",ExpressionUUID->"a2aeda4e-86ff-4c74-b858-566ee773aaba"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[191757, 4366, 276, 4, 53, "Section",ExpressionUUID->"1789ccb2-7c34-42ac-8d1b-e4e3d0988ce5"],
Cell[CellGroupData[{
Cell[192058, 4374, 38529, 1104, 3188, "Input",ExpressionUUID->"8976549b-a273-4d10-981f-2bcfbc151e4a"],
Cell[230590, 5480, 795, 15, 30, "Message",ExpressionUUID->"c7179b75-5d11-4db2-b8b6-16d4307a680a"],
Cell[231388, 5497, 795, 15, 30, "Message",ExpressionUUID->"702e178d-8667-4f1c-9711-aea9eb684066"],
Cell[232186, 5514, 795, 15, 30, "Message",ExpressionUUID->"bb2db316-839e-47c9-8a6c-cde6a7a9e6cc"],
Cell[232984, 5531, 756, 14, 21, "Message",ExpressionUUID->"7163c866-6387-489e-b750-daf57f156e90"],
Cell[233743, 5547, 1511, 32, 130, "Output",ExpressionUUID->"34b8d440-4828-42f2-8ef2-03c4081a9d65"],
Cell[235257, 5581, 3473, 67, 451, "Output",ExpressionUUID->"c45bc472-e367-467e-a8fc-a82c9beb72bc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[238767, 5653, 8864, 233, 294, "Input",ExpressionUUID->"26313485-3b75-4caa-bde2-c9bb5d7284cd"],
Cell[247634, 5888, 98840, 1898, 275, "Output",ExpressionUUID->"b03a2834-e9c7-425b-a119-07032061ed3a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[346523, 7792, 276, 4, 53, "Section",ExpressionUUID->"8873f5b8-1c13-4c94-b8d5-b5dbc70fb8f4"],
Cell[346802, 7798, 179, 3, 255, "Input",ExpressionUUID->"129d90c6-d8eb-4d67-b990-7a9e86c6d8a9"],
Cell[CellGroupData[{
Cell[347006, 7805, 26689, 724, 13972, "Input",ExpressionUUID->"47d2a33d-4054-4050-85ae-006bcfee32a2"],
Cell[373698, 8531, 534, 12, 250, "Message",ExpressionUUID->"b6420010-d7bf-404e-a78f-a3e752257b48"],
Cell[374235, 8545, 534, 12, 250, "Message",ExpressionUUID->"f565029f-5596-455c-90bb-d0f58297e231"],
Cell[374772, 8559, 536, 12, 250, "Message",ExpressionUUID->"27764ba7-044b-4163-825b-a2285a79250a"],
Cell[375311, 8573, 500, 11, 212, "Message",ExpressionUUID->"fe3f14e6-a93b-4a09-bc3d-83f3cb4f42d5"],
Cell[375814, 8586, 981, 25, 865, "Output",ExpressionUUID->"3fb84723-0aa8-47b2-8238-3a8f16ac94ee"],
Cell[376798, 8613, 2995, 60, 4052, "Output",ExpressionUUID->"062b7485-71ad-4fb8-a824-371bd9a187b9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[379830, 8678, 5126, 137, 2088, "Input",ExpressionUUID->"539a4afd-02a0-4535-ac00-2eafddd474d7"],
Cell[384959, 8817, 44610, 854, 3501, "Output",ExpressionUUID->"c2092bd5-5e39-4f87-ae79-7fe10f002af1"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[429618, 9677, 329, 5, 53, "Section",ExpressionUUID->"7e6fc0a2-d99d-4201-b35b-a262be28274f"],
Cell[429950, 9684, 179, 3, 255, "Input",ExpressionUUID->"67eebbf0-15be-46c1-9109-e966446a1d97"],
Cell[CellGroupData[{
Cell[430154, 9691, 32495, 883, 15761, "Input",ExpressionUUID->"f053e215-c1dd-43fc-afe1-7a545d3296db"],
Cell[462652, 10576, 514, 11, 390, "Message",ExpressionUUID->"df609f89-6cf0-4356-a65b-c2eafc51a35e"],
Cell[463169, 10589, 515, 11, 390, "Message",ExpressionUUID->"0218c3eb-460c-4d6f-91ed-7d4c77fce35d"],
Cell[463687, 10602, 514, 11, 390, "Message",ExpressionUUID->"b9b86588-2367-4629-acd3-ca78eed257d8"],
Cell[464204, 10615, 477, 10, 331, "Message",ExpressionUUID->"3a624d9c-4c66-4a7f-aff1-1b4b4b195969"],
Cell[464684, 10627, 884, 24, 865, "Output",ExpressionUUID->"52f55482-a4c5-4c63-b5da-1b64933b4340"],
Cell[465571, 10653, 29740, 563, 4188, "Output",ExpressionUUID->"13208f51-bbf0-4f42-a6dd-f173de5dc15b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[495348, 11221, 6319, 168, 2265, "Input",ExpressionUUID->"b2a31e55-fe1e-4561-bd46-381e0e02f1d4"],
Cell[501670, 11391, 44382, 851, 2241, "Output",ExpressionUUID->"f2f0b4a4-6bdc-4a4b-80cc-10aee383ce9d"]
}, Open  ]]
}, Closed]]
}
]
*)



==> computation_codes/20240913-mamba_dynamic.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    660398,      14317]
NotebookOptionsPosition[    649551,      14161]
NotebookOutlinePosition[    649894,      14176]
CellTagsIndexPosition[    649851,      14173]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.9345976576113987`*^9, 3.9345976592445564`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"86814f54-c426-49db-8deb-f9df5a3045d7"],

Cell[CellGroupData[{

Cell["Mamba dynamic with dim one and 4 tokens", "Section",
 CellChangeTimes->{{3.934709297499654*^9, 3.93470933343696*^9}, {
  3.9347108200419035`*^9, 
  3.9347108244314537`*^9}},ExpressionUUID->"770b0bae-58f4-48b2-9a8a-\
b0cf4cbe4fd2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"4", " ", "tokens", " ", "of", " ", "dim", " ", "1"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"endpoint", "=", "1000"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tmin", "=", 
     RowBox[{"-", "10"}]}], ";", 
    RowBox[{"tmax", "=", "10"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"mu", "=", 
    RowBox[{"RandomReal", "[", 
     RowBox[{"{", 
      RowBox[{"tmin", ",", "0"}], "}"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"SDelta", "=", 
    RowBox[{"RandomReal", "[", 
     RowBox[{"{", 
      RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"initial", " ", "conditions"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial1", "=", 
     RowBox[{
      RowBox[{"x1", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial2", "=", 
     RowBox[{
      RowBox[{"x2", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial3", "=", 
     RowBox[{
      RowBox[{"x3", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial4", "=", 
     RowBox[{
      RowBox[{"x4", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vars", "=", 
     RowBox[{"{", 
      RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"step", " ", "size", " ", "function"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Delta", "[", 
      RowBox[{"r_", ",", "SDelta_"}], "]"}], ":=", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       RowBox[{"Exp", "[", 
        RowBox[{"SDelta", "*", "r"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"hidden", " ", "attention", " ", "scores"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P11", "=", 
     RowBox[{"mu", "*", 
      SuperscriptBox[
       RowBox[{"x1", "[", "t", "]"}], "2"], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{
        RowBox[{"x1", "[", "t", "]"}], ",", "SDelta"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P22", "=", 
     RowBox[{"mu", "*", 
      SuperscriptBox[
       RowBox[{"x2", "[", "t", "]"}], "2"], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{
        RowBox[{"x2", "[", "t", "]"}], ",", "SDelta"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P33", "=", 
     RowBox[{"mu", "*", 
      SuperscriptBox[
       RowBox[{"x3", "[", "t", "]"}], "2"], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{
        RowBox[{"x3", "[", "t", "]"}], ",", "SDelta"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P44", "=", 
     RowBox[{"mu", "*", 
      SuperscriptBox[
       RowBox[{"x4", "[", "t", "]"}], "2"], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{
        RowBox[{"x4", "[", "t", "]"}], ",", "SDelta"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P21", "=", 
     RowBox[{"mu", "*", 
      RowBox[{"x2", "[", "t", "]"}], "*", 
      RowBox[{"x1", "[", "t", "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{
        RowBox[{"x1", "[", "t", "]"}], ",", "SDelta"}], "]"}], "*", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "a"}], "*", 
        RowBox[{"Delta", "[", 
         RowBox[{
          RowBox[{"x2", "[", "t", "]"}], ",", "SDelta"}], "]"}]}]]}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P32", "=", 
     RowBox[{"mu", "*", 
      RowBox[{"x3", "[", "t", "]"}], "*", 
      RowBox[{"x2", "[", "t", "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{
        RowBox[{"x2", "[", "t", "]"}], ",", "SDelta"}], "]"}], "*", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "a"}], "*", 
        RowBox[{"Delta", "[", 
         RowBox[{
          RowBox[{"x3", "[", "t", "]"}], ",", "SDelta"}], "]"}]}]]}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P43", "=", 
     RowBox[{"mu", "*", 
      RowBox[{"x4", "[", "t", "]"}], "*", 
      RowBox[{"x3", "[", "t", "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{
        RowBox[{"x3", "[", "t", "]"}], ",", "SDelta"}], "]"}], "*", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "a"}], "*", 
        RowBox[{"Delta", "[", 
         RowBox[{
          RowBox[{"x4", "[", "t", "]"}], ",", "SDelta"}], "]"}]}]]}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P31", "=", 
     RowBox[{"mu", "*", 
      RowBox[{"x3", "[", "t", "]"}], "*", 
      RowBox[{"x1", "[", "t", "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{
        RowBox[{"x1", "[", "t", "]"}], ",", "SDelta"}], "]"}], "*", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "a"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Delta", "[", 
           RowBox[{
            RowBox[{"x2", "[", "t", "]"}], ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{
            RowBox[{"x3", "[", "t", "]"}], ",", "SDelta"}], "]"}]}], 
         ")"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P42", "=", 
     RowBox[{"mu", "*", 
      RowBox[{"x4", "[", "t", "]"}], "*", 
      RowBox[{"x2", "[", "t", "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{
        RowBox[{"x2", "[", "t", "]"}], ",", "SDelta"}], "]"}], "*", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "a"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Delta", "[", 
           RowBox[{
            RowBox[{"x3", "[", "t", "]"}], ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{
            RowBox[{"x4", "[", "t", "]"}], ",", "SDelta"}], "]"}]}], 
         ")"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P41", "=", 
     RowBox[{"mu", "*", 
      RowBox[{"x4", "[", "t", "]"}], "*", 
      RowBox[{"x1", "[", "t", "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{
        RowBox[{"x1", "[", "t", "]"}], ",", "SDelta"}], "]"}], "*", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "a"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Delta", "[", 
           RowBox[{
            RowBox[{"x2", "[", "t", "]"}], ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{
            RowBox[{"x3", "[", "t", "]"}], ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{
            RowBox[{"x4", "[", "t", "]"}], ",", "SDelta"}], "]"}]}], 
         ")"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"the", " ", "ode", " ", "system"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x1", "'"}], "[", "t", "]"}], "==", 
      RowBox[{"P11", "*", 
       RowBox[{"x1", "[", "t", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x2", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P21", "*", 
        RowBox[{"x1", "[", "t", "]"}]}], "+", 
       RowBox[{"P22", "*", 
        RowBox[{"x2", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode3", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x3", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P31", "*", 
        RowBox[{"x1", "[", "t", "]"}]}], "+", 
       RowBox[{"P32", "*", 
        RowBox[{"x2", "[", "t", "]"}]}], "+", 
       RowBox[{"P33", "*", 
        RowBox[{"x3", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode4", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x4", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P41", "*", 
        RowBox[{"x1", "[", "t", "]"}]}], "+", 
       RowBox[{"P42", "*", 
        RowBox[{"x2", "[", "t", "]"}]}], "+", 
       RowBox[{"P43", "*", 
        RowBox[{"x3", "[", "t", "]"}]}], "+", 
       RowBox[{"P44", "*", 
        RowBox[{"x4", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sys", "=", 
     RowBox[{"{", 
      RowBox[{
      "ode1", ",", "ode2", ",", "ode3", ",", "ode4", ",", "initial1", ",", 
       "initial2", ",", "initial3", ",", "initial4"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"solving", " ", "the", " ", "system"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1sol", ",", "x2sol", ",", "x3sol", ",", "x4sol"}], "}"}], "=", 
     RowBox[{"NDSolveValue", "[", 
      RowBox[{"sys", ",", "vars", ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", "endpoint"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "attention", " ", "matrix", " ", "at", " ", "different", " ", "time", " ",
      "t"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"endpoint", "=", "1000"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"attn", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"P11", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"P21", ",", "P22", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"P31", ",", "P32", ",", "P33", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"P41", ",", "P42", ",", "P43", ",", "P44"}], "}"}]}], "}"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"attnt", "=", 
     RowBox[{"Replace", "[", 
      RowBox[{"attn", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"x1", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x1", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x2", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x2", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x3", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x3", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x4", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x4", "[", "endpoint", "]"}]}]}], "}"}], ",", "All"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"attnpoint", "=", 
     RowBox[{"Replace", "[", 
      RowBox[{"attnt", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"x1", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x1sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x2", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x2sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x3", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x3sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x4", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x4sol", "[", "endpoint", "]"}]}]}], "}"}], ",", "All"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{"N", "[", "attnpoint", "]"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"plot", " ", "the", " ", 
     RowBox[{"tokens", "'"}], " ", 
     RowBox[{"trajectory", " ", "--"}], " ", "the", " ", "solution", " ", 
     "of", " ", "the", " ", "system"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"endpoint", "=", "100"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"p", "=", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x1sol", "[", "t", "]"}], ",", 
        RowBox[{"x2sol", "[", "t", "]"}], ",", 
        RowBox[{"x3sol", "[", "t", "]"}], ",", 
        RowBox[{"x4sol", "[", "t", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", "endpoint"}], "}"}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(x\), \(1\)]\)(t)\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(x\), \(2\)]\)(t)\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(x\), \(3\)]\)(t)\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(x\), \(4\)]\)(t)\>\""}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9347094555794573`*^9, 3.934709582394808*^9}, {
   3.934709641570204*^9, 3.9347098076293736`*^9}, {3.934709877412718*^9, 
   3.934709916592371*^9}, {3.9347099612762055`*^9, 3.934709962385317*^9}, {
   3.9347100973494587`*^9, 3.9347101256919003`*^9}, {3.934710549628216*^9, 
   3.934710587652955*^9}, {3.9347106216069956`*^9, 3.9347106302143345`*^9}, 
   3.9347106710003767`*^9, {3.934710709203735*^9, 3.934710774428646*^9}},
 CellLabel->
  "In[674]:=",ExpressionUUID->"83089b1c-9e7a-4422-86e4-82e3b904866f"],

Cell[BoxData[
 RowBox[{"-", "0.7241579804407543`"}]], "Output",
 CellChangeTimes->{
  3.934709964572298*^9, 3.934710145366971*^9, 3.9347103572556267`*^9, 
   3.934710525840087*^9, {3.9347105752002826`*^9, 3.934710588418401*^9}, {
   3.934710623918949*^9, 3.9347107861758237`*^9}, 3.934710831304825*^9},
 CellLabel->
  "Out[676]=",ExpressionUUID->"5f313e35-d859-45a8-97b1-db7d825e59cc"],

Cell[BoxData["7.2904665559954935`"], "Output",
 CellChangeTimes->{
  3.934709964572298*^9, 3.934710145366971*^9, 3.9347103572556267`*^9, 
   3.934710525840087*^9, {3.9347105752002826`*^9, 3.934710588418401*^9}, {
   3.934710623918949*^9, 3.9347107861758237`*^9}, 3.934710831304825*^9},
 CellLabel->
  "Out[677]=",ExpressionUUID->"a023b9da-014b-42c3-8278-fe657daba61e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "0.0005951381391829336`"}], "0.`", "0.`", "0.`"},
     {"0.0001471090387725612`", 
      RowBox[{"-", "0.00023191421334296632`"}], "0.`", "0.`"},
     {"0.0000697494636623183`", 
      RowBox[{"-", "0.00010995851873758207`"}], 
      RowBox[{"-", "0.0002450038339591014`"}], "0.`"},
     {"0.00002248981911969379`", 
      RowBox[{"-", "0.00003545471272797293`"}], 
      RowBox[{"-", "0.00007899834091983815`"}], 
      RowBox[{"-", "0.00010952452179533565`"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.934709964572298*^9, 3.934710145366971*^9, 3.9347103572556267`*^9, 
   3.934710525840087*^9, {3.9347105752002826`*^9, 3.934710588418401*^9}, {
   3.934710623918949*^9, 3.9347107861758237`*^9}, 3.934710831304825*^9},
 CellLabel->
  "Out[705]//MatrixForm=",ExpressionUUID->"4020379a-71ab-474d-a14b-\
9a10b762ee59"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVz3s0lAkcxvEposvaSmmQapra0HaZ2WRbpfmRQTEyg7xTh4qMGWqSS5LL
dmVEuXRSrSil6LKEVDj65Z2bGYPXrTZ0it3E0Wq33FJY+8dznvP587s84LAg
aDqNRuNN7f9npo3fyl1as9UjfNZaY4rCJzOtlx0SX+dU9v/IWN1IYc2xonwr
cTEnuTKS6dhAoYp1JNhAjJy/zY57h+sorE1tdh0KbuTELxJKW2op1NidrvgQ
/Ibz+FR6zJUaCrUZHUd6gz9yIpNNPq4to3BHtaFHT/Akh1ah9E/MorDeyHaW
vt88oEviOjcKKXRM4z4v2GkK3XrtySMMCoPWjxmxjRiAT48qz7U1Is866N9F
LivBNF6/yjigEUtb46M0m6wgdVMouo424Gbj1cX6v66BtN80N9VJDRj8NTPn
NsECvY5WRuziBjyser+hmPcTOKwbVPk/rcdzuw1+GD9oA/YLDauGPeoxUB0r
Yott4XDjpZjYAR3WGJrxQ4WbQG9mi6AoQ4fs+Sey+iLtgMUybxpep8N9n+3X
eBzcAt3Mnqqi1jrMy1VajJzfCvE5+X2ayDosu2DX0SwA4CfILl8zrcPISnvP
HHcH+PZ9+YW9Ci2i9van5D2OYJlqUtkZokWJyy/VEmIb6ErdlhiaafFaIbs8
NMQJMoc+iFikBjM+V58Mi+aCpn6rU41Ugz33oo6Kw50hJGk06wxTgwrnzCun
TrlAB1sentlUi9N2tnennXCFZXo8aWZSLdIcHk+7EbMdepO5HjFQizL6CK85
aQewfQrVA4NqDNsdSI6cdgPp3a6YnmI1dp20OcC55A6Bvi2ifJEaF1682p6c
xwPnjbstnRhqvDNvdYw62wMeCNvCvrxRYU34Mq7l/Z2QkOe+uSRbhbmMGxb2
3p5wdU4Z3dlPhdVxYzQx5QkHms7I3ZarcLmb4bcVvnyQWe73OtelxEeN1imv
WvkgMtc94BYoMVU1wWL4CaDCxvGdSKLEixF9Ifs6BVDdXRLUxFJinMnSuUyh
F9gm3ZRJxxR413qGNvKtFzza8H5u3nMFGgxOM6vx94bACJ1amaLAAlZJQu57
b4i+PiEt8FKgdcA9j/FDPmAp8rR+tESBHdsrSn36fWAbPd9o3wc5Nt86vpYT
sQti+eUOn5/IcbSMv4X5aRcE9Sx5OZYkx8mn4eWJUl+YpzfR8FIoRzeWMzdu
yBcu00oukFZyVPutl4RGENAgG2p69ZVE40BxVU4UAcMrhmwXTNlfnGdERRNw
fn3JA/cxEofDF5TaxBEQwPPV4iiJK2UjY+NnCJi4YtVwZ4jEE6WYmp5FQKe5
y3D0RxLtDD0fllcQsDn9cdWqP0lM/C55em8VAYVdz2wCuklsmk96mz8jIHDl
jmc5XSSKLWy+JJAEzL7ZPd3kLYmX2aaOrnUEuMf18/Vfkzi4521LeycBv+d0
zuh5QSLsN1tl9IaAOVznROaUU0SCY5wuAgakdPreNhKZRxQW+e8IyJD2Sf5o
IZGfWBh0aICAsMUWrXUUiddSup5c/4cA87aMlzOn3JtuPrv5EwHvhPv7uY1T
PdmpRbYjBKzpM3B6Xk+i7oaSJvlCAHX2lWxcRyL9zoQg+ysBf82ffG035YD7
P9+uHycg9kXUtmN1JBY9DBuZnJzqtdhSUa4l8T8xsH3E
          "]]}, Annotation[#, "Charting`Private`Tag$10692#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVy3c8FI4bwPHjq1JSOpQ9LyEZJUn0PBkNK6HrzCTzUDmjkqQiCRWyMtJQ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          "]]}, Annotation[#, "Charting`Private`Tag$10692#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVznc41Y8XwPGLaxRKSBQS4iojI0Q6h4yWPfoYqUSkkE1KyIzQQoVUNFRc
18j42iviElcUIiulspJUl5/fH+c5z+t53s9zzjYnLwsXVhKJVLQ6/995td5y
vecG4Kvvk0tWj4Zh77+hAE/vQejI5oyv8hqGFq0rZd9ch2B9eMyWHMFheL5X
IHR3/jBEqJDjLocPwWy/832/3E9QecCzWGPiI2iGlNQU5oyAp5dD+aj1Rwjd
zDUylzUKW8UPWGt2DEJDmS2bSvoY+D5iS9xqPghrbZ9Le6eOQ/bVAfG8DwOQ
mmriOn3tM0QaPL1ezjIAH9WzYhXjJmFrLCPzV0Y/SL+bfeYR+QVq+JJeGEM/
UAVvf5u6MAVW+ZB5M+kD/Cqc4N0Z8A22n69ZadT5ADqWmkru3t9hKv1UVsr0
e2i93u896ToN7GbPWVmPvYfYtJSWm8ozwNhv175d+D3Iu4Gdav4MpDrrafzu
6QMfzushPrmzwNNFiVog+mBj7x4efsocOPVPzXeK9UHp45H0gpw5yDt9fHfF
WC8sG6hVzWTNg9SoajQG9cKDjYMmyeI/wZ6Wo5qt3wv641FDSuk/QbTuvcYT
/l6Ij+wleaUuwD7ysqBq4TsQrr+w//u1RbivsHDQhPwOKm5IMRK4fwPTLzAv
vr8HHJ3anOXjfoOUrubmgcIeyGYRjz4buQQZWmw9ka49oIy1r79c+Av9Flzh
je8ZwFjvbhv3+y+4R+ybdS5lQNAQ/1dKwD+IaXpq05TKgKpQZ243byboCLAN
UwkGHKrkNJlwXYGvn4V2uo10g/KK04LQzArUhwRcYGnohgSJ43SpvSS803Ek
R+9xN/g5lftbNZBQYvNY2qNz3aA/cb6hmMGCdJk6Q31SN2jGiAvThVnxruhS
6KWJLpCntJ2dcGDFC0HPr6i1d4GAu6zApnFWtKys0eVO74KR74MngxbYkG9Y
jGd+Xxe8S4wvTt5DRq/jZHo+pQtalfaseXaJjK3BX4fb+buA5n2L+p6dHTl4
Yx9ITr6F8IVDK1pCHPjuR7LJWMpbkGC+Smeqc2Gc5Uc2OutbEMx0mdkYwoX2
NjIlobOdwAUC+orVXHjEe4Tfc7gTpsM8pxyN1mD1oPlD1upOqCJv16o5uhaz
5Gf4+kM74RjPjd6IIB70UdlWosTVCWYvYee9/3iw6l3i0tGfHaBv8j20kMSL
ypKqa570dYB88gGZsVhe7M3YUa/7sAP+Caz4GdxZhz8ZIaV79nRAO6/6GvIx
PpxO19IZ9KND12H+NPpFPnTknZBbe5wOfXE/ZO6k8yGzZIDseZAOY+xP9BUH
+DDLLXTqnTgd/jE3hRH2G9AbtEME29phx4+lXy9s+bGcnmMao9QOu+TfRQUG
8yO1QcWqSrQd1N1pgnp3+FG4dFvW1rXtoDfhrtLbx48HOFRcHMfbwPZjvwcL
IYCGn6PnKzLaIJZeOWZtI4gyb6kfAja2QSLPXV+JAEHMSdj3i5u9DW4dCmCd
ui2IXCsF/nU/38D9JkWJsB5BDJadabzOeAMlVfftc602IqdJ7quXt9/AeF54
17KFEJ5mjvGHir0BvSSDmiemwijtHxzCxFYIO1T0rMtTGH1e/j6uq9YKVexS
N5nXhFF1eU3KXdlW0LpIOm3ZJoy+qgyWhHWtoHqmgnvlgAj+2GIY6DzYAtL7
lY/a6G1GzNZcKAttAY5F0R/k3aJYFWy+N5X+GvRp8b1KVqJ4MvOaiHjDa4jw
+FNj5yuKzX/DxIrKXsPyaO9NaoEoCl7RWcOb8xoWO2/scVAUQ/OkwUueF1/D
ZC5XVKGsOAZZrHnRqfAaXJT+8CrzSuDIhtQw1bvNcKQ/JkdYXAKdY5rS7ic3
g1rMRh2SkgQS871TwjHNQB7ada7DTAINyvsaVfya4WGia6vHLQlM3ezARTJt
hqHvjOjcLduwrf7y3ARHM9i+yF+R2iGJ6nVFizsuNwESOqnc2pK4TyPEhSuw
CSjkN4rzhyUxOGqkZdqzCX7bTxyr85BEmW12YgOOTZDCLfbfiQJJdFipvkOB
Juh2vxqUoSmFPdz3doWxNIGxnMuskJE0tgYqGOcmNMKfeP+KQRtpZDuh/Vwk
uhGe/oiKyj4tjR1ZLfVJlxuBXPRYRCVaGn1yXH8l+TRC+b5JXeNGaaSEfKcM
EY0gY3X2xpX929GQxsfMk2kE0mVv1RmQwb6Yt2MtTQ1AY1zyb9GkYEIny+mv
Qg3wNMrZaeQgBet1pAIPb2iATPXDpn/tKLhjw92mAu4GuJomLKdwiYJzrVmk
RFIDnHIoHEiupSDxsoYl8ms9CI5N7icOySGvQYXO8ep6CJi35P9svwNdzZy7
0s/Vgzb/jnzyZXkUkzA3qumuAzqLXUt7kjxmzo8PGXfUwYnZuNGULHmc3ek/
97G1DiI7v2ySq5PH3X6svtx1q33iszBjdgW0ZbM5cY262nPLWaTEK2DezpLh
XYmrPZmyIJumiISZzZW+w3Xg+vdGRg6xC4d/SXR3d9SCV9Nn1XxjFdzt1vsn
i7UWrtpxbGeeU8Muh8mHo3o1cKo55LSymzqGCwsprDeuhlpOEfOztpr4qbNx
e/TeKlDeEJbyxU8LmWV2BqxqlXBiXkfe5NxedFLtmYyz/g8eZDaKLl7bh47s
98/mXKiAwkSt/i4LxOHUE/KjJeXgV65jlnFEFwuP+0j/W1cO1a05c3H2eigb
QymrPl0GZ4z2VJ4h9uNttsp8yZ5SSH+qXHzWXR9Zv613OKRXCtfnK8PPBxqg
VxZDd6riFUzk+ge4+Riiu+M41cHwFTQY3kiLiDDC7KSef9H0EmAx/TCSFHYA
o00jXoi4lABJt4QlK/ggLs2FbtVmK4HYTYvGXTGHMKKsWPdxZjGctztVt3jl
MOY5THneNiiGT+FqznD7CFJb2FJ6vhSB4M07H+IeGCNZWF1S9VYRPObbEdx8
zwSHKDEzS0ZFUOuz1UD2uSn2L22bYv4uhEyJLFEdKzNsNpJl+tMKofLiH5Jb
pxlObGNc23K+ELYd5vwnddQclRTlD5J3FkJRh1z8e4Y5vpYUurX5Ow0SmpZ3
SRyzQC9rmuXtFzS46fvF/cSABWbmJadl+tDg4kbx9ZK2lugk336qXZsGz+TY
W/2GLbHyLXPBj5UGHD9ZRGodrdBw5FESnV4AT3YVhGZ+tsKeah2sTSsAOadc
E6aHNfLMNFCiXAqg/2AZzXrKGqedl/MMNAqg69EFBfC1QR6vW7qlHAXwu9B8
r+ScDcbFtpV2fKDCSqlPcbTnUYyhP2jgLKDC4V2GBhcXjqIG25gRdxQVmo8p
nTnrS6C7Q+A11WNU4D/lVpHhT6CLv7xKpAMVHN0e8HYGEshOHv7GsKfCLx8B
mtpFAn2HFbMD7KggHbv4hxlJ4CO5EZGKo1QIo1UnJKcQqH3XUuyABRW0OM2o
xWUEsvBqO/kYUSGaJ451soLAOAPrykZDKrzdUGe1uYrAJ7d7FURW7SaqthRa
R+C6ZTbTGn0qpCoL6x14s3ovOPb6ej0q/LQf7v4wQOCXM9kCtL1UwJMiMrxD
BBoZmtdzrDr+tEUQfCJwYvUze20qSHo3iGaPE3iER96cXYsK5tFPXTx+EPj0
pumwrQYV0uM/vbo/Q+D0aJlmvjoVJpM3r+2aI/Cgldxj8qrD7iXkqS+u9kKc
NflqVGjLaiSdWSLwpJzHOfZVb3q8bHHvL4F3B5sV7FWp4PRcI6edSeALAQFy
gQoV8qjnF1dWCPz5/NA0x6r/B7SSQOg=
          "]]}, Annotation[#, "Charting`Private`Tag$10692#3"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVlWk4FAobhkchCakohMaS6FhLTgu9ry1S9m2QFsVYy65ESUMJlSV0mmHI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          "]]}, Annotation[#, "Charting`Private`Tag$10692#4"]& ]}}, {}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
       AbsolutePointSize[6], "ScalingFunctions" -> None, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0, 100}, {-0.26269964597830586`, 0.5199377493078121}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*SubscriptBox[\\(x\\), \\(1\\)]\\)(t)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(x\\), \\(2\\)]\\)(t)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(x\\), \\(3\\)]\\)(t)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(x\\), \\(4\\)]\\)(t)\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.922526`", ",", "0.385626`", ",", "0.209179`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.934709964572298*^9, 3.934710145366971*^9, 3.9347103572556267`*^9, 
   3.934710525840087*^9, {3.9347105752002826`*^9, 3.934710588418401*^9}, {
   3.934710623918949*^9, 3.9347107861758237`*^9}, 3.9347108314297967`*^9},
 CellLabel->
  "Out[707]=",ExpressionUUID->"01d5745f-4b9b-4500-ba8b-32229e8d0311"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"animation", " ", "plot", " ", "the", " ", 
    RowBox[{"tokens", "'"}], " ", 
    RowBox[{"trajectory", " ", "--"}], " ", "the", " ", "solution", " ", "of",
     " ", "the", " ", "system"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"endpoint", "=", "10"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Animate", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x1sol", "[", "t", "]"}], ",", 
         RowBox[{"x2sol", "[", "t", "]"}], ",", 
         RowBox[{"x3sol", "[", "t", "]"}], ",", 
         RowBox[{"x4sol", "[", "t", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", "a"}], "}"}], ",", 
       RowBox[{"PlotLegends", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(x\), \(1\)]\)(t)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(x\), \(2\)]\)(t)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(x\), \(3\)]\)(t)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(x\), \(4\)]\)(t)\>\""}], "}"}]}]}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "0", ",", "endpoint"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9347106012637177`*^9, 3.934710607668413*^9}, {
  3.9347108443582697`*^9, 3.9347108451081305`*^9}},
 CellLabel->
  "In[708]:=",ExpressionUUID->"c42d814c-a334-441b-a7d4-b999128a34f3"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`a$$ = 1.5911893844604492`, Typeset`show$$ = 
    True, Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`a$$], 0, 10}}, Typeset`size$$ = {538., {133., 138.}}, 
    Typeset`update$$ = 0, Typeset`initDone$$, Typeset`skipInitDone$$ = 
    True, $CellContext`a$10927$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`a$$ = 0}, 
      "ControllerVariables" :> {
        Hold[$CellContext`a$$, $CellContext`a$10927$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> Plot[{
         $CellContext`x1sol[$CellContext`t], 
         $CellContext`x2sol[$CellContext`t], 
         $CellContext`x3sol[$CellContext`t], 
         $CellContext`x4sol[$CellContext`t]}, {$CellContext`t, 
         0, $CellContext`a$$}, 
        PlotLegends -> {
         "\!\(\*SubscriptBox[\(x\), \(1\)]\)(t)", 
          "\!\(\*SubscriptBox[\(x\), \(2\)]\)(t)", 
          "\!\(\*SubscriptBox[\(x\), \(3\)]\)(t)", 
          "\!\(\*SubscriptBox[\(x\), \(4\)]\)(t)"}], 
      "Specifications" :> {{$CellContext`a$$, 0, 10, 
         AppearanceElements -> {
          "ProgressSlider", "PlayPauseButton", "FasterSlowerButtons", 
           "DirectionButton"}}}, 
      "Options" :> {
       ControlType -> Animator, AppearanceElements -> None, DefaultBaseStyle -> 
        "Animate", DefaultLabelStyle -> "AnimateLabel", SynchronousUpdating -> 
        True, ShrinkingDelay -> 10.}, "DefaultOptions" :> {}],
     ImageSizeCache->{599., {184., 191.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Animate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{3.9347099695711145`*^9, 3.934710174331134*^9, 
  3.9347103881413813`*^9, 3.9347104596087885`*^9, 3.9347108469045424`*^9},
 CellLabel->
  "Out[709]=",ExpressionUUID->"8f4490e7-3506-480f-8615-65bae0ca929d"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.934595839018551*^9, 3.934595849264368*^9}, {
  3.9345959957489433`*^9, 3.9345960997613783`*^9}, {3.9345962438294983`*^9, 
  3.934596256320749*^9}, {3.9345966109610486`*^9, 
  3.9345966162205515`*^9}},ExpressionUUID->"6b177792-6f56-47c9-8e3c-\
d48d124a0973"]
}, Closed]],

Cell[CellGroupData[{

Cell["Mamba dynamic with dim one and 6 tokens", "Section",
 CellChangeTimes->{{3.934709297499654*^9, 3.93470933343696*^9}, {
  3.9347108200419035`*^9, 3.9347108244314537`*^9}, {3.9347108819621763`*^9, 
  3.9347108824463997`*^9}},ExpressionUUID->"c7eddc92-306b-4b1c-a600-\
527191f46572"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"4", " ", "tokens", " ", "of", " ", "dim", " ", "1"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"endpoint", "=", "1000"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mumin", "=", "0.1"}], ";", 
    RowBox[{"mumax", "=", "2"}], ";", 
    RowBox[{"mu", "=", 
     RowBox[{"RandomReal", "[", 
      RowBox[{"{", 
       RowBox[{"mumin", ",", "mumax"}], "}"}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SDeltamin", "=", 
     RowBox[{"-", "2"}]}], ";", 
    RowBox[{"SDeltamax", "=", 
     RowBox[{"-", "0.1"}]}], ";", 
    RowBox[{"SDelta", "=", 
     RowBox[{"RandomReal", "[", 
      RowBox[{"{", 
       RowBox[{"SDeltamin", ",", "SDeltamax"}], "}"}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a", "=", 
     RowBox[{"RandomReal", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"initial", " ", "conditions"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tmin", "=", "0.1"}], ";", 
    RowBox[{"tmax", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial1", "=", 
     RowBox[{
      RowBox[{"x1", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial2", "=", 
     RowBox[{
      RowBox[{"x2", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial3", "=", 
     RowBox[{
      RowBox[{"x3", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial4", "=", 
     RowBox[{
      RowBox[{"x4", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial5", "=", 
     RowBox[{
      RowBox[{"x5", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial6", "=", 
     RowBox[{
      RowBox[{"x6", "[", "0", "]"}], "\[Equal]", 
      RowBox[{"RandomReal", "[", 
       RowBox[{"{", 
        RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vars", "=", 
     RowBox[{"{", 
      RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5", ",", "x6"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"step", " ", "size", " ", "function"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Delta", "[", 
      RowBox[{"r_", ",", "SDelta_"}], "]"}], ":=", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       RowBox[{"Exp", "[", 
        RowBox[{"SDelta", "*", "r"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"hidden", " ", "attention", " ", "scores"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P11", "=", 
     RowBox[{"mu", "*", 
      SuperscriptBox[
       RowBox[{"x1", "[", "t", "]"}], "2"], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{
        RowBox[{"x1", "[", "t", "]"}], ",", "SDelta"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P22", "=", 
     RowBox[{"mu", "*", 
      SuperscriptBox[
       RowBox[{"x2", "[", "t", "]"}], "2"], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{
        RowBox[{"x2", "[", "t", "]"}], ",", "SDelta"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P33", "=", 
     RowBox[{"mu", "*", 
      SuperscriptBox[
       RowBox[{"x3", "[", "t", "]"}], "2"], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{
        RowBox[{"x3", "[", "t", "]"}], ",", "SDelta"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P44", "=", 
     RowBox[{"mu", "*", 
      SuperscriptBox[
       RowBox[{"x4", "[", "t", "]"}], "2"], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{
        RowBox[{"x4", "[", "t", "]"}], ",", "SDelta"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P55", "=", 
     RowBox[{"mu", "*", 
      SuperscriptBox[
       RowBox[{"x5", "[", "t", "]"}], "2"], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{
        RowBox[{"x5", "[", "t", "]"}], ",", "SDelta"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P66", "=", 
     RowBox[{"mu", "*", 
      SuperscriptBox[
       RowBox[{"x6", "[", "t", "]"}], "2"], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{
        RowBox[{"x6", "[", "t", "]"}], ",", "SDelta"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P21", "=", 
     RowBox[{"mu", "*", 
      RowBox[{"x2", "[", "t", "]"}], "*", 
      RowBox[{"x1", "[", "t", "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{
        RowBox[{"x1", "[", "t", "]"}], ",", "SDelta"}], "]"}], "*", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "a"}], "*", 
        RowBox[{"Delta", "[", 
         RowBox[{
          RowBox[{"x2", "[", "t", "]"}], ",", "SDelta"}], "]"}]}]]}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P32", "=", 
     RowBox[{"mu", "*", 
      RowBox[{"x3", "[", "t", "]"}], "*", 
      RowBox[{"x2", "[", "t", "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{
        RowBox[{"x2", "[", "t", "]"}], ",", "SDelta"}], "]"}], "*", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "a"}], "*", 
        RowBox[{"Delta", "[", 
         RowBox[{
          RowBox[{"x3", "[", "t", "]"}], ",", "SDelta"}], "]"}]}]]}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P43", "=", 
     RowBox[{"mu", "*", 
      RowBox[{"x4", "[", "t", "]"}], "*", 
      RowBox[{"x3", "[", "t", "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{
        RowBox[{"x3", "[", "t", "]"}], ",", "SDelta"}], "]"}], "*", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "a"}], "*", 
        RowBox[{"Delta", "[", 
         RowBox[{
          RowBox[{"x4", "[", "t", "]"}], ",", "SDelta"}], "]"}]}]]}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P54", "=", 
     RowBox[{"mu", "*", 
      RowBox[{"x5", "[", "t", "]"}], "*", 
      RowBox[{"x4", "[", "t", "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{
        RowBox[{"x4", "[", "t", "]"}], ",", "SDelta"}], "]"}], "*", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "a"}], "*", 
        RowBox[{"Delta", "[", 
         RowBox[{
          RowBox[{"x5", "[", "t", "]"}], ",", "SDelta"}], "]"}]}]]}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P65", "=", 
     RowBox[{"mu", "*", 
      RowBox[{"x6", "[", "t", "]"}], "*", 
      RowBox[{"x5", "[", "t", "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{
        RowBox[{"x5", "[", "t", "]"}], ",", "SDelta"}], "]"}], "*", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "a"}], "*", 
        RowBox[{"Delta", "[", 
         RowBox[{
          RowBox[{"x5", "[", "t", "]"}], ",", "SDelta"}], "]"}]}]]}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P31", "=", 
     RowBox[{"mu", "*", 
      RowBox[{"x3", "[", "t", "]"}], "*", 
      RowBox[{"x1", "[", "t", "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{
        RowBox[{"x1", "[", "t", "]"}], ",", "SDelta"}], "]"}], "*", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "a"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Delta", "[", 
           RowBox[{
            RowBox[{"x2", "[", "t", "]"}], ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{
            RowBox[{"x3", "[", "t", "]"}], ",", "SDelta"}], "]"}]}], 
         ")"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P42", "=", 
     RowBox[{"mu", "*", 
      RowBox[{"x4", "[", "t", "]"}], "*", 
      RowBox[{"x2", "[", "t", "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{
        RowBox[{"x2", "[", "t", "]"}], ",", "SDelta"}], "]"}], "*", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "a"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Delta", "[", 
           RowBox[{
            RowBox[{"x3", "[", "t", "]"}], ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{
            RowBox[{"x4", "[", "t", "]"}], ",", "SDelta"}], "]"}]}], 
         ")"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P53", "=", 
     RowBox[{"mu", "*", 
      RowBox[{"x5", "[", "t", "]"}], "*", 
      RowBox[{"x3", "[", "t", "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{
        RowBox[{"x3", "[", "t", "]"}], ",", "SDelta"}], "]"}], "*", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "a"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Delta", "[", 
           RowBox[{
            RowBox[{"x4", "[", "t", "]"}], ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{
            RowBox[{"x5", "[", "t", "]"}], ",", "SDelta"}], "]"}]}], 
         ")"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P64", "=", 
     RowBox[{"mu", "*", 
      RowBox[{"x6", "[", "t", "]"}], "*", 
      RowBox[{"x4", "[", "t", "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{
        RowBox[{"x4", "[", "t", "]"}], ",", "SDelta"}], "]"}], "*", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "a"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Delta", "[", 
           RowBox[{
            RowBox[{"x5", "[", "t", "]"}], ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{
            RowBox[{"x6", "[", "t", "]"}], ",", "SDelta"}], "]"}]}], 
         ")"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P41", "=", 
     RowBox[{"mu", "*", 
      RowBox[{"x4", "[", "t", "]"}], "*", 
      RowBox[{"x1", "[", "t", "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{
        RowBox[{"x1", "[", "t", "]"}], ",", "SDelta"}], "]"}], "*", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "a"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Delta", "[", 
           RowBox[{
            RowBox[{"x2", "[", "t", "]"}], ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{
            RowBox[{"x3", "[", "t", "]"}], ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{
            RowBox[{"x4", "[", "t", "]"}], ",", "SDelta"}], "]"}]}], 
         ")"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P52", "=", 
     RowBox[{"mu", "*", 
      RowBox[{"x5", "[", "t", "]"}], "*", 
      RowBox[{"x2", "[", "t", "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{
        RowBox[{"x2", "[", "t", "]"}], ",", "SDelta"}], "]"}], "*", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "a"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Delta", "[", 
           RowBox[{
            RowBox[{"x3", "[", "t", "]"}], ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{
            RowBox[{"x4", "[", "t", "]"}], ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{
            RowBox[{"x5", "[", "t", "]"}], ",", "SDelta"}], "]"}]}], 
         ")"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P63", "=", 
     RowBox[{"mu", "*", 
      RowBox[{"x6", "[", "t", "]"}], "*", 
      RowBox[{"x3", "[", "t", "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{
        RowBox[{"x3", "[", "t", "]"}], ",", "SDelta"}], "]"}], "*", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "a"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Delta", "[", 
           RowBox[{
            RowBox[{"x4", "[", "t", "]"}], ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{
            RowBox[{"x5", "[", "t", "]"}], ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{
            RowBox[{"x6", "[", "t", "]"}], ",", "SDelta"}], "]"}]}], 
         ")"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P51", "=", 
     RowBox[{"mu", "*", 
      RowBox[{"x5", "[", "t", "]"}], "*", 
      RowBox[{"x1", "[", "t", "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{
        RowBox[{"x1", "[", "t", "]"}], ",", "SDelta"}], "]"}], "*", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "a"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Delta", "[", 
           RowBox[{
            RowBox[{"x2", "[", "t", "]"}], ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{
            RowBox[{"x3", "[", "t", "]"}], ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{
            RowBox[{"x4", "[", "t", "]"}], ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{
            RowBox[{"x5", "[", "t", "]"}], ",", "SDelta"}], "]"}]}], 
         ")"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P62", "=", 
     RowBox[{"mu", "*", 
      RowBox[{"x6", "[", "t", "]"}], "*", 
      RowBox[{"x2", "[", "t", "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{
        RowBox[{"x2", "[", "t", "]"}], ",", "SDelta"}], "]"}], "*", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "a"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Delta", "[", 
           RowBox[{
            RowBox[{"x3", "[", "t", "]"}], ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{
            RowBox[{"x4", "[", "t", "]"}], ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{
            RowBox[{"x5", "[", "t", "]"}], ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{
            RowBox[{"x6", "[", "t", "]"}], ",", "SDelta"}], "]"}]}], 
         ")"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P61", "=", 
     RowBox[{"mu", "*", 
      RowBox[{"x6", "[", "t", "]"}], "*", 
      RowBox[{"x1", "[", "t", "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{
        RowBox[{"x1", "[", "t", "]"}], ",", "SDelta"}], "]"}], "*", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "a"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Delta", "[", 
           RowBox[{
            RowBox[{"x2", "[", "t", "]"}], ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{
            RowBox[{"x3", "[", "t", "]"}], ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{
            RowBox[{"x4", "[", "t", "]"}], ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{
            RowBox[{"x5", "[", "t", "]"}], ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{
            RowBox[{"x6", "[", "t", "]"}], ",", "SDelta"}], "]"}]}], 
         ")"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"the", " ", "ode", " ", "system"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x1", "'"}], "[", "t", "]"}], "==", 
      RowBox[{"P11", "*", 
       RowBox[{"x1", "[", "t", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x2", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P21", "*", 
        RowBox[{"x1", "[", "t", "]"}]}], "+", 
       RowBox[{"P22", "*", 
        RowBox[{"x2", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode3", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x3", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P31", "*", 
        RowBox[{"x1", "[", "t", "]"}]}], "+", 
       RowBox[{"P32", "*", 
        RowBox[{"x2", "[", "t", "]"}]}], "+", 
       RowBox[{"P33", "*", 
        RowBox[{"x3", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode4", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x4", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P41", "*", 
        RowBox[{"x1", "[", "t", "]"}]}], "+", 
       RowBox[{"P42", "*", 
        RowBox[{"x2", "[", "t", "]"}]}], "+", 
       RowBox[{"P43", "*", 
        RowBox[{"x3", "[", "t", "]"}]}], "+", 
       RowBox[{"P44", "*", 
        RowBox[{"x4", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode5", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x5", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P51", "*", 
        RowBox[{"x1", "[", "t", "]"}]}], "+", 
       RowBox[{"P52", "*", 
        RowBox[{"x2", "[", "t", "]"}]}], "+", 
       RowBox[{"P53", "*", 
        RowBox[{"x3", "[", "t", "]"}]}], "+", 
       RowBox[{"P54", "*", 
        RowBox[{"x4", "[", "t", "]"}]}], "+", 
       RowBox[{"P55", "*", 
        RowBox[{"x5", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode6", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x6", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P61", "*", 
        RowBox[{"x1", "[", "t", "]"}]}], "+", 
       RowBox[{"P62", "*", 
        RowBox[{"x2", "[", "t", "]"}]}], "+", 
       RowBox[{"P63", "*", 
        RowBox[{"x3", "[", "t", "]"}]}], "+", 
       RowBox[{"P64", "*", 
        RowBox[{"x4", "[", "t", "]"}]}], "+", 
       RowBox[{"P65", "*", 
        RowBox[{"x5", "[", "t", "]"}]}], "+", 
       RowBox[{"P66", "*", 
        RowBox[{"x6", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sys", "=", 
     RowBox[{"{", 
      RowBox[{
      "ode1", ",", "ode2", ",", "ode3", ",", "ode4", ",", "ode5", ",", "ode6",
        ",", "initial1", ",", "initial2", ",", "initial3", ",", "initial4", 
       ",", "initial5", ",", "initial6"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"solving", " ", "the", " ", "system"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "x1sol", ",", "x2sol", ",", "x3sol", ",", "x4sol", ",", "x5sol", ",", 
       "x6sol"}], "}"}], "=", 
     RowBox[{"NDSolveValue", "[", 
      RowBox[{"sys", ",", "vars", ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", "endpoint"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "attention", " ", "matrix", " ", "at", " ", "different", " ", "time", " ",
      "t"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"endpoint", "=", "endpoint"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"attn", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"P11", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"P21", ",", "P22", ",", "0", ",", "0", ",", "0", ",", "0"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"P31", ",", "P32", ",", "P33", ",", "0", ",", "0", ",", "0"}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "P41", ",", "P42", ",", "P43", ",", "P44", ",", "0", ",", "0"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "P51", ",", "P52", ",", "P53", ",", "P54", ",", "P55", ",", "0"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "P61", ",", "P62", ",", "P63", ",", "P64", ",", "P65", ",", "P66"}], 
        "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"attnt", "=", 
     RowBox[{"Replace", "[", 
      RowBox[{"attn", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"x1", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x1", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x2", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x2", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x3", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x3", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x4", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x4", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x5", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x5", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x6", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x6", "[", "endpoint", "]"}]}]}], "}"}], ",", "All"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"attnpoint", "=", 
     RowBox[{"Replace", "[", 
      RowBox[{"attnt", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"x1", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x1sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x2", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x2sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x3", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x3sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x4", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x4sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x5", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x5sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x6", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x6sol", "[", "endpoint", "]"}]}]}], "}"}], ",", "All"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"M", "=", 
    RowBox[{"MatrixForm", "[", 
     RowBox[{"N", "[", "attnpoint", "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"MatrixPlot", "[", "attnpoint", "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"plot", " ", "the", " ", 
     RowBox[{"tokens", "'"}], " ", 
     RowBox[{"trajectory", " ", "--"}], " ", "the", " ", "solution", " ", 
     "of", " ", "the", " ", "system"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"endpoint", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"p", "=", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x1sol", "[", "t", "]"}], ",", 
        RowBox[{"x2sol", "[", "t", "]"}], ",", 
        RowBox[{"x3sol", "[", "t", "]"}], ",", 
        RowBox[{"x4sol", "[", "t", "]"}], ",", 
        RowBox[{"x5sol", "[", "t", "]"}], ",", 
        RowBox[{"x6sol", "[", "t", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", "endpoint"}], "}"}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(x\), \(1\)]\)(t)\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(x\), \(2\)]\)(t)\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(x\), \(3\)]\)(t)\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(x\), \(4\)]\)(t)\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(x\), \(5\)]\)(t)\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(x\), \(6\)]\)(t)\>\""}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9347094555794573`*^9, 3.934709582394808*^9}, {
   3.934709641570204*^9, 3.9347098076293736`*^9}, {3.934709877412718*^9, 
   3.934709916592371*^9}, {3.9347099612762055`*^9, 3.934709962385317*^9}, {
   3.9347100973494587`*^9, 3.9347101256919003`*^9}, {3.934710549628216*^9, 
   3.934710587652955*^9}, {3.9347106216069956`*^9, 3.9347106302143345`*^9}, 
   3.9347106710003767`*^9, {3.934710709203735*^9, 3.934710774428646*^9}, {
   3.9347108883512506`*^9, 3.9347108984470615`*^9}, {3.9347109408754053`*^9, 
   3.934710948857853*^9}, {3.934711299175635*^9, 3.9347113041588297`*^9}, {
   3.934711367859157*^9, 3.934711789306816*^9}, {3.934711819638792*^9, 
   3.93471190283978*^9}, {3.9347119379027505`*^9, 3.9347119585273*^9}, {
   3.9347122286096888`*^9, 3.934712243504384*^9}, {3.934712283083453*^9, 
   3.934712386543005*^9}, {3.9347124196538672`*^9, 3.934712482202386*^9}, {
   3.9349400341878653`*^9, 3.9349400475649786`*^9}, {3.9349401048726687`*^9, 
   3.9349401925627747`*^9}, {3.9349402372512536`*^9, 
   3.9349402374074297`*^9}, {3.9349404433669767`*^9, 3.934940462912088*^9}, 
   3.9349405055266757`*^9, {3.934940585381447*^9, 3.9349405880572634`*^9}, {
   3.934940778487151*^9, 3.9349407845175896`*^9}, {3.934957184342085*^9, 
   3.934957225897936*^9}, {3.934957277051354*^9, 3.9349572929937663`*^9}, {
   3.935122430739508*^9, 3.9351224953332253`*^9}, {3.935122633189227*^9, 
   3.935122634716166*^9}, {3.93512368365841*^9, 3.9351236957805367`*^9}, {
   3.9351237785059505`*^9, 3.935123801922281*^9}, 3.9351238322216935`*^9, {
   3.9351242182106557`*^9, 3.9351242205694704`*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"61b311b5-7044-4568-aaa9-0ad567d2432a"],

Cell[BoxData["1.743360125735916`"], "Output",
 CellChangeTimes->{
  3.934709964572298*^9, 3.934710145366971*^9, 3.9347103572556267`*^9, 
   3.934710525840087*^9, {3.9347105752002826`*^9, 3.934710588418401*^9}, {
   3.934710623918949*^9, 3.9347107861758237`*^9}, 3.934710831304825*^9, {
   3.9347119493263135`*^9, 3.9347119592302184`*^9}, {3.9347124273274612`*^9, 
   3.93471243742222*^9}, 3.934712483144391*^9, 3.934939973599613*^9, {
   3.9349400577856283`*^9, 3.934940071096784*^9}, {3.934940111917838*^9, 
   3.9349401587504196`*^9}, 3.9349401933281803`*^9, {3.9349404448665867`*^9, 
   3.93494046534901*^9}, 3.9349405070731845`*^9, 3.9349405938074007`*^9, {
   3.93494076835645*^9, 3.9349407849413533`*^9}, 3.934940889323543*^9, {
   3.934957227385751*^9, 3.934957248798847*^9}, 3.9349572938647313`*^9, 
   3.9351224963173676`*^9, {3.935122582482724*^9, 3.9351226588408413`*^9}, 
   3.9351236998740425`*^9, {3.9351238044060316`*^9, 3.9351238328308926`*^9}, 
   3.9351242215692315`*^9},
 CellLabel->
  "Out[158]=",ExpressionUUID->"de9c13be-282e-4f74-a982-3df3b1b02ae9"],

Cell[BoxData[
 RowBox[{"-", "1.1895306456639116`"}]], "Output",
 CellChangeTimes->{
  3.934709964572298*^9, 3.934710145366971*^9, 3.9347103572556267`*^9, 
   3.934710525840087*^9, {3.9347105752002826`*^9, 3.934710588418401*^9}, {
   3.934710623918949*^9, 3.9347107861758237`*^9}, 3.934710831304825*^9, {
   3.9347119493263135`*^9, 3.9347119592302184`*^9}, {3.9347124273274612`*^9, 
   3.93471243742222*^9}, 3.934712483144391*^9, 3.934939973599613*^9, {
   3.9349400577856283`*^9, 3.934940071096784*^9}, {3.934940111917838*^9, 
   3.9349401587504196`*^9}, 3.9349401933281803`*^9, {3.9349404448665867`*^9, 
   3.93494046534901*^9}, 3.9349405070731845`*^9, 3.9349405938074007`*^9, {
   3.93494076835645*^9, 3.9349407849413533`*^9}, 3.934940889323543*^9, {
   3.934957227385751*^9, 3.934957248798847*^9}, 3.9349572938647313`*^9, 
   3.9351224963173676`*^9, {3.935122582482724*^9, 3.9351226588408413`*^9}, 
   3.9351236998740425`*^9, {3.9351238044060316`*^9, 3.9351238328308926`*^9}, 
   3.935124221584853*^9},
 CellLabel->
  "Out[159]=",ExpressionUUID->"0aa623f1-092e-447b-be63-5e62df1d46a6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.00008592232277351768`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.00015756227089454533`", "1.0832670004022776`*^-9", "0.`", "0.`", 
      "0.`", "0.`"},
     {"0.0001527377605056914`", "1.050097683486039`*^-9", 
      "2.3612263218675214`*^-9", "0.`", "0.`", "0.`"},
     {"0.0002802044736029753`", "1.926452683728757`*^-9", 
      "4.331778706102768`*^-9", "0.`", "0.`", "0.`"},
     {"0.0002634045297440727`", "1.810950256100379`*^-9", 
      "4.072062513366923`*^-9", "0.`", "0.`", "0.`"},
     {"0.00013681754970507864`", "9.406435679681546`*^-10", 
      "2.115110229372596`*^-9", "0.`", "0.`", "3.043180017658495`*^-8"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.934709964572298*^9, 3.934710145366971*^9, 3.9347103572556267`*^9, 
   3.934710525840087*^9, {3.9347105752002826`*^9, 3.934710588418401*^9}, {
   3.934710623918949*^9, 3.9347107861758237`*^9}, 3.934710831304825*^9, {
   3.9347119493263135`*^9, 3.9347119592302184`*^9}, {3.9347124273274612`*^9, 
   3.93471243742222*^9}, 3.934712483144391*^9, 3.934939973599613*^9, {
   3.9349400577856283`*^9, 3.934940071096784*^9}, {3.934940111917838*^9, 
   3.9349401587504196`*^9}, 3.9349401933281803`*^9, {3.9349404448665867`*^9, 
   3.93494046534901*^9}, 3.9349405070731845`*^9, 3.9349405938074007`*^9, {
   3.93494076835645*^9, 3.9349407849413533`*^9}, 3.934940889323543*^9, {
   3.934957227385751*^9, 3.934957248798847*^9}, 3.9349572938647313`*^9, 
   3.9351224963173676`*^9, {3.935122582482724*^9, 3.9351226588408413`*^9}, 
   3.9351236998740425`*^9, {3.9351238044060316`*^9, 3.9351238328308926`*^9}, 
   3.935124221616102*^9},
 CellLabel->
  "Out[203]//MatrixForm=",ExpressionUUID->"f08c1c08-c3b8-4911-84c4-\
893ed8af000d"],

Cell[BoxData[
 GraphicsBox[RasterBox[CompressedData["
1:eJxTTMoPSmVmYGBgg2IQO0vQ7znb0df2mRn+Uts+PLKXOOn48E72Jvv2Z90N
+xre2d/aI2okpPTOfp3kgZUxia/tfyjYLku//tZ+/R6+Sr1Fr+0/cqk6fHnw
xJ4BDD4QTUsW3s986P/W3mIq30PBRS/tnUpezL4Qed/+3sxZNzfrvrfXk/09
Qaz5jv2UyB23Nn8IsX8gPumFsvQ7+xUfVG8pLXpjf26uy/ltVc/tp5TkT1o1
+a29bG8ug/miV/bvmDSXabo/Itk9hOiHVSLr3B/egvIZGN7Ecp1x/fnWfsEJ
ud0aSm/seZxct17VfWa/ZeeC5DOFb+1PLgmdY6P0yn5XXcsN918PqOaOv/M/
HT62ARgPebwne3c8tH96+vDhKWXV9naZJ1IexL2zd5X5Iiqx6K39w1bP6dUi
r+zVlqtXdm59a69gXiVtovTaPrmrsFloymOquSdPct3itZZv7Nns7sv3Gzy0
T+FkSVLmq7A/8nN9EJPtO3s/4Wg5OaW39mo3bj6edfwF1eMFnZ4qLW/Gm/LG
ft6KhkTVFU/tH1mtn5065RzN7cVFAwApSgKq
   "], {{0, 0}, {6, 6}}, {0, 1}],
  Frame->True,
  FrameLabel->{None, None},
  FrameTicks->{{{{5.5, 
       FormBox["1", TraditionalForm]}, {4.5, 
       FormBox["2", TraditionalForm]}, {3.5, 
       FormBox["3", TraditionalForm]}, {2.5, 
       FormBox["4", TraditionalForm]}, {1.5, 
       FormBox["5", TraditionalForm]}, {0.5, 
       FormBox["6", TraditionalForm]}}, {{5.5, 
       FormBox["1", TraditionalForm]}, {4.5, 
       FormBox["2", TraditionalForm]}, {3.5, 
       FormBox["3", TraditionalForm]}, {2.5, 
       FormBox["4", TraditionalForm]}, {1.5, 
       FormBox["5", TraditionalForm]}, {0.5, 
       FormBox["6", TraditionalForm]}}}, {{{0.5, 
       FormBox["1", TraditionalForm]}, {1.5, 
       FormBox["2", TraditionalForm]}, {2.5, 
       FormBox["3", TraditionalForm]}, {3.5, 
       FormBox["4", TraditionalForm]}, {4.5, 
       FormBox["5", TraditionalForm]}, {5.5, 
       FormBox["6", TraditionalForm]}}, {{0.5, 
       FormBox["1", TraditionalForm]}, {1.5, 
       FormBox["2", TraditionalForm]}, {2.5, 
       FormBox["3", TraditionalForm]}, {3.5, 
       FormBox["4", TraditionalForm]}, {4.5, 
       FormBox["5", TraditionalForm]}, {5.5, 
       FormBox["6", TraditionalForm]}}}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultPlotStyle" -> Automatic, "DomainPadding" -> Scaled[0.02], 
    "RangePadding" -> Scaled[0.05]}]], "Output",
 CellChangeTimes->{
  3.934709964572298*^9, 3.934710145366971*^9, 3.9347103572556267`*^9, 
   3.934710525840087*^9, {3.9347105752002826`*^9, 3.934710588418401*^9}, {
   3.934710623918949*^9, 3.9347107861758237`*^9}, 3.934710831304825*^9, {
   3.9347119493263135`*^9, 3.9347119592302184`*^9}, {3.9347124273274612`*^9, 
   3.93471243742222*^9}, 3.934712483144391*^9, 3.934939973599613*^9, {
   3.9349400577856283`*^9, 3.934940071096784*^9}, {3.934940111917838*^9, 
   3.9349401587504196`*^9}, 3.9349401933281803`*^9, {3.9349404448665867`*^9, 
   3.93494046534901*^9}, 3.9349405070731845`*^9, 3.9349405938074007`*^9, {
   3.93494076835645*^9, 3.9349407849413533`*^9}, 3.934940889323543*^9, {
   3.934957227385751*^9, 3.934957248798847*^9}, 3.9349572938647313`*^9, 
   3.9351224963173676`*^9, {3.935122582482724*^9, 3.9351226588408413`*^9}, 
   3.9351236998740425`*^9, {3.9351238044060316`*^9, 3.9351238328308926`*^9}, 
   3.935124221678583*^9},
 CellLabel->
  "Out[204]=",ExpressionUUID->"ca3f5bc7-875f-4c6b-9182-48d46f7ee30b"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVxXk4FGgcAOAZN4MPrTQ0yrXlrNTapN3fT9mUoyK2rSQr5ErlKLXb2vFg
UwkltEbuEDk2ukYqySNJuenR0GQtEUOucX27+8f7vDqeJ5y9JRgMhuN//t/O
e7D56ZD3991RFp2ufmKQ2q55spdtA7t/jT7TFCCGjRmpvLtsF5BZwfO0DRKD
/evOv9LZXhDkoMHZEiKG/V4zj6+yQ2GblpGe3nkxvF/3x/Y4dhRce9IRLJko
hkz1PTEX2UkQsTdEY/GBGLhyd9fEsnNhNKt2ZZv8HPx0IKtUNF4BY2bqeYaP
54BFuW622k/gulpf8lW/eTBwGh18fqkWxg3Ty401FuBMkyWkTr6EcKvGvee6
FkCjQlXAZL6BTzGlrkGJi3BPuL3xzdYWcO254pDlvgQ1/ulaB0baIHJDfUix
CYWpr78jd453wu3+Wku+iIKEuEhFy+AddDqJXmR6MdCCetzbV9ID2uPVz71f
MbAxalNTnVEvbDE4dip1AxNXJQyLC0f7wMM3wGYsi4nDM72C9vVCKFZjhU2y
JDD3E79B+cpH+FgTU7kYIYHKnPyx/v5+8M1ZyG+fkMDLfpU+mfoDcP/+ZtsU
d0mcxqJ+34h/IIAbXD/fKomh5rUVy58PQpBR6EGBtRT2ltReatb5BFtnB68v
fyiF8/5taYbnhkEwUVOvaSaNxtaySz78ERCqc9aop0mjbbbOsXKNUeBVc+cE
KjJ4hnNE94PbGBxscIp0+00GTUZcWZ2OIjg0bclZPSSDy4hIrnZOBCm7hSmm
brIo9SStVI83DnrTN17dq5PFgE38bnn7CXDvEGgaWcph0S7PzOrpCVAV54X7
FMjh1LCmykDyF2jc5SdSJfJYuc9WMslmEhIu7ZNbe14eI3ZGZ1QMTMIkM067
VCiPOu/tunKip0DJhfGM+YMCbvk2KoltPg2B4clljiUK6Kb9RsxsnQb+Ek3b
RFg41RAnPMmdgSpvLV7NaRamSrmHOuvPgtmL6kq5DhYuE1RmS9TOQtioUp6G
uSJKn+e6WJ4Sg6Pw4bvjSYrIKHQvFarNAXsI++pGFTH4z9I4tZo5SDz9sn7V
HiV8bHxBTjVoHrqyw3T0i5VQ1S7YJFJ5AbJblWgkUxl7TN+2nq1aALcW+6MJ
bspYdhP0+90XYUg6cWFtmTIeLrVQ5SwtgpnPctLEIPh7dBa35/YS8Cd5we9+
JHhnkJOm7EAhuzc3tymP4IX0aA/Bbgoia7atST5BL+fPBiVOFOSNdd/GFhBc
WVVV5rifwoTi7HWbIoIX4w/VXfakwDnxQfSgjKCvxY1xhbMUcgvU/+bxCepG
fbVT9haFbaapLU7NBJc2/6rUWUBhddZbu+IWgt2fP7bcKqKg1N5aKNNGMGH/
3cM7yimoZViv5HcQpEbOIdFVFH4pHGnR7SHY0xx/U7KVQr60SuznAYIPYmaO
trZTCAprCNoxSDDJ6ohhThcFbdNAq4whgvZ5ZhXbBBQ2JgfG7h0h+Cj89Uvu
EIWhrddmy8cJJpt+E+80QuFR90N1hS8ETwl5LjpjFDwlOtiekwTXOgT2Pp2k
YMKe7lCdISjFbMtNmKGwM3Ux3m+WYF+llb/HHAXzF8z1z8QEq/xz1q1fpODj
K3V/xTzBlFWsKUop/Gwna3BygeC/GDBTVA==
          "]]}, Annotation[#, "Charting`Private`Tag$5234#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVlGs01Hkch2dcQmrcL8OfYiklq4RW1Pdb7Cq3GhRKdEQ0NlGc7ltjqckl
tmPpQg2VXKqpRaeictCFCrmrYTLZiXGtjAmZ39oXn/O8es55Xn3Mwg74RijQ
aDTvuf1Pj4iBd9WDEevLBm3aKIkclFyNYoVMN5BW+ttWjslh9bWLuWVMf8ho
USrcIZWD59vOf/KY4TBdI5zIpREICJc9ucCMB4+MYX1bAwI9tmdd05lJsHGV
S+g5NwI8vS1nUphZsNM7jqvHI8BRLVt6jnkDvEZ0+11taBgYlM8f/1IOqy9b
rZ6Q01CdcILdTZ9B9V8W9U2v6WjJGh2oTa0DRtbItqpcBTzc6AQXJ+rhfW/0
ybazimhQrtVLpzdBjPPL4TNsJXwgcn3T5NICf6hG2vhFKmMNO884aLgNxpQ9
2M0R81C6ZJ3Gnf2d8Krd8OqPABVUmCrVNLZ8D3uQbysKU0VHsvuB310B6CW8
2uwSqoZvkuwbXywXwpj8YUl34HxclDk0VTz6Efjndg2E7FPHIZmwt32lCNrZ
s0XcqAV4Q1LZwDj/CVIinzcGnVyIDJNbY/39/aA+OGB0O42Bafsq9vIsxGAe
zfZs4GrgJJb2R536DFt0vfOCvTQx3q6uXL92AIDB6whq0ETh3brUd2YSeBH+
eUkJSwtn2G1Xlh0bAr9HcdGm7VpovUFFvrdyGPLu31EJ9dFG9wKzyPsGo6CZ
QFe0b9bGwyah5n3BYzCmIMt/7a6DK4a3qXd6j4O6ijgntlIHdTTGVeumx+G4
l/WM2hpdVHp2hf9T7heoXNLmm12ki9H2ld1qnl/B5tf9rrfM9LB0cxjv6eRX
MNG8FR+frYfSISNNcfY3OFDgEJ9K18cKP3fFLLcJ4Pr0Lb15SB9PbUq+Vi6e
APa6f7euF+ijWY9H1/VkKTDmP/swiwa4dk1SFtNuEqJS7TaxbhtgsGnTFL11
Eh7LbGQ5DEOUNqSLYjky4MTPfDQ9bIgXlULifS2+g+u4pPFDhyHq9FYUKNR9
h8baPnO5HROVT3L8neKmYGj0Ycy8v5lIKw7hi7SnITJB4lszysSDl/np2jXT
8GpxX5GJjxE+seaqasXMwIHcVbSeYiPU8ji4IpHxA44on9/TNGuEApvm1qNV
P6DrtGeMXoAx3rsKFv0hs4DCp2otRca4i++oZSKfherFEQVHZcZ4OjmfIyiR
w9riJ052nhTeGTC5wvAisEPw1bMjh0JuXvLuXh8CCno01rJLFIb7jljeZRGI
S3Fce+IyhVRV1T3vAAIz9csfmeVRmJKx80VaGAFqnLMvuoDCKMdLX+YfJVB2
PCF76jaF5km6m1QKCTj3vHag11Ao/+XEws4iAvQT+c+31lLYPfKppbCUQKLG
rBOvjsLMgLJdv90nsCGV1bz+JYVkue+h5CoCF3Sqy469oVDwLuOqYutc73aH
wJEOCh+eke1pbSew3bJmlXMXhVnOocuud835tQrj3G4KPW/+XL6xl0CsqMTI
QkDh4yNv6zmDBLSHxVZBfRRm2zhksIYJhMWGWRWKKIwT5fqbjRF4dK9owbdP
FFp5/S6sniCgJeD9mSamUInediNTNvcriYH63Z8p/FjhzN49TcB+pzjdcpDC
KvZ125WzBDzcvCVxEgpzFqlLCSHgYpxp/XSIwv8ATv1MiQ==
          "]]}, Annotation[#, "Charting`Private`Tag$5234#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVkms01HkYgA3jIIXBmMbfbURFVNtFIb1vsavIbq6TXBPKrEqaJsIxNlpp
xForhRrXrXWiFrUblXC6iCS1aOWWSkgTZibX37YfnvN8eL4+nJAjHmGKCgoK
bl/53y5hw+31H8K2GoiuCFomJoDuqB/Vx3aCOFbQ1m7ZBKy/nJtfxfaCv+k9
Ie9nJsC1tfPPAnYobJr0+0dFaRK4ofI7WWw+KB56G+2rMwmv1/zsmM5OBm5j
dw9smAQx84fTaexs6JIVORucmIQk1aoVZ9gloEyXvLKgTcEe38JKyedqaPCv
MjXbJgV1kuTvbHQPDInlyvrTMjB3Hx9uPNsED0Lz6Af75XDiqS3kTj2GIxnd
fTTBNLCqGb00WhvMWzLudy+ZhZuDji1tW54DX8zd3vB+Dhp4BZTv2AsYkDzG
tK4FkC530Lx2qBMWBH4i7j4FVJwu16LMX0FH4xPPMzE0tCHBNz0remD/5VMP
o1MVsSV5w9MHln2garBToJOvhMaZo9NXx/vBq+vlqag2Oo7K+3pfrh2EJLdc
tv2UMpaM1DZrnHsDrMkcE46NCmoY/v5paGgIRlg3Ah7xVVEUURMuNnsH90Mj
99VdUkMZlg8dTHwPxfLlszYDi5C/rqlar3EYajIZin6LF2NfRdPZds4IPAt2
N/ZxW4KzvBd5FidHoXJtvYibrIGrtqkshNeOgV6pVTOnSBOdizgHbrDGYW6L
OMw3QgtPGAaZDvh/gmtBHM+eKS20GvNW73STAOWjn02LY6COpkS1aUYCJj5G
40I1baTfy6tclv8ZnM6nZeWc1cYfN9R2q7lOgKnQxC6cqYPlO0PEd79+USRo
sYq/oIPSUX2tdzmTwBNttOtk6GKNp7NSttMUmD/fK9j1iy4m7ki5XP1uCrj2
drHHlJnIee3SVZwihYpERtktPhPtNiVns9fJIK7gW/O8ESb6G7VN0zpkUOik
e3zeWw+lzemDUUlyqLVNuFD4UA9z6YF8D7Mv0HwrzmHTGhbq9NYUKTZ9AZmx
8x1BFguVE5K8bI9OA7Mql58/y0KFq4GVg9ozIIwSrRb4LcXoi5Xp2g0zIC3o
ZY/WL8U7q1JVGYdnwcSFZmJhykaGS7TVTxpzsO2co2vHSTb2WD/riK2bgxi+
w93WLjZevwRmQ4HzkKpptOfX1foYUGnDMFyYB5Y017tfqI/ClMKknj8WwItn
FGHfpY/Xhg3zNHYR6Dx33m1uBYWpBSnBvd8T2J0uKfa3oDDU46N5hTsBVUF8
d50lhQZ1ddfduAQOl8BgvDWFaRl+D0QhBNofSXmz6yg8aHPh86JYAv2t6wMm
HCg0TdbdoVJG4F/x7rcPPSlc2By/pPMKgYHkaUszbwq7P755XlZOgDEevlvo
Q2EmtyrguxsExE/Edpt9KSSWHsdS6gjYMdXTywIp7GnPuKTUQWCvRGSdEEHh
X6fl+zteEogsTTvayaMw2z7IoriLQNDTrN++iaTQtXR19fZeAhflHQlvD1N4
O6b1cdIHAkZq2W2ufApzrDdmuI8RULgXpFt6nMKjg/lenE8EjPv32C4IKFy5
K7KvfopAY9/QsuuxFNJpL0oy5V97vPCDahyF/TX2vOAZAgfI3ox98RTW8YrX
rJ0nkPIohnk7gcLzxupSQgiE2fTGaSdS+B8i+Ed8
          "]]}, Annotation[#, "Charting`Private`Tag$5234#3"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV0/s/1XccwPHDMU6p41bskMs5ncP5lhIJRb3fjaURzek0GQ4ZkUyXeVTa
ejSFTMRKshIqlUYuuSxzIiWPWJFLo3BOYS7huOTuOJ9tP7wez7/gxQ44LAhS
ptFobv/1vy5BA01PBoO2FR3Oey3bJQcVR/0jUpYTGP6tu75eKIeNmWnpxSwh
CA9yW3J85OD6qu3hDVYg+HEseUfC5OAZOPP4EisCKj1EamYJcuiyOO+YyIoG
71hRsc1LOWSt3B0bz0qBAKcq1X/cFyGKUWz2CysbGpiqFWUiBezzulkwNl4C
tVKnN1PhNFQnUT7ORlVAYNTvUrkS8jxkA88u1ED4WqmtZBUdTzRshrTJOgi6
4jAQVK2CeiVaEiWlRjj0YkGNE6qKZd2OLxsdmqFfL5L+3JOBT0NvGHgNt0Lx
4WtNAu+lOGW6VePB923gYh4oyxEuQ+W5XE0D3jsI9/rwzC2JiTbEv2xPfifM
RO5OLPtWE19GWzfUrpHChXhBdW64FhonD83dl72H8i3BY7xMbRyakUrebOgG
e5GH99ZKHcz+WFHPvNgDruXSbT3TK5BpeG+0t7cXlqQzJ3IpXUw4WHogi9sH
lvvEDcE79HAac3tDzvRD/v2attSTn2OEVU2J7rMBGOnPnlW7zEJpfs2FJvZH
uBSBGjlP9HEhtPU6dWoI1nUOapb2GODa7WqKAxXDoK1a1+8sW4XOt9jBRXoy
yDGx10hdYoQnDP04H3xGQeLawYpbZozmw3vV29zGYK8tL/+8sgnqaIwxaubH
oL5XmiaINUGVqusFq9PHYZP6ocZIhQkesq54u8R1AoLuhK3JOs3G3K8Csiqn
J2D6uHeH/wwbp4b0NftSP8FVCyt3hwMcLN3jTE9xmoRvmgszkjo4eGZnTGZJ
3ySQX228w3asRnaXS/vtmCnwT8qyrcpbjVtso1NYVtNg9/WjCSMWF32MGueU
WqbB17j1XsOPXJyqT+w+EjUDlnc7gm17uZimIooQcGdhnNEt9HXkoY6k9JZy
zSwsNQhyPpfBw89ORwk3H52DekfWVk3CQ9p9UUG39jwk7o8s1vQ0xWPXChK1
n86DdiRN1brEFB+vjWNohS9AdZ0g4fhyM9RyOWZ+limHv+rUHraJzLBz3euW
SLEcFMnxFXqlZliYAdxe0SIY9rsFNtD56Ftgo2WoWITjlaXxwt18/DnmZlTn
7wroyZNvO53JxwcDhteZuwiEKFQEuQN8jLsR4y9xJ2D+5cF02SAfAwUjvHwP
AoKGey8sh/i4SiwudPMk8GCwpvaPET7GJ3nXJgQQYGnPej2d4GOIzW/jSyMJ
nLvCeN8k5yMnesVOtbsEOHH1ce80KVTY/bS8Lee/e+yrdfW1KXw70tN8N5fA
diXWeS8dCpM9i313FBHAoQVm+0oKyRrBDzFiAvwQmrhFn8LOpqQMeguBK/sT
Lz7nUvgodua7ljcE3C1POdFNKUyx96NutxMoeszoQjMKXe+sL/lCQsDB1qCs
gqLwz5Ov6qIGCYy0xzIK11OYum5TkscwgYjyiZZhCwqPdqcL2aMEbPJMzlKW
FPJ3hUmfTBKw+9Qce2sjhSpKrdnJMwS6fPy6JNYUvi+1D/WfJxBLr9Q1sKFQ
HHrbYsMigb7xCStPWwqvGqtPEUKgwErZ6rIdhf8CjvtH5w==
          "]]}, Annotation[#, "Charting`Private`Tag$5234#4"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.528488, 0.470624, 0.701351], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVx3k41HkcwPEhbWKNMxr3YPxErbbQYfX5tLRE2iWrtYinxbgqk3qsSjVC
STIrGzWOHJHI0RjVutroYJVEZFfUmHLmaM048932j/fzet7M/YfcA2VpNJrr
5/7XOXCo/f5w4Dbz3K7BthYJyNlrR/QzHKAyPuiHgHYJbMzJyBQwPMCs9J7V
YrcEXJ52385iBEB9UXqRzTsJ7A2YqUtlHIENpjGhXUQCry3P2icz4oAfckau
0VoK11Z9n3CekQYx7Y6/+RZIgSsvoBIZBWAFrPW05Bn4ySu3fHKqCuy+rPVM
rZsDRcL1cdRvgLSOY+l8jUVguY0PNSY1wWbnaBG7dAminm2BjOlm2GrHxq4R
GmpVqfbJyLSBReohutNFWawW2be2ffMCElb5dmmflsMHoVk6XmOdwDHnNWrw
vkCJqZ3yrQPdIEla2qF1VR5l50pUdFh/QyHT9OeIYQW0If7Ve8p6wdNh2KXZ
SAlb46yePTLvh8fXN52N9lZGA97oXPH4G7Dk+4X7vVPB0Zn+vpfrRcD3eVIl
llfDgpGaFvrFAcjMujoisFdHul7RhFgsBmpgQXH+qAZeCBEGXTN5D4nNr8yU
eKtQiiXi4FODsJ3bcdK2ThOPbGiq0mwcgvOJsX7O7VrYX9aU1M4cAeusMlWO
dDUuhHby1xwbBfNxwx6xsjZabF+xFFQzBswMb9lMFR10zGOyK7XGYVHAaYgy
1MUoPT+jtz4T8Lzyo+bXq/Vw7diPit2uk/B7zyUZn+X6qK48Kd80Pwl/KQ6s
9KIZoFwDv9w4cwqyRmLZ9WIDDLOq6Vnp8hHW1qp6rQgzxJKd+6/VSz9ClPGu
QnafIUpGtVXeX/4Xyo7HNXk6MlG4x3FZmsM0vHVVQedqJp5yis+pej8Nl8z6
c+x1jJD52vlVfrwEUkYT74qOG+HWTXFpjA1SiJSpXrlGZIQ++m1zMh1SuCeQ
vtkGxihpSRZFcGeA1exyuzzXGDPk9h1xN5kFMy+FHJ8FY1TvE+bJNs1CSQW/
ws7NBJfHcD22cObg4rOwCMtSE6QV7ysXqc3D6c6NQjoxwcNXy5PVHsxDdtXc
2QZPFtZZnJNXPbgAs2HBhQ9vslDV+fDaWPoiqAnUq31nWNi77nlHdO0iqEzY
XjjnZIoV2WAi3vcJBisFR6+kmqJvuY2q3tInCNHf7XCjxxRPx+dye28uQXhw
011VFoW3hvT49F0E6ntap4ZCKDyXFe/ft5uArsWIEiOMwgD3D6wyNwKBemlK
O8Mp1K2trXDdS8A/PPvOjYMUnk/xfnRhPwFOCO1OUCSFwTZXphSiCUiT0oNe
n6DQKE7DaUUhgT+j7l8XplC4tPmEUvcNAntG/W1FPAp7Pgy8KCwhYD1AF9JT
KeTtFfh+V0ngSWueBzuNQmLuHhlfS8CFq7lD6wqFve0p2cs6CDzF5HFOHoV3
E2Z+6XhJILum81FmPoVptn5r8l8RgIPsM48LKHS5/lXVt30E2gdjinWLKPzj
16fN3GEC3qb/FD8sofDyOusUtzECbV5DBROlFHJEmR7MCQId2X5xjDIKzXaF
99+fJnCghT8ZXkGhnExnAW+GQCQ7OOZyJYVvhLah/vMERmLLxhtuU1gbmm+5
/hMBhVmOw7CAwnQDRQkhnz+v+qSakML/AB1UVKU=
          "]]}, Annotation[#, "Charting`Private`Tag$5234#5"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.772079, 0.431554, 0.102387], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVj3081HccwJ3Hqysc7n67oqLMQ5JKyqp9PlJIqENRnnr1nFpTq5loUq4k
oiazPERMO6ojREWSW5vmIUnYS6c751LnsZzLHb5rf7xf73/e/7zNd3/vu09T
Q0PD+wv/23Nff+uT9/u+jcUFyp0cMWi7zono4WyAQxEC0YSpGFbcyMgq4/iD
on0P//oCMWxu6riXzdkLLc2RuhIrMQTsVdZc5ZwAhz4yfcFJDG+WXnBN5sQD
drjJlvmLIZe15XwiJw0er49N1rkihjh6mdVFTgG4d7+0HTSUQOCOPMHIaDk8
6OA2hG3sBQaJC3afVws1fjGJa1OlYMkd6q+/JIRruqNbztFkENnsDBljDdDI
Dc8kf78DqpwpotFaoIQZ2avJfw/3Ja6NLWtfgv3FqL4Lw3J4Gp49d8fAK+iO
+NY17/AQKL5eZ3Dnuw7YdDhIa130CGhOFBvOtfwXMnqWsb3Uo+BEdt33u9sN
wZN/mYp+/gSN8Y7Nz2x7IPEa62ENSwHzU+UT/KG3cNWR9bp/YBzkyh5Ru4ME
BHW8wLraz1Dw4dFz/cu9cCpPbr/6tQr0zW4NS6VScKf7iIRTk5B0qGJ/7iIZ
rCPnbFtYBMaxWHow9h1c8XFuba3UwBPLheXs+n5oDjp2P6WThj13hZdazT8A
e89rDxmlherwV5k2p+TwFe2Bdd02bVzsoje9/9EAbO+Ltl59Rgfdb5ofKKWG
wM5CLR6v18VIszALcfAw8M8LE2pH9NBuYBujw3sEZmSoCuUmM9DYYIQuVI3A
7Ysu0fneM1G7NlOwMGsUZPz8X1KPMPCw46OuGZs/QmWmsulA9iws3rQ79/H4
R0jixhyS1s1GhXyOoSz9E0gVTW6bGvWxws9dK23DGATxavijfQYY68G7US4b
A6LofKE+bojmbzw783kKKE7Mt18zaIjfrIpP4ywfh8sfa0PcjjIxeF7LBK1t
HPyyotZu72Wi4nmyJCJOCbIEl0u3Q40wQzv0hO+iz9CVLtZLazZCY1HFTU3h
Zxiw1sjd6myMOqfj/J2PTUAp3brxDd8YNfihAomRCsZb+mvUBiZ4/Log2eip
CpSkhHEl2gRrFifQmUfV4H86VuggMUGm53G7s/qTYKtfhYHAwu4lL9qiqidh
lq9VQGEeC0tyYJE0dApWHtA+NaliYYjAiWk2PQWWZqtEIVvZeIaXF9ddNA1/
2j+8mVfExjv9Zpn6XgTSwns6qybZmJDN2yXyIaBOj2m3mGbjXt9By7tcAq5p
V4uSCBtNq6tLvAMIlNVvEIVpUpiYEvQsaTeBfzbGH9GmU3jQ6bfRmVEEsvzP
2roZU2gRb+KhV0jAtPZW8G0bCqdXx8zu+INAUWnJSeZiCrsGe18WFhMoCJx5
8Ec7ClMDykLcSglwQxs6YSmFxNb3B141gaY4G/kLRwq7W1NytNoILPzE6JID
hVXnlXva2gm4uy1I9HGhMG1NmE1+JwFBpdykdD2Fm3+3L18vIvA0pa7y5EYK
H/7U1BD3nsAyH9MVU54Upi9ZmcId+PLTmHUv1IvCY5Isf/NhAvtz9GY98abQ
2utIz5MxAm3tFV5nt1KoTXtVkKok0EDXdezlUvi2Yk34LtWX3manwtWPwurw
/KUOUwQ8cqpSC/wp/HU+Q0EIAUazla7Odgr/A4OwXZA=
          "]]}, Annotation[#, "Charting`Private`Tag$5234#6"]& ]}}, {}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
       AbsolutePointSize[6], "ScalingFunctions" -> None, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0, 2}, {0., 12.610498011368092`}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*SubscriptBox[\\(x\\), \\(1\\)]\\)(t)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(x\\), \\(2\\)]\\)(t)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(x\\), \\(3\\)]\\)(t)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(x\\), \\(4\\)]\\)(t)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(x\\), \\(5\\)]\\)(t)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(x\\), \\(6\\)]\\)(t)\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #6}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.922526`", ",", "0.385626`", ",", "0.209179`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.3523253333333333, 0.3137493333333333, 
                    0.46756733333333333`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.528488`", ",", "0.470624`", ",", "0.701351`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.528488, 0.470624, 0.701351]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.528488, 0.470624, 0.701351], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.5147193333333333, 0.28770266666666666`, 
                    0.06825800000000001], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.772079`", ",", "0.431554`", ",", "0.102387`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.772079, 0.431554, 0.102387]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.772079, 0.431554, 0.102387], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6}], "}"}], 
           ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.934709964572298*^9, 3.934710145366971*^9, 3.9347103572556267`*^9, 
   3.934710525840087*^9, {3.9347105752002826`*^9, 3.934710588418401*^9}, {
   3.934710623918949*^9, 3.9347107861758237`*^9}, 3.934710831304825*^9, {
   3.9347119493263135`*^9, 3.9347119592302184`*^9}, {3.9347124273274612`*^9, 
   3.93471243742222*^9}, 3.934712483144391*^9, 3.934939973599613*^9, {
   3.9349400577856283`*^9, 3.934940071096784*^9}, {3.934940111917838*^9, 
   3.9349401587504196`*^9}, 3.9349401933281803`*^9, {3.9349404448665867`*^9, 
   3.93494046534901*^9}, 3.9349405070731845`*^9, 3.9349405938074007`*^9, {
   3.93494076835645*^9, 3.9349407849413533`*^9}, 3.934940889323543*^9, {
   3.934957227385751*^9, 3.934957248798847*^9}, 3.9349572938647313`*^9, 
   3.9351224963173676`*^9, {3.935122582482724*^9, 3.9351226588408413`*^9}, 
   3.9351236998740425`*^9, {3.9351238044060316`*^9, 3.9351238328308926`*^9}, 
   3.93512422178796*^9},
 CellLabel->
  "Out[206]=",ExpressionUUID->"7a7c424f-d9b8-4390-af21-d86536565cb2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"animation", " ", "plot", " ", "the", " ", 
    RowBox[{"tokens", "'"}], " ", 
    RowBox[{"trajectory", " ", "--"}], " ", "the", " ", "solution", " ", "of",
     " ", "the", " ", "system"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"endpoint", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Animate", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x1sol", "[", "t", "]"}], ",", 
         RowBox[{"x2sol", "[", "t", "]"}], ",", 
         RowBox[{"x3sol", "[", "t", "]"}], ",", 
         RowBox[{"x4sol", "[", "t", "]"}], ",", 
         RowBox[{"x5sol", "[", "t", "]"}], ",", 
         RowBox[{"x6sol", "[", "t", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", "a"}], "}"}], ",", 
       RowBox[{"PlotLegends", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(x\), \(1\)]\)(t)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(x\), \(2\)]\)(t)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(x\), \(3\)]\)(t)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(x\), \(4\)]\)(t)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(x\), \(5\)]\)(t)\>\"", ",", 
          "\"\<\!\(\*SubscriptBox[\(x\), \(6\)]\)(t)\>\""}], "}"}]}]}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "0", ",", "endpoint"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9347106012637177`*^9, 3.934710607668413*^9}, {
   3.9347108443582697`*^9, 3.9347108451081305`*^9}, {3.9347119234338317`*^9, 
   3.9347119280340548`*^9}, {3.9347119709681187`*^9, 3.93471197583207*^9}, 
   3.9349399942204933`*^9},
 CellLabel->
  "In[351]:=",ExpressionUUID->"a0b8f5b9-7c8b-4e9f-be43-001aa8ffb4ee"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`a$$ = 0.17123594284057617`, Typeset`show$$ =
     True, Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`a$$], 0, 1}}, Typeset`size$$ = {538., {130., 136.}}, 
    Typeset`update$$ = 0, Typeset`initDone$$, Typeset`skipInitDone$$ = 
    True, $CellContext`a$13227$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`a$$ = 0}, 
      "ControllerVariables" :> {
        Hold[$CellContext`a$$, $CellContext`a$13227$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> Plot[{
         $CellContext`x1sol[$CellContext`t], 
         $CellContext`x2sol[$CellContext`t], 
         $CellContext`x3sol[$CellContext`t], 
         $CellContext`x4sol[$CellContext`t], 
         $CellContext`x5sol[$CellContext`t], 
         $CellContext`x6sol[$CellContext`t]}, {$CellContext`t, 
         0, $CellContext`a$$}, 
        PlotLegends -> {
         "\!\(\*SubscriptBox[\(x\), \(1\)]\)(t)", 
          "\!\(\*SubscriptBox[\(x\), \(2\)]\)(t)", 
          "\!\(\*SubscriptBox[\(x\), \(3\)]\)(t)", 
          "\!\(\*SubscriptBox[\(x\), \(4\)]\)(t)", 
          "\!\(\*SubscriptBox[\(x\), \(5\)]\)(t)", 
          "\!\(\*SubscriptBox[\(x\), \(6\)]\)(t)"}], 
      "Specifications" :> {{$CellContext`a$$, 0, 1, 
         AppearanceElements -> {
          "ProgressSlider", "PlayPauseButton", "FasterSlowerButtons", 
           "DirectionButton"}}}, 
      "Options" :> {
       ControlType -> Animator, AppearanceElements -> None, DefaultBaseStyle -> 
        "Animate", DefaultLabelStyle -> "AnimateLabel", SynchronousUpdating -> 
        True, ShrinkingDelay -> 10.}, "DefaultOptions" :> {}],
     ImageSizeCache->{599., {177., 184.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Animate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{
  3.9347099695711145`*^9, 3.934710174331134*^9, 3.9347103881413813`*^9, 
   3.9347104596087885`*^9, 3.9347108469045424`*^9, 3.934711976347571*^9, 
   3.934712509968503*^9, {3.934939987118132*^9, 3.9349399952514524`*^9}, 
   3.93494008233889*^9, 3.9349402014371543`*^9, {3.9349572400356245`*^9, 
   3.9349572583091497`*^9}, 3.9351236062060776`*^9},
 CellLabel->
  "Out[352]=",ExpressionUUID->"1bf39e9a-8182-46d0-a139-dd1921b8b1c7"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cf", "=", 
   RowBox[{
    RowBox[{"Blend", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0.", ",", 
          RowBox[{"RGBColor", "[", 
           RowBox[{"0.260487", ",", "0.356", ",", "0.891569"}], "]"}]}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.166667", ",", 
          RowBox[{"RGBColor", "[", 
           RowBox[{"0.230198", ",", "0.499962", ",", "0.848188"}], "]"}]}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.333333", ",", 
          RowBox[{"RGBColor", "[", 
           RowBox[{"0.392401", ",", "0.658762", ",", "0.797589"}], "]"}]}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.499999", ",", 
          RowBox[{"RGBColor", "[", 
           RowBox[{"0.964837", ",", "0.982332", ",", "0.98988"}], "]"}]}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.5", ",", 
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "1"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.500001", ",", 
          RowBox[{"RGBColor", "[", 
           RowBox[{"0.95735", ",", "0.957281", ",", "0.896269"}], "]"}]}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.666667", ",", 
          RowBox[{"RGBColor", "[", 
           RowBox[{"0.913252", ",", "0.790646", ",", "0.462837"}], "]"}]}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.833333", ",", 
          RowBox[{"RGBColor", "[", 
           RowBox[{"0.860243", ",", "0.558831", ",", "0.00695811"}], "]"}]}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1.", ",", 
          RowBox[{"RGBColor", "[", 
           RowBox[{"1.", ",", "0.42", ",", "0."}], "]"}]}], "}"}]}], "}"}], 
      ",", "#1"}], "]"}], "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cfScaled", "=", 
   RowBox[{
    RowBox[{"cf", "@", 
     RowBox[{"Rescale", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.5", ",", "1"}], "}"}]}], "]"}]}], "&"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.934595839018551*^9, 3.934595849264368*^9}, {
   3.9345959957489433`*^9, 3.9345960997613783`*^9}, {3.9345962438294983`*^9, 
   3.934596256320749*^9}, {3.9345966109610486`*^9, 3.9345966162205515`*^9}, 
   3.9351241113627634`*^9, {3.9351241423521447`*^9, 3.935124143305041*^9}, {
   3.9351243297244296`*^9, 3.9351243373632765`*^9}, {3.9351243710623937`*^9, 
   3.9351243999461713`*^9}},
 CellLabel->
  "In[217]:=",ExpressionUUID->"34f57226-bb05-46bf-8d64-a20eb8dcf71a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixPlot", "[", 
  RowBox[{"attnpoint", ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"BarLegend", "[", 
     RowBox[{"{", 
      RowBox[{"Automatic", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.1"}], "}"}]}], "}"}], "]"}]}], ",", 
   RowBox[{"ColorFunction", "\[Rule]", "cfScaled"}], ",", 
   RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.935124159154205*^9, 3.9351241809302473`*^9}, 
   3.935124242173721*^9, {3.9351243485077085`*^9, 3.9351243489295177`*^9}},
 CellLabel->
  "In[219]:=",ExpressionUUID->"0fa60127-3dc9-4b2e-809d-a8dfa964fbf1"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[
    RasterBox[CompressedData["
1:eJxTTMoPSmVmYGBgg2IQ+9wjHYHyRe/s3RLzcuoWvrPP65fbcGbNG/uF9iff
Xf3/3t6eN/YumL68Zf1MIO1RNTVjIZDelpDhCKL/1U77IAmkGcDgA9F0Q6sD
5/pf7+15Dk+/ugZI6+qqfBD8/N4+hyv4YzDQPUVxgdt+Lnhn/2Jaa13x6jf2
cw5eZ1oPtOfvfZ+H64D0+bmfWK2BtETOo8eeQPqTWtkMEL1NRErU9R/p7sFF
H0iQ9vAHumfJgRLJF0D3bMicus4V6J7FKtU3VgLt459+ZguIPtd9tFQPZP/J
Yjc7IK3LafHNFki/jvC4qkFF9/Q8K1haBHRPVcDa3bnA+JJ0DXRbCIyveXmr
OS8C7eOys/h2AUgfevbxeC+Qnjnxdto0IJ1fKW8NoqOulWv/p6J7Qucd9ysE
ume72s01GUD37DCMlpsCdM8crTe954H26W++XQmiXewidLrISCek0t0xzPqt
QPe8Nvl5fDPQPS+Mj1SGr31Dc3tx0QBJkySb
     "], {{0, 0}, {6, 6}}, {0, 1}], Frame -> True, FrameLabel -> {None, None},
     FrameTicks -> {{{{5.5, 
         FormBox["1", TraditionalForm]}, {4.5, 
         FormBox["2", TraditionalForm]}, {3.5, 
         FormBox["3", TraditionalForm]}, {2.5, 
         FormBox["4", TraditionalForm]}, {1.5, 
         FormBox["5", TraditionalForm]}, {0.5, 
         FormBox["6", TraditionalForm]}}, {{5.5, 
         FormBox["1", TraditionalForm]}, {4.5, 
         FormBox["2", TraditionalForm]}, {3.5, 
         FormBox["3", TraditionalForm]}, {2.5, 
         FormBox["4", TraditionalForm]}, {1.5, 
         FormBox["5", TraditionalForm]}, {0.5, 
         FormBox["6", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}}}}, GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], 
    Method -> {
     "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
      "DefaultPlotStyle" -> Automatic, "DomainPadding" -> Scaled[0.02], 
      "RangePadding" -> Scaled[0.05]}],FormBox[
    FormBox[
     TemplateBox[{
       FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           GraphicsBox[{{}, {}, 
             RasterBox[CompressedData["
1:eJxd13c41l/cB3AiLSoloSEJoTIaGngnKrfQsFNmEoWSBiqVFQ27okJLijQo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              "], {{
                Rational[-15, 2], 
                Rational[-225, 2]}, {
                Rational[15, 2], 
                Rational[225, 2]}}], {Antialiasing -> False, 
              AbsoluteThickness[0.1], 
              Directive[
               Opacity[0.3], 
               GrayLevel[0]], 
              LineBox[
               NCache[{{
                  Rational[15, 2], 
                  Rational[-225, 2]}, {
                  Rational[-15, 2], 
                  Rational[-225, 2]}, {
                  Rational[-15, 2], 
                  Rational[225, 2]}, {
                  Rational[15, 2], 
                  Rational[225, 2]}, {
                  Rational[15, 2], 
                  Rational[-225, 2]}}, {{7.5, -112.5}, {-7.5, -112.5}, {-7.5, 
                112.5}, {7.5, 112.5}, {7.5, -112.5}}]]}, {
              CapForm[None], {}}, {Antialiasing -> False, 
              StyleBox[
               LineBox[{{7.5, -112.5}, {7.5, 112.5}}], 
               Directive[
                AbsoluteThickness[0.2], 
                Opacity[0.3], 
                GrayLevel[0]], StripOnInput -> False], 
              StyleBox[
               StyleBox[{{
                  StyleBox[
                   LineBox[{{{7.5, -112.5}, 
                    Offset[{4., 0}, {7.5, -112.5}]}, {{7.5, -67.5}, 
                    Offset[{4., 0}, {7.5, -67.5}]}, {{7.5, -22.5}, 
                    Offset[{4., 0}, {7.5, -22.5}]}, {{7.5, 22.5}, 
                    Offset[{4., 0}, {7.5, 22.5}]}, {{7.5, 67.5}, 
                    Offset[{4., 0}, {7.5, 67.5}]}, {{7.5, 112.5}, 
                    Offset[{4., 0}, {7.5, 112.5}]}}], 
                   Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], StripOnInput -> False], 
                  StyleBox[
                   LineBox[{{{7.5, -101.25}, 
                    Offset[{2.5, 0.}, {7.5, -101.25}]}, {{7.5, -90.}, 
                    Offset[{2.5, 0.}, {7.5, -90.}]}, {{7.5, -78.75}, 
                    Offset[{2.5, 0.}, {7.5, -78.75}]}, {{7.5, -56.25}, 
                    Offset[{2.5, 0.}, {7.5, -56.25}]}, {{7.5, -45.}, 
                    Offset[{2.5, 0.}, {7.5, -45.}]}, {{
                    7.5, -33.74999999999999}, 
                    Offset[{2.5, 0.}, {7.5, -33.74999999999999}]}, {{
                    7.5, -11.25}, 
                    Offset[{2.5, 0.}, {7.5, -11.25}]}, {{7.5, 0.}, 
                    Offset[{2.5, 0.}, {7.5, 0.}]}, {{7.5, 11.25}, 
                    Offset[{2.5, 0.}, {7.5, 11.25}]}, {{7.5, 33.75}, 
                    Offset[{2.5, 0.}, {7.5, 33.75}]}, {{7.5, 
                    45.000000000000014`}, 
                    Offset[{2.5, 0.}, {7.5, 45.000000000000014`}]}, {{7.5, 
                    56.25}, 
                    Offset[{2.5, 0.}, {7.5, 56.25}]}, {{7.5, 78.75}, 
                    Offset[{2.5, 0.}, {7.5, 78.75}]}, {{7.5, 90.}, 
                    Offset[{2.5, 0.}, {7.5, 90.}]}, {{7.5, 101.25}, 
                    Offset[{2.5, 0.}, {7.5, 101.25}]}}], 
                   Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4], 
                    Opacity[0.3]], StripOnInput -> False]}, 
                 StyleBox[
                  StyleBox[{{
                    StyleBox[{
                    InsetBox[
                    FormBox["0", TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -112.5}], {-1, 0.}, Automatic, {1, 
                    0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"0.02\"", 0.02, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 2}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -67.5}], {-1, 0.}, Automatic, {1, 
                    0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"0.04\"", 0.04, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 2}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -22.5}], {-1, 0.}, Automatic, {1, 
                    0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"0.06\"", 0.06, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 2}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 22.5}], {-1, 0.}, Automatic, {1, 
                    0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"0.08\"", 0.08, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 2}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 67.5}], {-1, 0.}, Automatic, {1, 
                    0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"0.10\"", 0.1, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 2}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 112.5}], {-1, 0.}, Automatic, {1, 
                    0}]}, 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], {
                    Directive[
                    Opacity[1]], 
                    Directive[
                    Opacity[1]]}, StripOnInput -> False], 
                    
                    StyleBox[{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}}, 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4], 
                    Opacity[0.3]], {
                    Directive[
                    Opacity[1]], 
                    Directive[
                    Opacity[1]]}, StripOnInput -> False]}, {}}, {
                    Directive[
                    Opacity[1]], 
                    Directive[
                    Opacity[1]]}, StripOnInput -> False], "GraphicsLabel", 
                  StripOnInput -> False]}, "GraphicsTicks", StripOnInput -> 
                False], 
               Directive[
                AbsoluteThickness[0.2], 
                Opacity[0.3], 
                GrayLevel[0]], StripOnInput -> False]}}, PlotRangePadding -> 
            Scaled[0.02], PlotRange -> All, Frame -> True, 
            FrameTicks -> {{False, False}, {True, False}}, FrameStyle -> 
            Opacity[0], FrameTicksStyle -> Opacity[0], 
            ImageSize -> {Automatic, 225}, BaseStyle -> {}], Alignment -> 
           Left, AppearanceElements -> None, ImageMargins -> {{5, 5}, {5, 5}},
            ImageSizeAction -> "ResizeToFit"], LineIndent -> 0, StripOnInput -> 
          False], {FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]}, "BarLegend", 
      DisplayFunction -> (#& ), 
      InterpretationFunction :> (RowBox[{"BarLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{
                 RowBox[{"cf", "[", 
                   RowBox[{"Rescale", "[", 
                    RowBox[{"#1", ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0.5`", ",", "1"}], "}"}]}], "]"}], "]"}], "&"}], 
               ",", 
               RowBox[{"{", 
                 RowBox[{"0", ",", "0.1`"}], "}"}]}], "}"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
           RowBox[{"Ticks", "\[Rule]", "Automatic"}], ",", 
           RowBox[{"\"PinningPoint\"", "\[Rule]", "0.5`"}], ",", 
           RowBox[{"\"SmoothRange\"", "\[Rule]", "True"}], ",", 
           RowBox[{"Charting`TickSide", "\[Rule]", "Right"}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}]}], "]"}]& )], 
     TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.9351241609194117`*^9, 3.9351242071039095`*^9, 3.935124243204727*^9, {
   3.9351243498980045`*^9, 3.9351243796072435`*^9}, 3.935124413427353*^9},
 CellLabel->
  "Out[219]=",ExpressionUUID->"37c439c4-4f74-4587-883d-7a04b953e5eb"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Mamba dynamic with dim one and L tokens", "Section",
 CellChangeTimes->{{3.934709297499654*^9, 3.93470933343696*^9}, {
  3.9347108200419035`*^9, 3.9347108244314537`*^9}, {3.9347108819621763`*^9, 
  3.9347108824463997`*^9}, {3.935124440759504*^9, 
  3.9351244447897973`*^9}},ExpressionUUID->"d90a2fb3-8b9c-4002-9cd9-\
6b175d094cb0"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.9351806626256075`*^9},ExpressionUUID->"18195cc9-b2d6-401b-90c9-\
25068dc71387"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"L", " ", "tokens", " ", "of", " ", "dim", " ", "1"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"L", "=", "10"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"endpoint", "=", "10"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mumin", "=", 
     RowBox[{"-", "2"}]}], ";", 
    RowBox[{"mumax", "=", 
     RowBox[{"-", "0.5"}]}], ";", 
    RowBox[{"mu", "=", 
     RowBox[{"RandomReal", "[", 
      RowBox[{"{", 
       RowBox[{"mumin", ",", "mumax"}], "}"}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SDeltamin", "=", "0.5"}], ";", 
    RowBox[{"SDeltamax", "=", "1"}], ";", 
    RowBox[{"SDelta", "=", 
     RowBox[{"RandomReal", "[", 
      RowBox[{"{", 
       RowBox[{"SDeltamin", ",", "SDeltamax"}], "}"}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"a", "=", 
    RowBox[{"RandomReal", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"initial", " ", "conditions"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tmin", "=", 
     RowBox[{"-", "1"}]}], ";", 
    RowBox[{"tmax", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"vars", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"x", "[", "i", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"initial", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "i", "]"}], "[", "0", "]"}], "==", 
       RowBox[{"RandomReal", "[", 
        RowBox[{"{", 
         RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"step", " ", "size", " ", "function"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Delta", "[", 
      RowBox[{"r_", ",", "SDelta_"}], "]"}], ":=", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       RowBox[{"Exp", "[", 
        RowBox[{"SDelta", "*", "r"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"hidden", " ", "attention", " ", "scores"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AttnMatrix", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"P", "[", "l", "]"}], "[", "j", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "L"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"l", "=", "1"}], ",", 
      RowBox[{"l", "\[LessEqual]", "L"}], ",", 
      RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "1"}], ",", 
        RowBox[{"j", "\[LessEqual]", "L"}], ",", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"l", "<", "j"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"P", "[", "l", "]"}], "[", "j", "]"}], "=", "0"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"l", "==", "j"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"P", "[", "l", "]"}], "[", "j", "]"}], "=", 
             RowBox[{"mu", "*", 
              SuperscriptBox[
               RowBox[{
                RowBox[{"x", "[", "l", "]"}], "[", "t", "]"}], "2"], "*", 
              RowBox[{"Delta", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"x", "[", "l", "]"}], "[", "t", "]"}], ",", 
                "SDelta"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"P", "[", "l", "]"}], "[", "j", "]"}], "=", 
             RowBox[{"mu", "*", 
              RowBox[{
               RowBox[{"x", "[", "l", "]"}], "[", "t", "]"}], "*", 
              RowBox[{
               RowBox[{"x", "[", "j", "]"}], "[", "t", "]"}], "*", 
              RowBox[{"Delta", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"x", "[", "j", "]"}], "[", "t", "]"}], ",", 
                "SDelta"}], "]"}], "*", 
              RowBox[{"Exp", "[", 
               RowBox[{
                RowBox[{"-", "a"}], "*", 
                RowBox[{
                 UnderoverscriptBox["\[Sum]", 
                  RowBox[{"k", "=", 
                   RowBox[{"j", "+", "1"}]}], "l"], 
                 RowBox[{"Delta", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"x", "[", "k", "]"}], "[", "t", "]"}], ",", 
                   "SDelta"}], "]"}]}]}], "]"}]}]}]}], "\[IndentingNewLine]", 
           "]"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
       "]"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"x", "[", "l", "]"}], "'"}], "[", "t", "]"}], "==", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"j", "=", "1"}], "L"], 
         RowBox[{
          RowBox[{
           RowBox[{"P", "[", "l", "]"}], "[", "j", "]"}], "*", 
          RowBox[{
           RowBox[{"x", "[", "j", "]"}], "[", "t", "]"}]}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "L"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sys", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"ode", ",", "initial"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"xsol", "[", "l", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "L"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"NDSolveValue", "[", 
      RowBox[{"sys", ",", "vars", ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", "endpoint"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solAtEndPoint", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", "l", "]"}], "[", "t", "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"x", "[", "l", "]"}], "[", "endpoint", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "L"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AttnMatrixInter", "=", 
     RowBox[{"Replace", "[", 
      RowBox[{"AttnMatrix", ",", "solAtEndPoint", ",", "All"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solValueAtEndPoint", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", "l", "]"}], "[", "endpoint", "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"sol", "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", "endpoint", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "L"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AttnMatrixValue", "=", 
     RowBox[{"Replace", "[", 
      RowBox[{"AttnMatrixInter", ",", "solValueAtEndPoint", ",", "All"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"set", " ", "color", " ", "range"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cf", "=", 
     RowBox[{
      RowBox[{"Blend", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0.", ",", 
            RowBox[{"RGBColor", "[", 
             RowBox[{"0.260487", ",", "0.356", ",", "0.891569"}], "]"}]}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.166667", ",", 
            RowBox[{"RGBColor", "[", 
             RowBox[{"0.230198", ",", "0.499962", ",", "0.848188"}], "]"}]}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.333333", ",", 
            RowBox[{"RGBColor", "[", 
             RowBox[{"0.392401", ",", "0.658762", ",", "0.797589"}], "]"}]}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.499999", ",", 
            RowBox[{"RGBColor", "[", 
             RowBox[{"0.964837", ",", "0.982332", ",", "0.98988"}], "]"}]}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.5", ",", 
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "1", ",", "1"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.500001", ",", 
            RowBox[{"RGBColor", "[", 
             RowBox[{"0.95735", ",", "0.957281", ",", "0.896269"}], "]"}]}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.666667", ",", 
            RowBox[{"RGBColor", "[", 
             RowBox[{"0.913252", ",", "0.790646", ",", "0.462837"}], "]"}]}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.833333", ",", 
            RowBox[{"RGBColor", "[", 
             RowBox[{"0.860243", ",", "0.558831", ",", "0.00695811"}], 
             "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1.", ",", 
            RowBox[{"RGBColor", "[", 
             RowBox[{"1.", ",", "0.42", ",", "0."}], "]"}]}], "}"}]}], "}"}], 
        ",", "#1"}], "]"}], "&"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cfScaled", "=", 
     RowBox[{
      RowBox[{"cf", "@", 
       RowBox[{"Rescale", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", "1"}], "}"}]}], "]"}]}], "&"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"MatrixForm", "[", 
     RowBox[{"N", "[", "AttnMatrixValue", "]"}], "]"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"matrixplot", "=", 
    RowBox[{"MatrixPlot", "[", 
     RowBox[{"AttnMatrixValue", ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"BarLegend", "[", 
        RowBox[{"{", 
         RowBox[{"Automatic", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], "]"}]}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", "cfScaled"}], ",", 
      RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"plot", " ", "the", " ", 
     RowBox[{"tokens", "'"}], " ", 
     RowBox[{"trajectory", " ", "--"}], " ", "the", " ", "solution", " ", 
     "of", " ", "the", " ", "system"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"endpoint", "=", "endpoint"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"functions", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"sol", "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", "t", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "L"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"legends", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       SubscriptBox["x", "l"], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "L"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"graphplot", "=", 
    RowBox[{"Plot", "[", 
     RowBox[{"functions", ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", "endpoint"}], "}"}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", "legends"}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"t", ",", "x"}], "}"}]}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9347094555794573`*^9, 3.934709582394808*^9}, {
   3.934709641570204*^9, 3.9347098076293736`*^9}, {3.934709877412718*^9, 
   3.934709916592371*^9}, {3.9347099612762055`*^9, 3.934709962385317*^9}, {
   3.9347100973494587`*^9, 3.9347101256919003`*^9}, {3.934710549628216*^9, 
   3.934710587652955*^9}, {3.9347106216069956`*^9, 3.9347106302143345`*^9}, 
   3.9347106710003767`*^9, {3.934710709203735*^9, 3.934710774428646*^9}, {
   3.9347108883512506`*^9, 3.9347108984470615`*^9}, {3.9347109408754053`*^9, 
   3.934710948857853*^9}, {3.934711299175635*^9, 3.9347113041588297`*^9}, {
   3.934711367859157*^9, 3.934711789306816*^9}, {3.934711819638792*^9, 
   3.93471190283978*^9}, {3.9347119379027505`*^9, 3.9347119585273*^9}, {
   3.9347122286096888`*^9, 3.934712243504384*^9}, {3.934712283083453*^9, 
   3.934712386543005*^9}, {3.9347124196538672`*^9, 3.934712482202386*^9}, {
   3.9349400341878653`*^9, 3.9349400475649786`*^9}, {3.9349401048726687`*^9, 
   3.9349401925627747`*^9}, {3.9349402372512536`*^9, 
   3.9349402374074297`*^9}, {3.9349404433669767`*^9, 3.934940462912088*^9}, 
   3.9349405055266757`*^9, {3.934940585381447*^9, 3.9349405880572634`*^9}, {
   3.934940778487151*^9, 3.9349407845175896`*^9}, {3.934957184342085*^9, 
   3.934957225897936*^9}, {3.934957277051354*^9, 3.9349572929937663`*^9}, {
   3.935122430739508*^9, 3.9351224953332253`*^9}, {3.935122633189227*^9, 
   3.935122634716166*^9}, {3.93512368365841*^9, 3.9351236957805367`*^9}, {
   3.9351237785059505`*^9, 3.935123801922281*^9}, 3.9351238322216935`*^9, {
   3.9351242182106557`*^9, 3.9351242205694704`*^9}, {3.9351244527097964`*^9, 
   3.935124526629321*^9}, {3.9351246272930384`*^9, 3.935124686794561*^9}, {
   3.935124820420947*^9, 3.9351249792164087`*^9}, {3.93512584251898*^9, 
   3.9351260853059053`*^9}, {3.9351262637885385`*^9, 
   3.9351262668659735`*^9}, {3.9351264638758535`*^9, 3.93512651788271*^9}, {
   3.9351265605913715`*^9, 3.9351266011754646`*^9}, {3.9351266584433737`*^9, 
   3.9351266670350866`*^9}, {3.9351267926074495`*^9, 
   3.9351269569117384`*^9}, {3.9351370806805944`*^9, 
   3.9351371180726905`*^9}, {3.935137620675037*^9, 3.935137690936176*^9}, {
   3.935137787560652*^9, 3.9351377944558315`*^9}, {3.9351378534706*^9, 
   3.93513789737731*^9}, {3.935137980545918*^9, 3.9351380505246572`*^9}, {
   3.935138105673174*^9, 3.9351382776781473`*^9}, {3.935138321264756*^9, 
   3.9351385659651613`*^9}, {3.93513861280923*^9, 3.935138914209532*^9}, {
   3.9351389460321546`*^9, 3.935138960181283*^9}, {3.9351389913848705`*^9, 
   3.935139240798941*^9}, {3.935139289318738*^9, 3.9351394758129063`*^9}, {
   3.9351395183136263`*^9, 3.935139520125375*^9}, {3.935139602562641*^9, 
   3.9351396251405244`*^9}, {3.935140169749301*^9, 3.9351402065133667`*^9}, {
   3.9351404127973146`*^9, 3.9351404495784154`*^9}, {3.9351405003103743`*^9, 
   3.93514050428657*^9}, {3.9351405349846325`*^9, 3.9351405457779884`*^9}, {
   3.93514076470962*^9, 3.9351407782767143`*^9}, {3.9351408500974283`*^9, 
   3.935140885607597*^9}, {3.9351411396896276`*^9, 3.93514123295751*^9}, {
   3.935141296872769*^9, 3.9351413324924345`*^9}, {3.9351413835336275`*^9, 
   3.9351413957330837`*^9}, {3.935141546587825*^9, 3.9351415828290806`*^9}, {
   3.9351416316332216`*^9, 3.935141632491243*^9}, {3.935180664477578*^9, 
   3.935180734087311*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"30df34c6-d36e-4627-97e9-3889f6671262"],

Cell[BoxData["10"], "Output",
 CellChangeTimes->{
  3.934709964572298*^9, 3.934710145366971*^9, 3.9347103572556267`*^9, 
   3.934710525840087*^9, {3.9347105752002826`*^9, 3.934710588418401*^9}, {
   3.934710623918949*^9, 3.9347107861758237`*^9}, 3.934710831304825*^9, {
   3.9347119493263135`*^9, 3.9347119592302184`*^9}, {3.9347124273274612`*^9, 
   3.93471243742222*^9}, 3.934712483144391*^9, 3.934939973599613*^9, {
   3.9349400577856283`*^9, 3.934940071096784*^9}, {3.934940111917838*^9, 
   3.9349401587504196`*^9}, 3.9349401933281803`*^9, {3.9349404448665867`*^9, 
   3.93494046534901*^9}, 3.9349405070731845`*^9, 3.9349405938074007`*^9, {
   3.93494076835645*^9, 3.9349407849413533`*^9}, 3.934940889323543*^9, {
   3.934957227385751*^9, 3.934957248798847*^9}, 3.9349572938647313`*^9, 
   3.9351224963173676`*^9, {3.935122582482724*^9, 3.9351226588408413`*^9}, 
   3.9351236998740425`*^9, {3.9351238044060316`*^9, 3.9351238328308926`*^9}, 
   3.9351242215692315`*^9, {3.9351249036249475`*^9, 3.9351249230578737`*^9}, 
   3.935125902286947*^9, 3.935126268178122*^9, {3.935126504885788*^9, 
   3.9351265183357277`*^9}, {3.935126601659727*^9, 3.935126629512503*^9}, 
   3.9351267262710476`*^9, {3.9351268162773323`*^9, 3.935126889041336*^9}, 
   3.9351269236477966`*^9, 3.9351269783766804`*^9, 3.935137119264868*^9, 
   3.9351377632624245`*^9, {3.9351380609207044`*^9, 3.935138080409011*^9}, 
   3.9351382398405027`*^9, 3.935138286294491*^9, 3.9351383258332663`*^9, 
   3.9351383765597887`*^9, 3.93513846157363*^9, {3.9351385296483502`*^9, 
   3.9351385577897635`*^9}, 3.9351387512343025`*^9, {3.935138922634325*^9, 
   3.935138948031819*^9}, {3.9351390018156796`*^9, 3.9351390208142624`*^9}, {
   3.9351390735661554`*^9, 3.9351391358958173`*^9}, 3.935139400672059*^9, {
   3.935139431125825*^9, 3.93513944038282*^9}, 3.935139483426948*^9, 
   3.935139521404443*^9, 3.935139626849551*^9, 3.935139669140173*^9, 
   3.935139929949813*^9, 3.935140208006725*^9, {3.9351404394434133`*^9, 
   3.93514045167165*^9}, 3.9351405049919405`*^9, 3.9351405475813985`*^9, 
   3.935140888267688*^9, {3.9351409227675314`*^9, 3.9351410007083073`*^9}, 
   3.935141238124132*^9, {3.935141304588443*^9, 3.93514140790219*^9}, {
   3.935141570665032*^9, 3.9351415861681547`*^9}, {3.935141632884594*^9, 
   3.935141680041023*^9}, 3.935180685080764*^9, {3.935180715486315*^9, 
   3.935180734699725*^9}},
 CellLabel->
  "Out[118]=",ExpressionUUID->"9e465b3b-ccb8-4a7d-ad97-7574b2c4ffe1"],

Cell[BoxData[
 RowBox[{"-", "0.9394994051524841`"}]], "Output",
 CellChangeTimes->{
  3.934709964572298*^9, 3.934710145366971*^9, 3.9347103572556267`*^9, 
   3.934710525840087*^9, {3.9347105752002826`*^9, 3.934710588418401*^9}, {
   3.934710623918949*^9, 3.9347107861758237`*^9}, 3.934710831304825*^9, {
   3.9347119493263135`*^9, 3.9347119592302184`*^9}, {3.9347124273274612`*^9, 
   3.93471243742222*^9}, 3.934712483144391*^9, 3.934939973599613*^9, {
   3.9349400577856283`*^9, 3.934940071096784*^9}, {3.934940111917838*^9, 
   3.9349401587504196`*^9}, 3.9349401933281803`*^9, {3.9349404448665867`*^9, 
   3.93494046534901*^9}, 3.9349405070731845`*^9, 3.9349405938074007`*^9, {
   3.93494076835645*^9, 3.9349407849413533`*^9}, 3.934940889323543*^9, {
   3.934957227385751*^9, 3.934957248798847*^9}, 3.9349572938647313`*^9, 
   3.9351224963173676`*^9, {3.935122582482724*^9, 3.9351226588408413`*^9}, 
   3.9351236998740425`*^9, {3.9351238044060316`*^9, 3.9351238328308926`*^9}, 
   3.9351242215692315`*^9, {3.9351249036249475`*^9, 3.9351249230578737`*^9}, 
   3.935125902286947*^9, 3.935126268178122*^9, {3.935126504885788*^9, 
   3.9351265183357277`*^9}, {3.935126601659727*^9, 3.935126629512503*^9}, 
   3.9351267262710476`*^9, {3.9351268162773323`*^9, 3.935126889041336*^9}, 
   3.9351269236477966`*^9, 3.9351269783766804`*^9, 3.935137119264868*^9, 
   3.9351377632624245`*^9, {3.9351380609207044`*^9, 3.935138080409011*^9}, 
   3.9351382398405027`*^9, 3.935138286294491*^9, 3.9351383258332663`*^9, 
   3.9351383765597887`*^9, 3.93513846157363*^9, {3.9351385296483502`*^9, 
   3.9351385577897635`*^9}, 3.9351387512343025`*^9, {3.935138922634325*^9, 
   3.935138948031819*^9}, {3.9351390018156796`*^9, 3.9351390208142624`*^9}, {
   3.9351390735661554`*^9, 3.9351391358958173`*^9}, 3.935139400672059*^9, {
   3.935139431125825*^9, 3.93513944038282*^9}, 3.935139483426948*^9, 
   3.935139521404443*^9, 3.935139626849551*^9, 3.935139669140173*^9, 
   3.935139929949813*^9, 3.935140208006725*^9, {3.9351404394434133`*^9, 
   3.93514045167165*^9}, 3.9351405049919405`*^9, 3.9351405475813985`*^9, 
   3.935140888267688*^9, {3.9351409227675314`*^9, 3.9351410007083073`*^9}, 
   3.935141238124132*^9, {3.935141304588443*^9, 3.93514140790219*^9}, {
   3.935141570665032*^9, 3.9351415861681547`*^9}, {3.935141632884594*^9, 
   3.935141680041023*^9}, 3.935180685080764*^9, {3.935180715486315*^9, 
   3.935180734699725*^9}},
 CellLabel->
  "Out[120]=",ExpressionUUID->"28f825cb-f686-46cf-bf39-d954be4080a4"],

Cell[BoxData["0.858329252369058`"], "Output",
 CellChangeTimes->{
  3.934709964572298*^9, 3.934710145366971*^9, 3.9347103572556267`*^9, 
   3.934710525840087*^9, {3.9347105752002826`*^9, 3.934710588418401*^9}, {
   3.934710623918949*^9, 3.9347107861758237`*^9}, 3.934710831304825*^9, {
   3.9347119493263135`*^9, 3.9347119592302184`*^9}, {3.9347124273274612`*^9, 
   3.93471243742222*^9}, 3.934712483144391*^9, 3.934939973599613*^9, {
   3.9349400577856283`*^9, 3.934940071096784*^9}, {3.934940111917838*^9, 
   3.9349401587504196`*^9}, 3.9349401933281803`*^9, {3.9349404448665867`*^9, 
   3.93494046534901*^9}, 3.9349405070731845`*^9, 3.9349405938074007`*^9, {
   3.93494076835645*^9, 3.9349407849413533`*^9}, 3.934940889323543*^9, {
   3.934957227385751*^9, 3.934957248798847*^9}, 3.9349572938647313`*^9, 
   3.9351224963173676`*^9, {3.935122582482724*^9, 3.9351226588408413`*^9}, 
   3.9351236998740425`*^9, {3.9351238044060316`*^9, 3.9351238328308926`*^9}, 
   3.9351242215692315`*^9, {3.9351249036249475`*^9, 3.9351249230578737`*^9}, 
   3.935125902286947*^9, 3.935126268178122*^9, {3.935126504885788*^9, 
   3.9351265183357277`*^9}, {3.935126601659727*^9, 3.935126629512503*^9}, 
   3.9351267262710476`*^9, {3.9351268162773323`*^9, 3.935126889041336*^9}, 
   3.9351269236477966`*^9, 3.9351269783766804`*^9, 3.935137119264868*^9, 
   3.9351377632624245`*^9, {3.9351380609207044`*^9, 3.935138080409011*^9}, 
   3.9351382398405027`*^9, 3.935138286294491*^9, 3.9351383258332663`*^9, 
   3.9351383765597887`*^9, 3.93513846157363*^9, {3.9351385296483502`*^9, 
   3.9351385577897635`*^9}, 3.9351387512343025`*^9, {3.935138922634325*^9, 
   3.935138948031819*^9}, {3.9351390018156796`*^9, 3.9351390208142624`*^9}, {
   3.9351390735661554`*^9, 3.9351391358958173`*^9}, 3.935139400672059*^9, {
   3.935139431125825*^9, 3.93513944038282*^9}, 3.935139483426948*^9, 
   3.935139521404443*^9, 3.935139626849551*^9, 3.935139669140173*^9, 
   3.935139929949813*^9, 3.935140208006725*^9, {3.9351404394434133`*^9, 
   3.93514045167165*^9}, 3.9351405049919405`*^9, 3.9351405475813985`*^9, 
   3.935140888267688*^9, {3.9351409227675314`*^9, 3.9351410007083073`*^9}, 
   3.935141238124132*^9, {3.935141304588443*^9, 3.93514140790219*^9}, {
   3.935141570665032*^9, 3.9351415861681547`*^9}, {3.935141632884594*^9, 
   3.935141680041023*^9}, 3.935180685080764*^9, {3.935180715486315*^9, 
   3.935180734699725*^9}},
 CellLabel->
  "Out[121]=",ExpressionUUID->"b06929df-51f3-45b5-8ee6-ebdf11e3c211"],

Cell[BoxData["1.2143773587834092`"], "Output",
 CellChangeTimes->{
  3.934709964572298*^9, 3.934710145366971*^9, 3.9347103572556267`*^9, 
   3.934710525840087*^9, {3.9347105752002826`*^9, 3.934710588418401*^9}, {
   3.934710623918949*^9, 3.9347107861758237`*^9}, 3.934710831304825*^9, {
   3.9347119493263135`*^9, 3.9347119592302184`*^9}, {3.9347124273274612`*^9, 
   3.93471243742222*^9}, 3.934712483144391*^9, 3.934939973599613*^9, {
   3.9349400577856283`*^9, 3.934940071096784*^9}, {3.934940111917838*^9, 
   3.9349401587504196`*^9}, 3.9349401933281803`*^9, {3.9349404448665867`*^9, 
   3.93494046534901*^9}, 3.9349405070731845`*^9, 3.9349405938074007`*^9, {
   3.93494076835645*^9, 3.9349407849413533`*^9}, 3.934940889323543*^9, {
   3.934957227385751*^9, 3.934957248798847*^9}, 3.9349572938647313`*^9, 
   3.9351224963173676`*^9, {3.935122582482724*^9, 3.9351226588408413`*^9}, 
   3.9351236998740425`*^9, {3.9351238044060316`*^9, 3.9351238328308926`*^9}, 
   3.9351242215692315`*^9, {3.9351249036249475`*^9, 3.9351249230578737`*^9}, 
   3.935125902286947*^9, 3.935126268178122*^9, {3.935126504885788*^9, 
   3.9351265183357277`*^9}, {3.935126601659727*^9, 3.935126629512503*^9}, 
   3.9351267262710476`*^9, {3.9351268162773323`*^9, 3.935126889041336*^9}, 
   3.9351269236477966`*^9, 3.9351269783766804`*^9, 3.935137119264868*^9, 
   3.9351377632624245`*^9, {3.9351380609207044`*^9, 3.935138080409011*^9}, 
   3.9351382398405027`*^9, 3.935138286294491*^9, 3.9351383258332663`*^9, 
   3.9351383765597887`*^9, 3.93513846157363*^9, {3.9351385296483502`*^9, 
   3.9351385577897635`*^9}, 3.9351387512343025`*^9, {3.935138922634325*^9, 
   3.935138948031819*^9}, {3.9351390018156796`*^9, 3.9351390208142624`*^9}, {
   3.9351390735661554`*^9, 3.9351391358958173`*^9}, 3.935139400672059*^9, {
   3.935139431125825*^9, 3.93513944038282*^9}, 3.935139483426948*^9, 
   3.935139521404443*^9, 3.935139626849551*^9, 3.935139669140173*^9, 
   3.935139929949813*^9, 3.935140208006725*^9, {3.9351404394434133`*^9, 
   3.93514045167165*^9}, 3.9351405049919405`*^9, 3.9351405475813985`*^9, 
   3.935140888267688*^9, {3.9351409227675314`*^9, 3.9351410007083073`*^9}, 
   3.935141238124132*^9, {3.935141304588443*^9, 3.93514140790219*^9}, {
   3.935141570665032*^9, 3.9351415861681547`*^9}, {3.935141632884594*^9, 
   3.935141680041023*^9}, 3.935180685080764*^9, {3.935180715486315*^9, 
   3.9351807347152333`*^9}},
 CellLabel->
  "Out[122]=",ExpressionUUID->"2ad6f416-ecd4-4a3f-af29-b5d2998c1289"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "[", "1", "]"}], ",", 
   RowBox[{"x", "[", "2", "]"}], ",", 
   RowBox[{"x", "[", "3", "]"}], ",", 
   RowBox[{"x", "[", "4", "]"}], ",", 
   RowBox[{"x", "[", "5", "]"}], ",", 
   RowBox[{"x", "[", "6", "]"}], ",", 
   RowBox[{"x", "[", "7", "]"}], ",", 
   RowBox[{"x", "[", "8", "]"}], ",", 
   RowBox[{"x", "[", "9", "]"}], ",", 
   RowBox[{"x", "[", "10", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.934709964572298*^9, 3.934710145366971*^9, 3.9347103572556267`*^9, 
   3.934710525840087*^9, {3.9347105752002826`*^9, 3.934710588418401*^9}, {
   3.934710623918949*^9, 3.9347107861758237`*^9}, 3.934710831304825*^9, {
   3.9347119493263135`*^9, 3.9347119592302184`*^9}, {3.9347124273274612`*^9, 
   3.93471243742222*^9}, 3.934712483144391*^9, 3.934939973599613*^9, {
   3.9349400577856283`*^9, 3.934940071096784*^9}, {3.934940111917838*^9, 
   3.9349401587504196`*^9}, 3.9349401933281803`*^9, {3.9349404448665867`*^9, 
   3.93494046534901*^9}, 3.9349405070731845`*^9, 3.9349405938074007`*^9, {
   3.93494076835645*^9, 3.9349407849413533`*^9}, 3.934940889323543*^9, {
   3.934957227385751*^9, 3.934957248798847*^9}, 3.9349572938647313`*^9, 
   3.9351224963173676`*^9, {3.935122582482724*^9, 3.9351226588408413`*^9}, 
   3.9351236998740425`*^9, {3.9351238044060316`*^9, 3.9351238328308926`*^9}, 
   3.9351242215692315`*^9, {3.9351249036249475`*^9, 3.9351249230578737`*^9}, 
   3.935125902286947*^9, 3.935126268178122*^9, {3.935126504885788*^9, 
   3.9351265183357277`*^9}, {3.935126601659727*^9, 3.935126629512503*^9}, 
   3.9351267262710476`*^9, {3.9351268162773323`*^9, 3.935126889041336*^9}, 
   3.9351269236477966`*^9, 3.9351269783766804`*^9, 3.935137119264868*^9, 
   3.9351377632624245`*^9, {3.9351380609207044`*^9, 3.935138080409011*^9}, 
   3.9351382398405027`*^9, 3.935138286294491*^9, 3.9351383258332663`*^9, 
   3.9351383765597887`*^9, 3.93513846157363*^9, {3.9351385296483502`*^9, 
   3.9351385577897635`*^9}, 3.9351387512343025`*^9, {3.935138922634325*^9, 
   3.935138948031819*^9}, {3.9351390018156796`*^9, 3.9351390208142624`*^9}, {
   3.9351390735661554`*^9, 3.9351391358958173`*^9}, 3.935139400672059*^9, {
   3.935139431125825*^9, 3.93513944038282*^9}, 3.935139483426948*^9, 
   3.935139521404443*^9, 3.935139626849551*^9, 3.935139669140173*^9, 
   3.935139929949813*^9, 3.935140208006725*^9, {3.9351404394434133`*^9, 
   3.93514045167165*^9}, 3.9351405049919405`*^9, 3.9351405475813985`*^9, 
   3.935140888267688*^9, {3.9351409227675314`*^9, 3.9351410007083073`*^9}, 
   3.935141238124132*^9, {3.935141304588443*^9, 3.93514140790219*^9}, {
   3.935141570665032*^9, 3.9351415861681547`*^9}, {3.935141632884594*^9, 
   3.935141680041023*^9}, 3.935180685080764*^9, {3.935180715486315*^9, 
   3.9351807347152333`*^9}},
 CellLabel->
  "Out[124]=",ExpressionUUID->"a43cb9c2-baa1-4896-a687-550465b3f2e5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], "[", "0", "]"}], "\[Equal]", 
    "0.798312852526907`"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], "[", "0", "]"}], "\[Equal]", 
    RowBox[{"-", "0.1478458973083785`"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], "[", "0", "]"}], "\[Equal]", 
    RowBox[{"-", "0.6879538935700817`"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", "4", "]"}], "[", "0", "]"}], "\[Equal]", 
    RowBox[{"-", "0.5241557789974727`"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", "5", "]"}], "[", "0", "]"}], "\[Equal]", 
    "0.0545067330630471`"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", "6", "]"}], "[", "0", "]"}], "\[Equal]", 
    RowBox[{"-", "0.9960221147616428`"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", "7", "]"}], "[", "0", "]"}], "\[Equal]", 
    "0.7962205838024636`"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", "8", "]"}], "[", "0", "]"}], "\[Equal]", 
    "0.32910130425511763`"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", "9", "]"}], "[", "0", "]"}], "\[Equal]", 
    RowBox[{"-", "0.9193824539299258`"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", "10", "]"}], "[", "0", "]"}], "\[Equal]", 
    "0.660412292908676`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.934709964572298*^9, 3.934710145366971*^9, 3.9347103572556267`*^9, 
   3.934710525840087*^9, {3.9347105752002826`*^9, 3.934710588418401*^9}, {
   3.934710623918949*^9, 3.9347107861758237`*^9}, 3.934710831304825*^9, {
   3.9347119493263135`*^9, 3.9347119592302184`*^9}, {3.9347124273274612`*^9, 
   3.93471243742222*^9}, 3.934712483144391*^9, 3.934939973599613*^9, {
   3.9349400577856283`*^9, 3.934940071096784*^9}, {3.934940111917838*^9, 
   3.9349401587504196`*^9}, 3.9349401933281803`*^9, {3.9349404448665867`*^9, 
   3.93494046534901*^9}, 3.9349405070731845`*^9, 3.9349405938074007`*^9, {
   3.93494076835645*^9, 3.9349407849413533`*^9}, 3.934940889323543*^9, {
   3.934957227385751*^9, 3.934957248798847*^9}, 3.9349572938647313`*^9, 
   3.9351224963173676`*^9, {3.935122582482724*^9, 3.9351226588408413`*^9}, 
   3.9351236998740425`*^9, {3.9351238044060316`*^9, 3.9351238328308926`*^9}, 
   3.9351242215692315`*^9, {3.9351249036249475`*^9, 3.9351249230578737`*^9}, 
   3.935125902286947*^9, 3.935126268178122*^9, {3.935126504885788*^9, 
   3.9351265183357277`*^9}, {3.935126601659727*^9, 3.935126629512503*^9}, 
   3.9351267262710476`*^9, {3.9351268162773323`*^9, 3.935126889041336*^9}, 
   3.9351269236477966`*^9, 3.9351269783766804`*^9, 3.935137119264868*^9, 
   3.9351377632624245`*^9, {3.9351380609207044`*^9, 3.935138080409011*^9}, 
   3.9351382398405027`*^9, 3.935138286294491*^9, 3.9351383258332663`*^9, 
   3.9351383765597887`*^9, 3.93513846157363*^9, {3.9351385296483502`*^9, 
   3.9351385577897635`*^9}, 3.9351387512343025`*^9, {3.935138922634325*^9, 
   3.935138948031819*^9}, {3.9351390018156796`*^9, 3.9351390208142624`*^9}, {
   3.9351390735661554`*^9, 3.9351391358958173`*^9}, 3.935139400672059*^9, {
   3.935139431125825*^9, 3.93513944038282*^9}, 3.935139483426948*^9, 
   3.935139521404443*^9, 3.935139626849551*^9, 3.935139669140173*^9, 
   3.935139929949813*^9, 3.935140208006725*^9, {3.9351404394434133`*^9, 
   3.93514045167165*^9}, 3.9351405049919405`*^9, 3.9351405475813985`*^9, 
   3.935140888267688*^9, {3.9351409227675314`*^9, 3.9351410007083073`*^9}, 
   3.935141238124132*^9, {3.935141304588443*^9, 3.93514140790219*^9}, {
   3.935141570665032*^9, 3.9351415861681547`*^9}, {3.935141632884594*^9, 
   3.935141680041023*^9}, 3.935180685080764*^9, {3.935180715486315*^9, 
   3.9351807347152333`*^9}},
 CellLabel->
  "Out[125]=",ExpressionUUID->"35250d83-93e0-4509-9e8a-6f242acb2013"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[
    RasterBox[CompressedData["
1:eJzVVHswlWkYP+SEWl1cVkJHkkkJ2Wqx8hCzXag9ciZkQ3JQLiWTStJZq7ZU
54hqkXRSYsk1sXRa0wXN7lJnlVspdaol33lfIg5l7WNn/2v8Yaad3f1mvvl9
7zPfvN/v9n5zA3Zs4E9isVhT/r7HnmVHvCc3PiUQmD5Zz3oHheK26XunFVAw
9/2kMT2LQFa4p5CNuLD28WLzQgYCnmzUFuLaanUw/+EFAi/cvugqLGDgXfRo
zEGcFyb32WXiHBwSQjk49zo/w30x7u9/YlPEgwgKeoWqDU1XKLziXs8U43vz
4wz0eJkEZDyzgaRLDIScdsrXvkmg9ZKhn3QzBd++ssKqLAopC6JaqvB9hf2W
O7PcKPR79OVbp1JwHj499OYkAcPbd5N0tuJ3A2sEe6YwEDzPx7S+hAGe49WG
ms8I/KQfE3q2l8DwaOT85DE92ftuv8D9Fm7Vfd6EPGdGqXJEyFOx5tOKqehD
2JZruYPIk9cR3bignUDQ/sH9xeEUVIYS15vhfP2PGou2tRGY1lV0wziMwsPS
HGqfT+Ebb//qANxfRasvZwnu38TeoMy+gv5sCxNEFRMoj5azQnkUlH4Xi03O
UYga9CG1aQRM8/RZeQIC9Z9rTg/xZGDAXRPuJRFoD6yxrvMlEL4x3dRltBvW
sjnxNZJu0BpJe+PygxyWx02d53aeAOuvq+cDtHWpU1qOumzUOzxb0X+Jv3dl
K/JvX1JWfRJ5zgG2swx5Wu/SHf4NfUgzdvTj4pyd4mLDiAmU7V4RxM1noEPP
MHasB+zBvSuk+L3yn1d77cxl4BX71nvZI9R7JPyJAn0AtTlWEvRB5C9xFZ4j
EFK5NqxXSKDiVYPR8VgGfHe+1I53whyCWjSv6VC4K/PW79hDIfpybl6xWA5x
CVfYDVUEbt0NTWtzouPqGg+fie+bczCvRHaEaj7mtV0zY4Yp6lWLHHi4C/lH
clSjIlCvl9Bu3kXMpXdapGUcrn1v8IelyDddwIl3uMiAkaSnl4/6tb6qYBdh
Pq4+xZqxqQyoe4ucS+8TyDHQVskOomB9uztxKIeCcobnmyIR+mUy5eTRTQRK
vrXh2fd3w5DWXJlCyICb+OIzHSMCZxSZrp0vx89roviu3CG4EvmHm/GrS/Ac
GZp7nkjIZsBip6Uxt5lA1dDSmIDtFLRHHiRa51FQeBZl6GYTsLPo546uwx6X
fy31SKPQUj/SmBRK4GZI3fuYxRTq1DjNrMMUVoqOBbWiL5uP7rbVwD5C6lv3
iIMMtEe3pPBHXoPXTIvls1bIIXnGzS5lv4+nazw8K6i1i3tMoJNSDS7mm5tm
wurBvqnmC45sw3xbubPdXNEPiQTKVmG+BXbLqAOuswIMFM8zCOyzcG+8L2Zg
UmLby07s8b05XwqavifQ5jVfqSiFgRfva2Ue9QQSDnQIbwRSeBvp/Kj58sR7
+LHQ+JTOL6WYq66NbunKFAIG8WL1uu8Y4Jx/Xd1cSSCb26hU5U1hf4GPk5uY
QmXjuUUVj+VgdVyl//qYT13L9qpspLAv3iMr9CkD0oYBbdE6PO9rukMJ69/T
NR5mZahPrjxDwJwI/Di7Caw6HC8NsGXgQoS82iwMz+0fluFS7GeS76llS7Gf
othDh47/2g2Ox4ZYVqVy6FRjd6Ve+ud7+LHQtlC/zQ//LzlXSw6YHCSg3LK6
a5cHA6WWyStHDhFwTG44s92egmGs1OiZ8L+X10TRtYU/+9QmzCuYp3QnUg7G
gh4Nbtz/J6+J4p+U/1OI
     "], {{0, 0}, {10, 10}}, {0, 1}], Frame -> True, 
    FrameLabel -> {None, None}, FrameTicks -> {{{{9.5, 
         FormBox["1", TraditionalForm]}, {8.5, 
         FormBox["2", TraditionalForm]}, {7.5, 
         FormBox["3", TraditionalForm]}, {6.5, 
         FormBox["4", TraditionalForm]}, {5.5, 
         FormBox["5", TraditionalForm]}, {4.5, 
         FormBox["6", TraditionalForm]}, {3.5, 
         FormBox["7", TraditionalForm]}, {2.5, 
         FormBox["8", TraditionalForm]}, {1.5, 
         FormBox["9", TraditionalForm]}, {0.5, 
         FormBox["10", TraditionalForm]}}, {{9.5, 
         FormBox["1", TraditionalForm]}, {8.5, 
         FormBox["2", TraditionalForm]}, {7.5, 
         FormBox["3", TraditionalForm]}, {6.5, 
         FormBox["4", TraditionalForm]}, {5.5, 
         FormBox["5", TraditionalForm]}, {4.5, 
         FormBox["6", TraditionalForm]}, {3.5, 
         FormBox["7", TraditionalForm]}, {2.5, 
         FormBox["8", TraditionalForm]}, {1.5, 
         FormBox["9", TraditionalForm]}, {0.5, 
         FormBox["10", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}, {8.5, 
         FormBox["9", TraditionalForm]}, {9.5, 
         FormBox["10", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}, {8.5, 
         FormBox["9", TraditionalForm]}, {9.5, 
         FormBox["10", TraditionalForm]}}}}, GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], 
    Method -> {
     "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
      "DefaultPlotStyle" -> Automatic, "DomainPadding" -> Scaled[0.02], 
      "RangePadding" -> Scaled[0.05]}],FormBox[
    FormBox[
     TemplateBox[{
       FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           GraphicsBox[{{}, {}, 
             RasterBox[CompressedData["
1:eJyNV3k4lP33VpRUskVRWVIoldKistyEVFpEol4KLZS9RdaKipQkkbVdegkh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              "], {{
                Rational[-15, 2], 
                Rational[-225, 2]}, {
                Rational[15, 2], 
                Rational[225, 2]}}], {Antialiasing -> False, 
              AbsoluteThickness[0.1], 
              Directive[
               Opacity[0.3], 
               GrayLevel[0]], 
              LineBox[
               NCache[{{
                  Rational[15, 2], 
                  Rational[-225, 2]}, {
                  Rational[-15, 2], 
                  Rational[-225, 2]}, {
                  Rational[-15, 2], 
                  Rational[225, 2]}, {
                  Rational[15, 2], 
                  Rational[225, 2]}, {
                  Rational[15, 2], 
                  Rational[-225, 2]}}, {{7.5, -112.5}, {-7.5, -112.5}, {-7.5, 
                112.5}, {7.5, 112.5}, {7.5, -112.5}}]]}, {
              CapForm[None], {}}, {Antialiasing -> False, 
              StyleBox[
               LineBox[{{7.5, -112.5}, {7.5, 112.5}}], 
               Directive[
                AbsoluteThickness[0.2], 
                Opacity[0.3], 
                GrayLevel[0]], StripOnInput -> False], 
              StyleBox[
               StyleBox[{{
                  StyleBox[
                   LineBox[{{{7.5, -112.5}, 
                    Offset[{4., 0}, {7.5, -112.5}]}, {{7.5, -56.25}, 
                    Offset[{4., 0}, {7.5, -56.25}]}, {{7.5, 0.}, 
                    Offset[{4., 0}, {7.5, 0.}]}, {{7.5, 56.25}, 
                    Offset[{4., 0}, {7.5, 56.25}]}, {{7.5, 112.5}, 
                    Offset[{4., 0}, {7.5, 112.5}]}}], 
                   Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], StripOnInput -> False], 
                  StyleBox[
                   LineBox[{{{7.5, -101.25}, 
                    Offset[{2.5, 0.}, {7.5, -101.25}]}, {{7.5, -90.}, 
                    Offset[{2.5, 0.}, {7.5, -90.}]}, {{7.5, -78.75}, 
                    Offset[{2.5, 0.}, {7.5, -78.75}]}, {{7.5, -67.5}, 
                    Offset[{2.5, 0.}, {7.5, -67.5}]}, {{7.5, -45.}, 
                    Offset[{2.5, 0.}, {7.5, -45.}]}, {{7.5, -33.75}, 
                    Offset[{2.5, 0.}, {7.5, -33.75}]}, {{7.5, -22.5}, 
                    Offset[{2.5, 0.}, {7.5, -22.5}]}, {{7.5, -11.25}, 
                    Offset[{2.5, 0.}, {7.5, -11.25}]}, {{7.5, 11.25}, 
                    Offset[{2.5, 0.}, {7.5, 11.25}]}, {{7.5, 22.5}, 
                    Offset[{2.5, 0.}, {7.5, 22.5}]}, {{7.5, 33.75}, 
                    Offset[{2.5, 0.}, {7.5, 33.75}]}, {{7.5, 45.}, 
                    Offset[{2.5, 0.}, {7.5, 45.}]}, {{7.5, 67.5}, 
                    Offset[{2.5, 0.}, {7.5, 67.5}]}, {{7.5, 78.75}, 
                    Offset[{2.5, 0.}, {7.5, 78.75}]}, {{7.5, 90.}, 
                    Offset[{2.5, 0.}, {7.5, 90.}]}, {{7.5, 101.25}, 
                    Offset[{2.5, 0.}, {7.5, 101.25}]}}], 
                   Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4], 
                    Opacity[0.3]], StripOnInput -> False]}, 
                 StyleBox[
                  StyleBox[{{
                    StyleBox[{
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"-1.0\"", -1., AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -112.5}], {-1, 0.}, Automatic, {1, 
                    0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"-0.5\"", -0.5, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -56.25}], {-1, 0.}, Automatic, {1, 
                    0}], 
                    InsetBox[
                    FormBox["0", TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 0.}], {-1, 0.}, Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"0.5\"", 0.5, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 56.25}], {-1, 0.}, Automatic, {1, 
                    0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"1.0\"", 1., AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 112.5}], {-1, 0.}, Automatic, {1, 
                    0}]}, 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], {
                    Directive[
                    Opacity[1]], 
                    Directive[
                    Opacity[1]]}, StripOnInput -> False], 
                    
                    StyleBox[{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}}, 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4], 
                    Opacity[0.3]], {
                    Directive[
                    Opacity[1]], 
                    Directive[
                    Opacity[1]]}, StripOnInput -> False]}, {}}, {
                    Directive[
                    Opacity[1]], 
                    Directive[
                    Opacity[1]]}, StripOnInput -> False], "GraphicsLabel", 
                  StripOnInput -> False]}, "GraphicsTicks", StripOnInput -> 
                False], 
               Directive[
                AbsoluteThickness[0.2], 
                Opacity[0.3], 
                GrayLevel[0]], StripOnInput -> False]}}, PlotRangePadding -> 
            Scaled[0.02], PlotRange -> All, Frame -> True, 
            FrameTicks -> {{False, False}, {True, False}}, FrameStyle -> 
            Opacity[0], FrameTicksStyle -> Opacity[0], 
            ImageSize -> {Automatic, 225}, BaseStyle -> {}], Alignment -> 
           Left, AppearanceElements -> None, ImageMargins -> {{5, 5}, {5, 5}},
            ImageSizeAction -> "ResizeToFit"], LineIndent -> 0, StripOnInput -> 
          False], {FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]}, "BarLegend", 
      DisplayFunction -> (#& ), 
      InterpretationFunction :> (RowBox[{"BarLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{
                 RowBox[{"cf", "[", 
                   RowBox[{"Rescale", "[", 
                    RowBox[{"#1", ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0.5`", ",", "1"}], "}"}]}], "]"}], "]"}], "&"}], 
               ",", 
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
           RowBox[{"Ticks", "\[Rule]", "Automatic"}], ",", 
           RowBox[{"\"PinningPoint\"", "\[Rule]", "0"}], ",", 
           RowBox[{"\"SmoothRange\"", "\[Rule]", "True"}], ",", 
           RowBox[{"Charting`TickSide", "\[Rule]", "Right"}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}]}], "]"}]& )], 
     TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.934709964572298*^9, 3.934710145366971*^9, 3.9347103572556267`*^9, 
   3.934710525840087*^9, {3.9347105752002826`*^9, 3.934710588418401*^9}, {
   3.934710623918949*^9, 3.9347107861758237`*^9}, 3.934710831304825*^9, {
   3.9347119493263135`*^9, 3.9347119592302184`*^9}, {3.9347124273274612`*^9, 
   3.93471243742222*^9}, 3.934712483144391*^9, 3.934939973599613*^9, {
   3.9349400577856283`*^9, 3.934940071096784*^9}, {3.934940111917838*^9, 
   3.9349401587504196`*^9}, 3.9349401933281803`*^9, {3.9349404448665867`*^9, 
   3.93494046534901*^9}, 3.9349405070731845`*^9, 3.9349405938074007`*^9, {
   3.93494076835645*^9, 3.9349407849413533`*^9}, 3.934940889323543*^9, {
   3.934957227385751*^9, 3.934957248798847*^9}, 3.9349572938647313`*^9, 
   3.9351224963173676`*^9, {3.935122582482724*^9, 3.9351226588408413`*^9}, 
   3.9351236998740425`*^9, {3.9351238044060316`*^9, 3.9351238328308926`*^9}, 
   3.9351242215692315`*^9, {3.9351249036249475`*^9, 3.9351249230578737`*^9}, 
   3.935125902286947*^9, 3.935126268178122*^9, {3.935126504885788*^9, 
   3.9351265183357277`*^9}, {3.935126601659727*^9, 3.935126629512503*^9}, 
   3.9351267262710476`*^9, {3.9351268162773323`*^9, 3.935126889041336*^9}, 
   3.9351269236477966`*^9, 3.9351269783766804`*^9, 3.935137119264868*^9, 
   3.9351377632624245`*^9, {3.9351380609207044`*^9, 3.935138080409011*^9}, 
   3.9351382398405027`*^9, 3.935138286294491*^9, 3.9351383258332663`*^9, 
   3.9351383765597887`*^9, 3.93513846157363*^9, {3.9351385296483502`*^9, 
   3.9351385577897635`*^9}, 3.9351387512343025`*^9, {3.935138922634325*^9, 
   3.935138948031819*^9}, {3.9351390018156796`*^9, 3.9351390208142624`*^9}, {
   3.9351390735661554`*^9, 3.9351391358958173`*^9}, 3.935139400672059*^9, {
   3.935139431125825*^9, 3.93513944038282*^9}, 3.935139483426948*^9, 
   3.935139521404443*^9, 3.935139626849551*^9, 3.935139669140173*^9, 
   3.935139929949813*^9, 3.935140208006725*^9, {3.9351404394434133`*^9, 
   3.93514045167165*^9}, 3.9351405049919405`*^9, 3.9351405475813985`*^9, 
   3.935140888267688*^9, {3.9351409227675314`*^9, 3.9351410007083073`*^9}, 
   3.935141238124132*^9, {3.935141304588443*^9, 3.93514140790219*^9}, {
   3.935141570665032*^9, 3.9351415861681547`*^9}, {3.935141632884594*^9, 
   3.935141680041023*^9}, 3.935180685080764*^9, {3.935180715486315*^9, 
   3.935180734856238*^9}},
 CellLabel->
  "Out[139]=",ExpressionUUID->"de57530d-780c-4141-88cd-5822fbe79252"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVjnk81PkDhzGdyKKSHGP4xpSk7bXtLjben5K2kA5JbJtSjqLEUtGpQo5K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          "]]}, Annotation[#, "Charting`Private`Tag$20307#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVzXs41PkeB3C31KJzYrspxoyfmkkSu+2Gje+3tOwiT4XVUjnGNcRmDW1Y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          "]]}, Annotation[#, "Charting`Private`Tag$20307#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVzGs0lHkcwHFCatCJopAx0+OYTCqyThKev0sREhW12tKQ24ZiTSuXEhnU
EHIipWmKSm2opZvyi5Bxe8aMW4PIM5Oa2M26NdLa9sX3fN596YHH9wQvUlJS
+vlH/1t8OnCx5dELDpvXnG58ovIBGsQ0z/20cPzA+6BN2HcZLDTVptJop/CC
pRVWl2dkUPwqy1iNlom7pS2R5H2SQYQ9O3LW+ApemKz5UErIQPwtLP+LcRlO
RFl96S+WgXr/CGPc+BkeXrLCp8JBBvwWXvRnYwG+cha7ZpkrhanCauYQV4Cz
ohyayy5IYUdoKylSCHD8POnF4EhhTGXW97m4Bf+cUOi0OUEKNvZetpnpbXj/
tpBKTrAUhBXzixh/E3i+I3sLfZsUzrSYu1sGiPHrjHza0CcSyisy+yM2SnA+
cZfSt5cEuY6c686S4DKVqbnK3SQwTro7rMuX4BS1PbNcDxJu2GnwSYUEd6HP
LfJyJiFPwA3xb+zHrbt1xyc3k3CSvDjh+ssgXnZ8VXyrDgk8jdZU7e3DeNEJ
v0vZXSMQindeGYsh8aUHM1JLA0YgSmZGVpV/wl0Tx5N0L70HCv0cY8jmC26e
FxFfIBqG7OWtTP6RSVx1xqmB+9MwBPbvA5W2GdzA251tZTME0Y3nAo8z5nCZ
zjW7pebv4OEJzb2rd37HPXeYeentHAR+wjG5xX4l9L0G+MFhA5DCm/eZGlNG
Jar0Ux/u9IOSeBi9iFdBDrUC3W0KCZjGhsTtY6ohv+sHWhN2SkA6XeCn8XIx
cm4u8ButfAvusl+T8qKXoNpUzs00vbfgJc1ZT6VSkMku1hyZ0Qfy14HJzQ80
kMPvirFazT7YqN1j5ByghXzctoaOZvUCBZ9mDUwuQ6KqoO3rqL3gOu4/u9Z3
ObIOz54pud8DffVHlf3NtRH3cKRih2MPVGc0HKZNayM13PDlwkg3hKixhzs6
dJCxnafay7PdEBSTUK1ZtAIp9yVV2qzvhk2h6zs8WStRtkPzeWNJFxA65hrs
rbrIhWaDK3O6oKY85aq5ih46YmIvG7LtggRlpnfboB66F3F3y8CYGCgD8W5R
VatQ4qMXFYm3xCC7Tc/nJa5GTxnEoRqWGPLX6as+89VHq93PqZoZiSGnKOQN
i2aAJJwOzsUhEfjnH+rQHDVAH7ViNnqWiuCrS6mCV2uI7vtx3nmHiYCUOcXV
p69B2uet74ZYiuCmvaVhO8sIldjmWH2c7YQHaWzt0A1UpO4YG6De0AnpvkEe
KtNUhMkfRTfmdYL1AL8svd0YcUu1/qIEdEKh2dUH7R40lCs1T3a16IQzr7IK
PZ7RUNZ8ivf6BSHsMvQtbTGhoyhmNYctFIJj1JuD2pl0RGwvEJjdFgJvTaBJ
2zQduRtsqr9xSggmr+9c9jq4FrX4RF628xFCzoZ6pqh2LVpe41H8J1MIIZOq
nQImhvoo51nqi4QQ+PAfWuZFDPH3pEotnhMQkbJ33j0XQxN/pIR8fkoAe29V
r+YlDFFli5fdfkJAxjQ7O+cyhgaIs+2G1QSUb1V8KyjGUHVVotbSSgIUdQs9
t+9jSFkecEFeSkCOSDOr4Q2GvGJLdwlyCSi6FRnGEWDI7QQ/JiOHgFuxHc5u
rRh64u34wvUiAY/1cuZaOzBUx/N+2cQlYMB/RZi4G0P7rn1kN6UTwCD1nUdI
DPHse5+3JRFgURVPLZFhKPdto2l2IgG2af2K4FEMOQ6OPt6dQIAno7jyk/zH
f77MWRxHQMwxGnViAkOVdaxlA78RkGh3VvFoEkPBdaZXr8cQkKY10hU7jaFk
+QcPVjQBhRW3Lnz9iqGaK3b6o1EE3ExWDX0+hyGX5Q3W9yIJuO8T7JQ4jyH1
XObJyAgCqtY2GTn8iyGbleESi2ME1E6aKhYWMETJiwucCifgPw0/2B0=
          "]]}, Annotation[#, "Charting`Private`Tag$20307#3"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVx3s0lAkYgHHXtYssCiEMn6gh0h6lTnwvkuuqSLVEGbkU1brtSbIiwkFJ
kkvWwVJtITU66eIVoW9mDDMTKmoGySIkBoOy7R/Pec7PkHHaK1hGSkrK+3v/
v+RPxg9WxzLtOubQcbBVhC8ENI+DtOOknadmdsxzEa60NV6g0eJI1VvRtkrP
RFjSlG0gT8sgBSNhT5yYIoywjT05b1BIukw+spgsF6FgKSzvs8Ft8icVxePy
SSJU6Bs0nTBoILu7en00QYRlrNLIcQOKVDIvTq/MEeJsQT1dmEWRyoP+9Nl0
Ie4OZQ/xJRQZ0FMf4JokxE+y8z6PBSyyW2LkpRAlRBtbzx0ZaRwyPMNqa5e3
ELtql2VMpzrJHve6uqy1QkxkmbtZHRGQPY003Yiq91hTm9EXYfGWDDJrax/n
vcNQklf4KWqI/OZ/OveP6H48NbxxiFkzSs6qO3cuuvahomGKqdDmMzkwriOx
tHyLl1TZ9LKjM2SIMt+P7vQGGX37UZYzR0a2V7PkGa8xsjWFcdp0kZy4f8N8
e2Ev1v2u7L3W9SvplrDN8cZkD5bFh49tPigFvZPvBwinHkwuXd43+0kaEjKu
RWU96EYpgQienpWFzKArImPLbjSJCTmzny4P9RrsR7duv8IP4usHlJ79ADMn
ojfnWr9Ct+ETCbmRP8KVqfTWKRSg54ccM319RUgp6SWF3gIca2Gcf1mtBHx1
k35FMR8t1Hr0HI+sAo3mv+RU8vioSIoD+2dUgOE9SU+346PzhO+8kY8qLLpF
y/M/8vB18zFpX3M16B019XK9xsP69BcBNLEaMLfAvQUPHobIx4q4XHWgR9+c
9ZLhYVBUfL1y0WqoW5P1cBC70DLUjOsRuAY67eanryZ1Yae6uVLsdg142mod
Nw5d+KQmudhcVhMS++9Yr1fownhp+l7OO014VNo9aJ/fiYr9Z11OMbUgpvyu
sdf6ThyuMswrPbcWGB2RWqubuJi3QVuuwUcbbNi7RDEHuJhTFNIeSNOBOeFh
46z5DvTN8+cqj+jA7jFPYVNJBy7sqpSUNupCltOkfSPZgUPDDmea09aB+rCv
ruo4B8ttrXQ7AvXAj+MszcjlYHVqrFroJn3QOaZif8iBg2k+Qe6yYn0YyKaZ
+Myx0bq/7HZahwGkHC+yT6hiY8HG4uoOdxqMVIjt3APYmNiUXeDeQAMN66OV
seps/FXXp5JlbAj5uXeFe1kstD/V7qeWYQj08wsWi+ksLF3HMOaIDcEle1US
fRcLjVtu5nv6GcGXiW9zjfIszNnUTOc3GkHDz08MLVkUhszI8Sg6AS2F9GLP
TAoZdV9oGZcJiJHjxP3iRWFEsvey2xUCwrfG87btozDWm9mrfJUAZs9Xp517
KUwXx17KyScgWBia6uRJYc12ydL1EgKuJdj4/+ZGoeT5Sk/VHQIu7NGKuOhA
YQ5fOftFOwHuh00GxFsoLKo4GXaRImDbUu/Lr1YUVsRwHV3YBExM3+PIf/dD
zZxFNpeA0aCWDZqWFPb7rg4TdBMQ0iawsjGj0HRI23FwiADByERyEkHhZuZZ
/b+HCfhSc5meaUThjtQ+SfAIAdebZSbzDCn0MC25NzpGwD8ezi9vGVAYFU7T
n54mwOrQA4qnS+G5nUmS+zME9E657OnXoTB11eCrGDEBQdyUzx+1KSyorchc
WCDA/92b1GUtCsvPy4U+XiSA4fFvnMJ339kX7HBumYCExLQMdU0KmUZtenbf
CJBo3GfqaVDYOGMiWVkhwKiWsbRhDYX/Ab+dqgI=
          "]]}, Annotation[#, "Charting`Private`Tag$20307#4"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.528488, 0.470624, 0.701351], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVzXlMkwccxvEKRUgthCI6Du31EpFySeaFCr+fQjaUUqfIiFUmVC0gh4J0
OnFiUS47ECdRBBrkfUsLdsJ0IBMVUVDkqiibEkFHwMYpODnsoKB03R9Pvvn8
9fAkB7fvt6DRaGHm/V/lCcl8v32KQJdDHgdEf2uhtZcrjOTGQ9l2nb23Xgum
h02nuNwfwCt5ebjdkBaUzfkcK24e+Dh2Kvv6tZAYIEua4lwCv5qJRsVjLfTO
xhWNcaph9kRCd2yDFqz7h9zfc26CW5TUuy9XCxUd5SkjnHaILp0ZfeSnhZra
vP5EnxcQ+eawwllxBWLhyaXR1GHYMxJZzKZfgWS9x3BdzVtwCYnYGVtQDQze
afe/1o7BDJ3TTLlWQ4F9p6AiehLk9MvOiY1VIOnfcdey61/w5ZdlmHZWQcqD
05KD7jOwlWWfP2VRBdcOMcOdNn+GfNYsu6JBAxXpCe9WRNLw7LTQ82iCBjLL
P237ODoPTQ4HKz4s1wCtdxBvH7NEtKtbJB9Rw7I06dEdAivseCUqVv2ihteG
i98uuDMfvxx01fvK1LBFf+DHn1NssKEtWr5mgxpErws92WwGxq9XfBZYq+Fd
i+Tko6sLMGorTWnTVwk+rGdLg/bYoqkXNIGaSmCAIWZg0g7HhZs9f0+vhK/f
i6f4EfYo+lxrf15UCX33980Te7HQc3uKju9WCfW5rd9xDSzkjYXLXOZUILWS
Dep0Dhi1pn5l6jMV7E1Nr2eWLERXJ7FN93UV+MZ66oQxjvg2blWL/TkVPHbw
WiDzX4RZe8RJt5NUcKsms9TLcjHWW67aPRSmgvR5gm+6Xi7G1bR7p+ReKmAM
HAtJrvsC8xoYzr1MFejVvKLy40748p+GMyvGKCha7ky/GeGMXTp/C8enFBSW
SNtiuC4oJPyluhsUiIuidMw3LtjcMSfrKaNgOrjSWN7kihMOuQlSOQXD+k1H
7+cswefSjXez4yggA/xcu2OWYtQL16wtIgquZslYsd5s3LHT1ip1NQU5EXtD
LQ1sPFXD2qbmULBqoKI6p5uDg9ijVFhTUOxRerU7lIuZ2pGw0nESMprzi0Nv
cnGlIuRW/AsSwlwjKjvceNixV+m5spWEjcltu1h5PNyXUi2aqiWhfInErcvA
w6HfgpnZJSS4tWguiHbxcVYofvUxm4RC7/uCp018hA8la33SSJBO0p+0Cwi0
tk32hWgSJNcmuHlnCbTyjjrMEJGQmBn+acs5Ao8MWNMaw0iQhdc9Z54nMCSf
VhRvdq5BVlB4gUCTx/Mnj4Qk1PgbZy8qCczpmVLlhJJgvGd6ptYSCH0zmvmb
zf9PmfmtbQS60aucGMEklFBJcdntBCoy7v3UGEQClaYLCukk0L7OwibB7BuL
C2c6dQQmZ0wt7NpEwoB4YVzvnwQGcPPkBRtJcB92DhoaJlBSiNcdgYQVdcfY
Kj2Bd+y+Kn4QSMK6rH7j/jcEOvKjs743W+iu/PXtOwIbArvT+gJISE3gssfH
CTzTE19VtoGE4xvkxuuTBJYemXgYZnaW7dAfaQazedmjc+tJKK6lFNPTBO6q
bxfGmE2epMc2zhBYvO5IjoPZ2m37Nx3/ROAto6C9ZR0JdfyHSwPnCJQ3D7Nk
ZjdNLjOaTARW774cs8zs/wDFWTDs
          "]]}, Annotation[#, "Charting`Private`Tag$20307#5"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.772079, 0.431554, 0.102387], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV0Gs01HkcBnByK7SFkNyGv3XLtT115KT/D7tpU47SbC3djBgVct3kUm2x
zIYmWcS6pajjhPaYbVl8a4iGSf4zzLhlMCaMGaPkMoi1L57znM+L581jRrl6
IniTgoKC30b+76IbFFXni3cPtrhLci8JZNDKJR09RbqEB+memeztkcF6W/Md
Euk6Ps2bMPbukEHRq0xTFRINj6puMfJlyCDMLS580fQhzqVtUmu5KwPuSmjO
rOkzvI+xl+/uKgO1wTErqWk9Pp3lY+FXNANlHSVR06YsXIfI5Wdcl8KXfIat
IIOFN/0sXsEipXCI2inkyFn4wHJsFTNEChKlRXIDtwMviBlO0TspBRc3H1da
GhuvSdijp+8ohe6a1U1Wsvd4eHBBfMxHCdzssDvifJ6LT+ETmgH+EqiuoQ2G
OQzg+sqy8G/J00DFiYeSaCF+LGY7Mq+cggiRjbCuegp/v1Q0LjowCepmKVYC
l1nccyGoLWPyI2Rt77QtuzCHCxisfuCIgDJ4EpTYC/gNg8KkbaxxiHqTQrlq
tYzPKEfw2KNCeBGp6bfzx684Ur3s6UgSQlniFbHTKQXksLZfXkYZg9slq8e/
SBTR00bnjB3MUVDgjqDGBCUknn7cuOA8CpaxIfEnbVXQQGp0N+3RCIzP5/2k
0aSKyuUuvf5WI3BEdDk5O2ozEo8+ntlyWgA+4/TdJibq6FNm9rZd8cMgbqHc
evtcAzFfiRGD8QEctHjGnue3otla8P08OwTq+Hzg0Nw3qOLitSi7H4bAS+q/
aE7ejrKLI4ja3EHoY15U9LfTQjbRQ45qCwPASG89R5rXQumlvLWW0AEIUYkb
6erSRsVG8TE2ff0QFJ3I0CzQQRKG146bp/vBkbq762jgDsRp0HGsHO2D99p2
GnH7dVFyNTBdqX3wb/XtQjslPURn1UcVLfMhUdHWl/1BDwUVkluzfueD+lDC
4Yg6fVT4RpjIN+ODqMIspyRpJ/Lck30vs5UHOdYGyvVkA3Sh+FAqN4gH9IKQ
9kDSLnT7Pt/rylYe+Oec7dKc2IXo8jmJUWMvLH3/RF7SbIhE9vbkGGovCEUe
8cw0I6RXNVOVZ9gLj9ycDd8FGiM7ed5wFrsHnqfGaVHtTdCe83lTOak9kEYO
8laaN0HWxXhBkkcP7B0qe5b2zhSNspO6yatcyLcpfP7Om4QMSnWpTk1cuPkq
M9+7noSWsx78aZnIhWOG5CcdFmbo/lqeQ8EBLrhHtAdo0cyQ+Ouwk6MyF0qM
KBbseTNUH6lhrMjigEVLZa5PgDmCb9T+SHvAAbo905bTbI68UhKsay9wIGRO
mWDZYkj/qcho324OUF58JtHuYegf8xtt3csEhN32Wz1yH0Pj1+4Mr8gJiPOr
42s+wJCLo4G21YbT5+Oy6LkYyjESdCYvElC9X76SV4QhYcA+mt0XAuSv13kV
VRiabDC2vCclgM7RzGxtx5D0su3r0BECCsrDQ39jYUi31QPlCQgoj+3yPNyJ
oRD3fQNvhgn4W4++3NmFIaZC/jnsAwFD/jqh3F4MWa9WPhX0E2AlNPAcE2Ko
5jsVt7NcApzqEkweizA0bWlNzeQQ4Jo6KA+ewJBvSWdVE0HAUaui2ikxhvqv
JaeYdBMQfYVk8ukThkqdZ6JH2QQkHfhV/tfcxv7lL5HaG07dOtYTO4+hkZgT
6Z6dBOTXlN9dWsLQFpFEtYJFwKNbytSGZQydOVQazn9LQNXxYI+kVQwV7qXP
bN5wnXmb8cE1DPVsfklzbSegec5Svr6+8bfeNjysjYD/AMlwvrc=
          "]]}, Annotation[#, "Charting`Private`Tag$20307#6"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.363898, 0.618501, 0.782349], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVkms41HkDhoeJLWxvaB2SMfzVIJR321Ibzy9qE1LUUNSKQkhtbSqi2pBs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          "]]}, Annotation[#, "Charting`Private`Tag$20307#7"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[1, 0.75, 0], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVzX1cywkcB/AehlOh1YnIWv3KSJI7Xp7S93t2iVKOpNelUy16UlKahySJ
nq4Hs7qkdBOKeEVYqCP5ba2ttqltCqsXmg5TrqSrVXS7Pz6vz+v9z+djx4rb
vtfIwMBgtz7/d1kKa+ryPTnuuVHitm+znoFQSd8SQI+CH/IdH5ibPINJUcMp
Ov0o3OdsT3eiPIOyxjzbKfRsMDIPLmSPqiBmPTt2xPY8BPE8PSPeqEA5Hlk4
YFsFIfIaq2t8FUxT9zD6besgKn156MIQFTxvfMTue18Hr4ZoJyx2qeB6ZbHg
4+16YGddiaHsVIFvgm+wlvkQHiW4pum8VVA0vb7oXcRjsEv9uoqxWgUWF8RG
g50krFtaMTuDqoLyFl78R1sJ+M0ImkkRK+FLca3Tq1wJGLYtYq4QKGFjRKtG
oZPAtzf9d6IalNBnPOJfr2wBdc0lq7d8Jaxe77s2O1MKMtlb4exLSmi7NWHE
+OcpjK1/Uh52XAknWpy9lgcrwYLjSY1YpYSbt7LVMS4v4SFfesXnvgK0Ftpc
r9CX0PLrlgHRXQUwDnm5Lyp8CVb9ryyZNQq46GZartG9hIJzh9uZVQrgSnLD
A5vUYNVifj28VAGHNGcGPYO6ITIsf5FLqgJ4pq2nqB6vIbpx6PM1bwVEQPv5
vgQNxK4oLcj90A77exdr+Dc/QHCCY0U0tIOJ3WnGq9UDYLw3+3zHxTbIN291
Kg8Zgs4daJ5l2wYs9Y7HxtJ/QT3PYEC68SnEN51mxTHGoPOFT/eyWDncPmDm
N3fzVxAVnOWF18qg/Ng+rWuAAWqn/1t4dVIKabyJbV/6DFHtOXiUskcKBsrX
+DDJGE8FPF4p6miFhYnhR3Y4TcEXDPVJ7qZWeDt8bqfpo6nYbhMo/CptAa/e
6OPc+O9QHT8QI97aAr5vOUtoNBPMqRpk1nVJQCtgpYqrTXEwyFh267AEXKgd
C5jBM7CiOskBzCVgAsOhXUMzkeRmUD7yxeDZHzhi72+OZ+OrjtsEiOE5uccw
0JmKfpXj/uRkM9RmCXfTh6m4Krs0yuFOM4RPYb+Wyy1w9kyjzd2hzRCWcKzW
rMQSU9fFjTPnNcOyiCXyLaHfY9L9B1ljHSJ4auFsyl4zG+9+elI5yRHBXzfT
Sp2NrTD/YpmP33YRHDN0+kXabYXT+j0pVKoITLqSNu3nz0G3qRllp5RN0Ftp
V8hLnotF6UF7frzQBIWLrCl1/tYYkqcR7GI1AackvDmUPg/7ZeRVdGmCwMLf
5Gbv5qGpe0Vax4QQRn+u0PEa5mOnFXbrxELQ9G44Qmba4OWUjWsdS4Rwaf3y
+bLQBfgYM83HI4VQnc6mRiylodQtcTLFTQiZ/mHexsM0PBy2r9/RQggru8qr
MmW26HP/3pH8XgEULy6tlnnTkXt6nSnxSAAnGvOKvevoeMdywKOAKwCf+f4V
LQ526KHjcMejBPDT/uZd1Gw7XPjmfZydhwB4NiwH6bAdbvi9wXAtTQAOgqtF
vrvssTvl/d8vxkjgLCWdFA32qKTRScoLEsKHKO0SJwI/sZ67rK4lgXX7Mz37
DIFimU9AeSEJMWl+E15nCaQb8M5Q9Wb78TvNCgiU1+g6ThaQkDXMzucUEair
aeSyuCTcXKMbP1dGoCtjc4MDhwTdk8mOyhsE7mjU9NzI0f8rzPKEzQSO+Lpv
bUojoeRybGSGhECzK8lhq/S+nChnbmolsO+P2IyqkyTcs+KMtcoJ7DwYNJqX
SkJXoGWk8hmB0yztcwNSSGBorJk9Gv3e3b4D/UdJcOUn0a70EtgzbVZciN5r
09W6ve8IbM98cEx5hIQtjLKaD1oCc5YVNdYdJiFhH502OEgg1dp1NINNQrLb
Sd2dIQKFzRA9lkhC+oweVeIwgdbaRm2s3sW3LueMjhLIrjab43+QhEuplIj6
MQLDXreT4gQSbmzbuyF5gkDy+tdkN7359qIF7t8ITPfP86iJJ6FhaKFucpLA
Pxen2Djo/R+Gsd8u
          "]]}, Annotation[#, "Charting`Private`Tag$20307#8"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.647624, 0.37816, 0.614037], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVzXs81fcfwHGXUy2XLUc1tzh8rSPUL4+WpejzWWibop9fzBI/UZ3TkEY0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          "]]}, Annotation[#, "Charting`Private`Tag$20307#9"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.571589, 0.586483, 0.], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVj3s01Hkfx921LrtGEbnN+Fk0obQPIXy+QnLJbhc5yNaM62K7WLqyRLmE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          "]]}, 
        Annotation[#, "Charting`Private`Tag$20307#10"]& ]}}, {}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, FrameTicks -> {{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox["t", HoldForm], TraditionalForm], 
       FormBox["x", TraditionalForm]}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
       AbsolutePointSize[6], "ScalingFunctions" -> None, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0, 10}, {-0.9960220287048788, 0.7983127458743683}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
       SubscriptBox["x", "1"], 
       SubscriptBox["x", "2"], 
       SubscriptBox["x", "3"], 
       SubscriptBox["x", "4"], 
       SubscriptBox["x", "5"], 
       SubscriptBox["x", "6"], 
       SubscriptBox["x", "7"], 
       SubscriptBox["x", "8"], 
       SubscriptBox["x", "9"], 
       SubscriptBox["x", "10"]}, "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #6}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #7}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[1, 0.75, 0], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[1, 0.75, 0], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #8}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.647624, 0.37816, 0.614037], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.647624, 0.37816, 0.614037], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #9}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.571589, 0.586483, 0.], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.571589, 0.586483, 0.], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #10}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.922526`", ",", "0.385626`", ",", "0.209179`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.3523253333333333, 0.3137493333333333, 
                    0.46756733333333333`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.528488`", ",", "0.470624`", ",", "0.701351`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.528488, 0.470624, 0.701351]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.528488, 0.470624, 0.701351], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.5147193333333333, 0.28770266666666666`, 
                    0.06825800000000001], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.772079`", ",", "0.431554`", ",", "0.102387`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.772079, 0.431554, 0.102387]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.772079, 0.431554, 0.102387], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.24259866666666668`, 0.412334, 0.521566], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.363898`", ",", "0.618501`", ",", "0.782349`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.363898, 0.618501, 0.782349]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.363898, 0.618501, 0.782349], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0.75, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0.5, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0.75`", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0.75, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0.75, 0], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.647624, 0.37816, 0.614037], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.4317493333333333, 0.2521066666666667, 
                    0.40935800000000006`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.647624`", ",", "0.37816`", ",", "0.614037`"}], 
                    "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.647624, 0.37816, 0.614037]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.647624, 0.37816, 0.614037], Editable -> False, 
                    Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.571589, 0.586483, 0.], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.38105933333333336`, 0.39098866666666665`, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.571589`", ",", "0.586483`", ",", "0.`"}], 
                    "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.571589, 0.586483, 0.]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.571589, 0.586483, 0.], Editable -> False, 
                    Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, ",", #7, 
               ",", #8, ",", #9, ",", #10}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.934709964572298*^9, 3.934710145366971*^9, 3.9347103572556267`*^9, 
   3.934710525840087*^9, {3.9347105752002826`*^9, 3.934710588418401*^9}, {
   3.934710623918949*^9, 3.9347107861758237`*^9}, 3.934710831304825*^9, {
   3.9347119493263135`*^9, 3.9347119592302184`*^9}, {3.9347124273274612`*^9, 
   3.93471243742222*^9}, 3.934712483144391*^9, 3.934939973599613*^9, {
   3.9349400577856283`*^9, 3.934940071096784*^9}, {3.934940111917838*^9, 
   3.9349401587504196`*^9}, 3.9349401933281803`*^9, {3.9349404448665867`*^9, 
   3.93494046534901*^9}, 3.9349405070731845`*^9, 3.9349405938074007`*^9, {
   3.93494076835645*^9, 3.9349407849413533`*^9}, 3.934940889323543*^9, {
   3.934957227385751*^9, 3.934957248798847*^9}, 3.9349572938647313`*^9, 
   3.9351224963173676`*^9, {3.935122582482724*^9, 3.9351226588408413`*^9}, 
   3.9351236998740425`*^9, {3.9351238044060316`*^9, 3.9351238328308926`*^9}, 
   3.9351242215692315`*^9, {3.9351249036249475`*^9, 3.9351249230578737`*^9}, 
   3.935125902286947*^9, 3.935126268178122*^9, {3.935126504885788*^9, 
   3.9351265183357277`*^9}, {3.935126601659727*^9, 3.935126629512503*^9}, 
   3.9351267262710476`*^9, {3.9351268162773323`*^9, 3.935126889041336*^9}, 
   3.9351269236477966`*^9, 3.9351269783766804`*^9, 3.935137119264868*^9, 
   3.9351377632624245`*^9, {3.9351380609207044`*^9, 3.935138080409011*^9}, 
   3.9351382398405027`*^9, 3.935138286294491*^9, 3.9351383258332663`*^9, 
   3.9351383765597887`*^9, 3.93513846157363*^9, {3.9351385296483502`*^9, 
   3.9351385577897635`*^9}, 3.9351387512343025`*^9, {3.935138922634325*^9, 
   3.935138948031819*^9}, {3.9351390018156796`*^9, 3.9351390208142624`*^9}, {
   3.9351390735661554`*^9, 3.9351391358958173`*^9}, 3.935139400672059*^9, {
   3.935139431125825*^9, 3.93513944038282*^9}, 3.935139483426948*^9, 
   3.935139521404443*^9, 3.935139626849551*^9, 3.935139669140173*^9, 
   3.935139929949813*^9, 3.935140208006725*^9, {3.9351404394434133`*^9, 
   3.93514045167165*^9}, 3.9351405049919405`*^9, 3.9351405475813985`*^9, 
   3.935140888267688*^9, {3.9351409227675314`*^9, 3.9351410007083073`*^9}, 
   3.935141238124132*^9, {3.935141304588443*^9, 3.93514140790219*^9}, {
   3.935141570665032*^9, 3.9351415861681547`*^9}, {3.935141632884594*^9, 
   3.935141680041023*^9}, 3.935180685080764*^9, {3.935180715486315*^9, 
   3.935180735013255*^9}},
 CellLabel->
  "Out[143]=",ExpressionUUID->"7c139dd5-9492-4cb2-9aba-b02af205243d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Export", "[", 
  RowBox[{"\"\<D:/attn_case3.pdf\>\"", ",", "matrixplot"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<D:/graphplot_case3.pdf\>\"", ",", "graphplot"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.935140580594578*^9, 3.935140584488713*^9}, {
  3.9351406322883654`*^9, 3.935140725901509*^9}, {3.9351414291577234`*^9, 
  3.935141434561124*^9}, {3.935141697878625*^9, 3.935141702014388*^9}},
 CellLabel->
  "In[1178]:=",ExpressionUUID->"9395ddbb-a900-4b4b-8d4a-55fbf83ff09a"],

Cell[BoxData["\<\"D:/attn_case3.pdf\"\>"], "Output",
 CellChangeTimes->{3.935140679239743*^9, 3.93514072810759*^9, 
  3.935141014293955*^9, 3.935141436616349*^9, 3.9351417032752247`*^9},
 CellLabel->
  "Out[1178]=",ExpressionUUID->"48a354ed-0ba0-41bb-963d-6de6f97c8fec"],

Cell[BoxData["\<\"D:/graphplot_case3.pdf\"\>"], "Output",
 CellChangeTimes->{3.935140679239743*^9, 3.93514072810759*^9, 
  3.935141014293955*^9, 3.935141436616349*^9, 3.9351417036729755`*^9},
 CellLabel->
  "Out[1179]=",ExpressionUUID->"81759a9a-ae24-46d3-ba01-faa9f4f65846"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"animation", " ", "plot", " ", "the", " ", 
    RowBox[{"tokens", "'"}], " ", 
    RowBox[{"trajectory", " ", "--"}], " ", "the", " ", "solution", " ", "of",
     " ", "the", " ", "system"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"endpoint", "=", "10"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"functions", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"sol", "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", "t", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "L"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"legends", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       SubscriptBox["x", "l"], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "L"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"graphplot", "=", 
    RowBox[{"Animate", "[", 
     RowBox[{
      RowBox[{"Plot", "[", 
       RowBox[{"functions", ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0", ",", "T"}], "}"}], ",", 
        RowBox[{"PlotLegends", "\[Rule]", "legends"}], ",", 
        RowBox[{"AxesLabel", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"t", ",", "x"}], "}"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"T", ",", "0", ",", "endpoint"}], "}"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9347106012637177`*^9, 3.934710607668413*^9}, {
   3.9347108443582697`*^9, 3.9347108451081305`*^9}, {3.9347119234338317`*^9, 
   3.9347119280340548`*^9}, {3.9347119709681187`*^9, 3.93471197583207*^9}, 
   3.9349399942204933`*^9, {3.935180758377138*^9, 3.935180826199749*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"7cb5f7f8-c78f-4d86-bc17-10b2c9d29dff"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`T$$ = 5.279782295227051, Typeset`show$$ = 
    True, Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`T$$], 0, 10}}, Typeset`size$$ = {
    573., {151.5, 158.5}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True, $CellContext`T$77619$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`T$$ = 0}, 
      "ControllerVariables" :> {
        Hold[$CellContext`T$$, $CellContext`T$77619$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> 
      Plot[$CellContext`functions, {$CellContext`t, 0, $CellContext`T$$}, 
        PlotLegends -> $CellContext`legends, 
        AxesLabel -> {$CellContext`t, $CellContext`x}], 
      "Specifications" :> {{$CellContext`T$$, 0, 10, 
         AppearanceElements -> {
          "ProgressSlider", "PlayPauseButton", "FasterSlowerButtons", 
           "DirectionButton"}}}, 
      "Options" :> {
       ControlType -> Animator, AppearanceElements -> None, DefaultBaseStyle -> 
        "Animate", DefaultLabelStyle -> "AnimateLabel", SynchronousUpdating -> 
        True, ShrinkingDelay -> 10.}, "DefaultOptions" :> {}],
     ImageSizeCache->{793., {203., 211.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Animate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{
  3.9347099695711145`*^9, 3.934710174331134*^9, 3.9347103881413813`*^9, 
   3.9347104596087885`*^9, 3.9347108469045424`*^9, 3.934711976347571*^9, 
   3.934712509968503*^9, {3.934939987118132*^9, 3.9349399952514524`*^9}, 
   3.93494008233889*^9, 3.9349402014371543`*^9, {3.9349572400356245`*^9, 
   3.9349572583091497`*^9}, 3.9351236062060776`*^9, 3.9351808272973785`*^9},
 CellLabel->
  "Out[147]=",ExpressionUUID->"bb0294c6-c3ec-46d9-b152-5769b6ae5320"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cf", "=", 
   RowBox[{
    RowBox[{"Blend", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0.", ",", 
          RowBox[{"RGBColor", "[", 
           RowBox[{"0.260487", ",", "0.356", ",", "0.891569"}], "]"}]}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.166667", ",", 
          RowBox[{"RGBColor", "[", 
           RowBox[{"0.230198", ",", "0.499962", ",", "0.848188"}], "]"}]}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.333333", ",", 
          RowBox[{"RGBColor", "[", 
           RowBox[{"0.392401", ",", "0.658762", ",", "0.797589"}], "]"}]}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.499999", ",", 
          RowBox[{"RGBColor", "[", 
           RowBox[{"0.964837", ",", "0.982332", ",", "0.98988"}], "]"}]}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.5", ",", 
          RowBox[{"RGBColor", "[", 
           RowBox[{"1", ",", "1", ",", "1"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.500001", ",", 
          RowBox[{"RGBColor", "[", 
           RowBox[{"0.95735", ",", "0.957281", ",", "0.896269"}], "]"}]}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.666667", ",", 
          RowBox[{"RGBColor", "[", 
           RowBox[{"0.913252", ",", "0.790646", ",", "0.462837"}], "]"}]}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.833333", ",", 
          RowBox[{"RGBColor", "[", 
           RowBox[{"0.860243", ",", "0.558831", ",", "0.00695811"}], "]"}]}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1.", ",", 
          RowBox[{"RGBColor", "[", 
           RowBox[{"1.", ",", "0.42", ",", "0."}], "]"}]}], "}"}]}], "}"}], 
      ",", "#1"}], "]"}], "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cfScaled", "=", 
   RowBox[{
    RowBox[{"cf", "@", 
     RowBox[{"Rescale", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.5", ",", "1"}], "}"}]}], "]"}]}], "&"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.934595839018551*^9, 3.934595849264368*^9}, {
   3.9345959957489433`*^9, 3.9345960997613783`*^9}, {3.9345962438294983`*^9, 
   3.934596256320749*^9}, {3.9345966109610486`*^9, 3.9345966162205515`*^9}, 
   3.9351241113627634`*^9, {3.9351241423521447`*^9, 3.935124143305041*^9}, {
   3.9351243297244296`*^9, 3.9351243373632765`*^9}, {3.9351243710623937`*^9, 
   3.9351243999461713`*^9}},
 CellLabel->
  "In[217]:=",ExpressionUUID->"cfb4b941-fd8c-408f-ba65-1d9a00d498b1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixPlot", "[", 
  RowBox[{"attnpoint", ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"BarLegend", "[", 
     RowBox[{"{", 
      RowBox[{"Automatic", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.1"}], "}"}]}], "}"}], "]"}]}], ",", 
   RowBox[{"ColorFunction", "\[Rule]", "cfScaled"}], ",", 
   RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.935124159154205*^9, 3.9351241809302473`*^9}, 
   3.935124242173721*^9, {3.9351243485077085`*^9, 3.9351243489295177`*^9}},
 CellLabel->
  "In[219]:=",ExpressionUUID->"d6d6d270-120d-497c-a3f9-0a0e91eecb1b"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[
    RasterBox[CompressedData["
1:eJxTTMoPSmVmYGBgg2IQ+9wjHYHyRe/s3RLzcuoWvrPP65fbcGbNG/uF9iff
Xf3/3t6eN/YumL68Zf1MIO1RNTVjIZDelpDhCKL/1U77IAmkGcDgA9F0Q6sD
5/pf7+15Dk+/ugZI6+qqfBD8/N4+hyv4YzDQPUVxgdt+Lnhn/2Jaa13x6jf2
cw5eZ1oPtOfvfZ+H64D0+bmfWK2BtETOo8eeQPqTWtkMEL1NRErU9R/p7sFF
H0iQ9vAHumfJgRLJF0D3bMicus4V6J7FKtU3VgLt459+ZguIPtd9tFQPZP/J
Yjc7IK3LafHNFki/jvC4qkFF9/Q8K1haBHRPVcDa3bnA+JJ0DXRbCIyveXmr
OS8C7eOys/h2AUgfevbxeC+Qnjnxdto0IJ1fKW8NoqOulWv/p6J7Qucd9ysE
ume72s01GUD37DCMlpsCdM8crTe954H26W++XQmiXewidLrISCek0t0xzPqt
QPe8Nvl5fDPQPS+Mj1SGr31Dc3tx0QBJkySb
     "], {{0, 0}, {6, 6}}, {0, 1}], Frame -> True, FrameLabel -> {None, None},
     FrameTicks -> {{{{5.5, 
         FormBox["1", TraditionalForm]}, {4.5, 
         FormBox["2", TraditionalForm]}, {3.5, 
         FormBox["3", TraditionalForm]}, {2.5, 
         FormBox["4", TraditionalForm]}, {1.5, 
         FormBox["5", TraditionalForm]}, {0.5, 
         FormBox["6", TraditionalForm]}}, {{5.5, 
         FormBox["1", TraditionalForm]}, {4.5, 
         FormBox["2", TraditionalForm]}, {3.5, 
         FormBox["3", TraditionalForm]}, {2.5, 
         FormBox["4", TraditionalForm]}, {1.5, 
         FormBox["5", TraditionalForm]}, {0.5, 
         FormBox["6", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}}}}, GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], 
    Method -> {
     "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
      "DefaultPlotStyle" -> Automatic, "DomainPadding" -> Scaled[0.02], 
      "RangePadding" -> Scaled[0.05]}],FormBox[
    FormBox[
     TemplateBox[{
       FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           GraphicsBox[{{}, {}, 
             RasterBox[CompressedData["
1:eJxd13c41l/cB3AiLSoloSEJoTIaGngnKrfQsFNmEoWSBiqVFQ27okJLijQo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              "], {{
                Rational[-15, 2], 
                Rational[-225, 2]}, {
                Rational[15, 2], 
                Rational[225, 2]}}], {Antialiasing -> False, 
              AbsoluteThickness[0.1], 
              Directive[
               Opacity[0.3], 
               GrayLevel[0]], 
              LineBox[
               NCache[{{
                  Rational[15, 2], 
                  Rational[-225, 2]}, {
                  Rational[-15, 2], 
                  Rational[-225, 2]}, {
                  Rational[-15, 2], 
                  Rational[225, 2]}, {
                  Rational[15, 2], 
                  Rational[225, 2]}, {
                  Rational[15, 2], 
                  Rational[-225, 2]}}, {{7.5, -112.5}, {-7.5, -112.5}, {-7.5, 
                112.5}, {7.5, 112.5}, {7.5, -112.5}}]]}, {
              CapForm[None], {}}, {Antialiasing -> False, 
              StyleBox[
               LineBox[{{7.5, -112.5}, {7.5, 112.5}}], 
               Directive[
                AbsoluteThickness[0.2], 
                Opacity[0.3], 
                GrayLevel[0]], StripOnInput -> False], 
              StyleBox[
               StyleBox[{{
                  StyleBox[
                   LineBox[{{{7.5, -112.5}, 
                    Offset[{4., 0}, {7.5, -112.5}]}, {{7.5, -67.5}, 
                    Offset[{4., 0}, {7.5, -67.5}]}, {{7.5, -22.5}, 
                    Offset[{4., 0}, {7.5, -22.5}]}, {{7.5, 22.5}, 
                    Offset[{4., 0}, {7.5, 22.5}]}, {{7.5, 67.5}, 
                    Offset[{4., 0}, {7.5, 67.5}]}, {{7.5, 112.5}, 
                    Offset[{4., 0}, {7.5, 112.5}]}}], 
                   Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], StripOnInput -> False], 
                  StyleBox[
                   LineBox[{{{7.5, -101.25}, 
                    Offset[{2.5, 0.}, {7.5, -101.25}]}, {{7.5, -90.}, 
                    Offset[{2.5, 0.}, {7.5, -90.}]}, {{7.5, -78.75}, 
                    Offset[{2.5, 0.}, {7.5, -78.75}]}, {{7.5, -56.25}, 
                    Offset[{2.5, 0.}, {7.5, -56.25}]}, {{7.5, -45.}, 
                    Offset[{2.5, 0.}, {7.5, -45.}]}, {{
                    7.5, -33.74999999999999}, 
                    Offset[{2.5, 0.}, {7.5, -33.74999999999999}]}, {{
                    7.5, -11.25}, 
                    Offset[{2.5, 0.}, {7.5, -11.25}]}, {{7.5, 0.}, 
                    Offset[{2.5, 0.}, {7.5, 0.}]}, {{7.5, 11.25}, 
                    Offset[{2.5, 0.}, {7.5, 11.25}]}, {{7.5, 33.75}, 
                    Offset[{2.5, 0.}, {7.5, 33.75}]}, {{7.5, 
                    45.000000000000014`}, 
                    Offset[{2.5, 0.}, {7.5, 45.000000000000014`}]}, {{7.5, 
                    56.25}, 
                    Offset[{2.5, 0.}, {7.5, 56.25}]}, {{7.5, 78.75}, 
                    Offset[{2.5, 0.}, {7.5, 78.75}]}, {{7.5, 90.}, 
                    Offset[{2.5, 0.}, {7.5, 90.}]}, {{7.5, 101.25}, 
                    Offset[{2.5, 0.}, {7.5, 101.25}]}}], 
                   Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4], 
                    Opacity[0.3]], StripOnInput -> False]}, 
                 StyleBox[
                  StyleBox[{{
                    StyleBox[{
                    InsetBox[
                    FormBox["0", TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -112.5}], {-1, 0.}, Automatic, {1, 
                    0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"0.02\"", 0.02, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 2}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -67.5}], {-1, 0.}, Automatic, {1, 
                    0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"0.04\"", 0.04, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 2}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -22.5}], {-1, 0.}, Automatic, {1, 
                    0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"0.06\"", 0.06, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 2}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 22.5}], {-1, 0.}, Automatic, {1, 
                    0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"0.08\"", 0.08, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 2}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 67.5}], {-1, 0.}, Automatic, {1, 
                    0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"0.10\"", 0.1, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 2}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 112.5}], {-1, 0.}, Automatic, {1, 
                    0}]}, 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], {
                    Directive[
                    Opacity[1]], 
                    Directive[
                    Opacity[1]]}, StripOnInput -> False], 
                    
                    StyleBox[{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}}, 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4], 
                    Opacity[0.3]], {
                    Directive[
                    Opacity[1]], 
                    Directive[
                    Opacity[1]]}, StripOnInput -> False]}, {}}, {
                    Directive[
                    Opacity[1]], 
                    Directive[
                    Opacity[1]]}, StripOnInput -> False], "GraphicsLabel", 
                  StripOnInput -> False]}, "GraphicsTicks", StripOnInput -> 
                False], 
               Directive[
                AbsoluteThickness[0.2], 
                Opacity[0.3], 
                GrayLevel[0]], StripOnInput -> False]}}, PlotRangePadding -> 
            Scaled[0.02], PlotRange -> All, Frame -> True, 
            FrameTicks -> {{False, False}, {True, False}}, FrameStyle -> 
            Opacity[0], FrameTicksStyle -> Opacity[0], 
            ImageSize -> {Automatic, 225}, BaseStyle -> {}], Alignment -> 
           Left, AppearanceElements -> None, ImageMargins -> {{5, 5}, {5, 5}},
            ImageSizeAction -> "ResizeToFit"], LineIndent -> 0, StripOnInput -> 
          False], {FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]}, "BarLegend", 
      DisplayFunction -> (#& ), 
      InterpretationFunction :> (RowBox[{"BarLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{
                 RowBox[{"cf", "[", 
                   RowBox[{"Rescale", "[", 
                    RowBox[{"#1", ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0.5`", ",", "1"}], "}"}]}], "]"}], "]"}], "&"}], 
               ",", 
               RowBox[{"{", 
                 RowBox[{"0", ",", "0.1`"}], "}"}]}], "}"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
           RowBox[{"Ticks", "\[Rule]", "Automatic"}], ",", 
           RowBox[{"\"PinningPoint\"", "\[Rule]", "0.5`"}], ",", 
           RowBox[{"\"SmoothRange\"", "\[Rule]", "True"}], ",", 
           RowBox[{"Charting`TickSide", "\[Rule]", "Right"}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}]}], "]"}]& )], 
     TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.9351241609194117`*^9, 3.9351242071039095`*^9, 3.935124243204727*^9, {
   3.9351243498980045`*^9, 3.9351243796072435`*^9}, 3.935124413427353*^9},
 CellLabel->
  "Out[219]=",ExpressionUUID->"125e9ee8-c66e-4e29-aab6-c1df40247db2"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Mamba dynamic with dim two and 4 tokens", "Section",
 CellChangeTimes->{{3.934709297499654*^9, 3.93470933343696*^9}, {
  3.9347108200419035`*^9, 3.9347108244314537`*^9}, {3.934712582285046*^9, 
  3.934712583001869*^9}},ExpressionUUID->"b317f7df-30ae-4cb5-be7c-\
7b6c6822a2e1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"4", " ", "tokens", " ", "of", " ", "dim", " ", "1"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"endpoint", "=", "5"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mumin", "=", 
     RowBox[{"-", "2"}]}], ";", 
    RowBox[{"mumax", "=", 
     RowBox[{"-", "1"}]}], ";", 
    RowBox[{"mu", "=", 
     RowBox[{"(", GridBox[{
        {
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{"mumin", ",", "mumax"}], "}"}], "]"}], "0"},
        {"0", 
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{"mumin", ",", "mumax"}], "}"}], "]"}]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SDmin", "=", 
     RowBox[{"-", "2"}]}], ";", 
    RowBox[{"SDmax", "=", 
     RowBox[{"-", "0.2"}]}], ";", 
    RowBox[{"SDelta", "=", 
     RowBox[{"(", GridBox[{
        {
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{"mumin", ",", "mumax"}], "}"}], "]"}], "0"},
        {"0", 
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{"mumin", ",", "mumax"}], "}"}], "]"}]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"initial", " ", "conditions"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tmin", "=", "0.1"}], ";", 
    RowBox[{"tmax", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"x10", "=", 
     RowBox[{"(", GridBox[{
        {
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]},
        {
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial11", "=", 
     RowBox[{
      RowBox[{"x11", "[", "0", "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"x10", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";", 
    RowBox[{"initial12", "=", 
     RowBox[{
      RowBox[{"x12", "[", "0", "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"x10", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"x20", "=", 
     RowBox[{"(", GridBox[{
        {
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]},
        {
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial21", "=", 
     RowBox[{
      RowBox[{"x21", "[", "0", "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"x20", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";", 
    RowBox[{"initial22", "=", 
     RowBox[{
      RowBox[{"x22", "[", "0", "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"x20", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"x30", "=", 
     RowBox[{"(", GridBox[{
        {
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]},
        {
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial31", "=", 
     RowBox[{
      RowBox[{"x31", "[", "0", "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"x30", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";", 
    RowBox[{"initial32", "=", 
     RowBox[{
      RowBox[{"x32", "[", "0", "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"x30", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"x40", "=", 
     RowBox[{"(", GridBox[{
        {
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]},
        {
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial41", "=", 
     RowBox[{
      RowBox[{"x41", "[", "0", "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"x40", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";", 
    RowBox[{"initial42", "=", 
     RowBox[{
      RowBox[{"x42", "[", "0", "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"x20", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vars", "=", 
     RowBox[{"{", 
      RowBox[{
      "x11", ",", "x12", ",", "x21", ",", "x22", ",", "x31", ",", "x32", ",", 
       "x41", ",", "x42"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"step", " ", "size", " ", "function"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Delta", "[", 
      RowBox[{"r_", ",", "SDelta_"}], "]"}], ":=", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       RowBox[{"Exp", "[", 
        RowBox[{"SDelta", ".", "r"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"x1t", "=", 
     RowBox[{"(", GridBox[{
        {
         RowBox[{"x11", "[", "t", "]"}]},
        {
         RowBox[{"x12", "[", "t", "]"}]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"x2t", "=", 
     RowBox[{"(", GridBox[{
        {
         RowBox[{"x21", "[", "t", "]"}]},
        {
         RowBox[{"x22", "[", "t", "]"}]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"x3t", "=", 
     RowBox[{"(", GridBox[{
        {
         RowBox[{"x31", "[", "t", "]"}]},
        {
         RowBox[{"x32", "[", "t", "]"}]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"x4t", "=", 
     RowBox[{"(", GridBox[{
        {
         RowBox[{"x41", "[", "t", "]"}]},
        {
         RowBox[{"x42", "[", "t", "]"}]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"hidden", " ", "attention", " ", "scores"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P11", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "x1t", "]"}], ".", "mu", ".", "x1t"}]}], ";", 
    RowBox[{"P11", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"P11", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{"x1t", ",", "SDelta"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P111", "=", 
     RowBox[{
      RowBox[{"P11", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P211", "=", 
     RowBox[{
      RowBox[{"P11", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P22", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "x2t", "]"}], ".", " ", "mu", ".", "x2t"}]}], 
    ";", 
    RowBox[{"P22", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"P22", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{"x2t", ",", "SDelta"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P122", "=", 
     RowBox[{
      RowBox[{"P22", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P222", "=", 
     RowBox[{
      RowBox[{"P22", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P33", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "x3t", "]"}], ".", " ", "mu", ".", "x3t"}]}], 
    ";", 
    RowBox[{"P33", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"P33", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{"x3t", ",", "SDelta"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P133", "=", 
     RowBox[{
      RowBox[{"P33", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P233", "=", 
     RowBox[{
      RowBox[{"P33", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P44", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "x4t", "]"}], ".", " ", "mu", ".", "x4t"}]}], 
    ";", 
    RowBox[{"P44", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"P44", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{"x4t", ",", "SDelta"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P144", "=", 
     RowBox[{
      RowBox[{"P44", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P244", "=", 
     RowBox[{
      RowBox[{"P44", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P21", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "x2t", "]"}], ".", " ", "mu", ".", "x1t"}]}], 
    ";", 
    RowBox[{"P21", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"P21", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{"x1t", ",", "SDelta"}], "]"}], "*", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "a"}], "*", 
        RowBox[{"Delta", "[", 
         RowBox[{"x2t", ",", "SDelta"}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P121", "=", 
     RowBox[{
      RowBox[{"P21", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P221", "=", 
     RowBox[{
      RowBox[{"P21", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P32", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "x3t", "]"}], ".", " ", "mu", ".", "x2t"}]}], 
    ";", 
    RowBox[{"P32", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"P32", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{"x2t", ",", "SDelta"}], "]"}], "*", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "a"}], "*", 
        RowBox[{"Delta", "[", 
         RowBox[{"x3t", ",", "SDelta"}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P132", "=", 
     RowBox[{
      RowBox[{"P32", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P232", "=", 
     RowBox[{
      RowBox[{"P32", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P43", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "x4t", "]"}], ".", " ", "mu", ".", "x3t"}]}], 
    ";", 
    RowBox[{"P43", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"P43", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{"x3t", ",", "SDelta"}], "]"}], "*", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "a"}], "*", 
        RowBox[{"Delta", "[", 
         RowBox[{"x4t", ",", "SDelta"}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P143", "=", 
     RowBox[{
      RowBox[{"P43", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P243", "=", 
     RowBox[{
      RowBox[{"P43", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P31", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "x3t", "]"}], ".", " ", "mu", ".", "x1t"}]}], 
    ";", 
    RowBox[{"P31", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"P31", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{"x1t", ",", "SDelta"}], "]"}], "*", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "a"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Delta", "[", 
           RowBox[{"x2t", ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{"x3t", ",", "SDelta"}], "]"}]}], ")"}]}]]}]}], ";", 
    RowBox[{"P131", "=", 
     RowBox[{
      RowBox[{"P31", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P231", "=", 
     RowBox[{
      RowBox[{"P31", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P42", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "x4t", "]"}], ".", " ", "mu", ".", "x2t"}]}], 
    ";", 
    RowBox[{"P42", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"P42", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{"x2t", ",", "SDelta"}], "]"}], "*", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "a"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Delta", "[", 
           RowBox[{"x3t", ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{"x4t", ",", "SDelta"}], "]"}]}], ")"}]}]]}]}], ";", 
    RowBox[{"P142", "=", 
     RowBox[{
      RowBox[{"P42", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P242", "=", 
     RowBox[{
      RowBox[{"P42", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P41", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "x4t", "]"}], ".", " ", "mu", ".", "x1t"}]}], 
    ";", 
    RowBox[{"P41", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"P41", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{"x1t", ",", "SDelta"}], "]"}], "*", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "a"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Delta", "[", 
           RowBox[{"x2t", ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{"x3t", ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{"x4t", ",", "SDelta"}], "]"}]}], ")"}]}]]}]}], ";", 
    RowBox[{"P141", "=", 
     RowBox[{
      RowBox[{"P41", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P241", "=", 
     RowBox[{
      RowBox[{"P41", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"the", " ", "ode", " ", "system"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode11", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x11", "'"}], "[", "t", "]"}], "==", 
      RowBox[{"P111", "*", 
       RowBox[{"x11", "[", "t", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode12", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x12", "'"}], "[", "t", "]"}], "==", 
      RowBox[{"P211", "*", 
       RowBox[{"x12", "[", "t", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode21", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x21", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P121", "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{"P122", "*", 
        RowBox[{"x21", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode22", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x22", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P221", "*", 
        RowBox[{"x12", "[", "t", "]"}]}], "+", 
       RowBox[{"P222", "*", 
        RowBox[{"x22", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode31", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x31", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P131", "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{"P132", "*", 
        RowBox[{"x21", "[", "t", "]"}]}], "+", 
       RowBox[{"P133", "*", 
        RowBox[{"x31", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode32", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x32", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P231", "*", 
        RowBox[{"x12", "[", "t", "]"}]}], "+", 
       RowBox[{"P232", "*", 
        RowBox[{"x22", "[", "t", "]"}]}], "+", 
       RowBox[{"P233", "*", 
        RowBox[{"x32", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode41", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x41", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P141", "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{"P142", "*", 
        RowBox[{"x21", "[", "t", "]"}]}], "+", 
       RowBox[{"P143", "*", 
        RowBox[{"x31", "[", "t", "]"}]}], "+", 
       RowBox[{"P144", "*", 
        RowBox[{"x41", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode42", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x42", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P241", "*", 
        RowBox[{"x12", "[", "t", "]"}]}], "+", 
       RowBox[{"P242", "*", 
        RowBox[{"x22", "[", "t", "]"}]}], "+", 
       RowBox[{"P243", "*", 
        RowBox[{"x32", "[", "t", "]"}]}], "+", 
       RowBox[{"P244", "*", 
        RowBox[{"x42", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sys", "=", 
     RowBox[{"{", 
      RowBox[{
      "ode11", ",", "ode12", ",", "ode21", ",", "ode22", ",", "ode31", ",", 
       "ode32", ",", "ode41", ",", "ode42", ",", "initial11", ",", 
       "initial12", ",", "initial21", ",", "initial22", ",", "initial31", ",",
        "initial32", ",", "initial41", ",", "initial42"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"solving", " ", "the", " ", "system"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "x11sol", ",", "x12sol", ",", "x21sol", ",", "x22sol", ",", "x31sol", 
       ",", "x32sol", ",", "x41sol", ",", "x42sol"}], "}"}], "=", 
     RowBox[{"NDSolveValue", "[", 
      RowBox[{"sys", ",", "vars", ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", "endpoint"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "attention", " ", "matrix", " ", "at", " ", "different", " ", "time", " ",
      "t"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"endpoint", "=", "endpoint"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"attn1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"P111", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"P121", ",", "P122", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"P131", ",", "P132", ",", "P133", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"P141", ",", "P142", ",", "P143", ",", "P144"}], "}"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"attnt", "=", 
     RowBox[{"Replace", "[", 
      RowBox[{"attn1", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"x11", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x11", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x12", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x12", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x21", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x21", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x22", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x22", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x31", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x31", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x32", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x32", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x41", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x41", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x42", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x42", "[", "endpoint", "]"}]}]}], "}"}], ",", "All"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"attnpoint", "=", 
     RowBox[{"Replace", "[", 
      RowBox[{"attnt", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"x11", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x11sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x12", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x12sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x21", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x21sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x22", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x22sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x31", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x31sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x32", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x32sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x41", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x41sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x42", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x42sol", "[", "endpoint", "]"}]}]}], "}"}], ",", "All"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{"N", "[", "attnpoint", "]"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"attn2", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"P211", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"P221", ",", "P222", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"P231", ",", "P232", ",", "P233", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"P241", ",", "P242", ",", "P243", ",", "P244"}], "}"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"attnt", "=", 
     RowBox[{"Replace", "[", 
      RowBox[{"attn2", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"x11", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x11", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x12", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x12", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x21", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x21", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x22", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x22", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x31", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x31", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x32", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x32", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x41", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x41", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x42", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x42", "[", "endpoint", "]"}]}]}], "}"}], ",", "All"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"attnpoint", "=", 
     RowBox[{"Replace", "[", 
      RowBox[{"attnt", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"x11", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x11sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x12", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x12sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x21", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x21sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x22", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x22sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x31", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x31sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x32", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x32sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x41", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x41sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x42", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x42sol", "[", "endpoint", "]"}]}]}], "}"}], ",", "All"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{"N", "[", "attnpoint", "]"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"plot", " ", "the", " ", 
     RowBox[{"tokens", "'"}], " ", 
     RowBox[{"trajectory", " ", "--"}], " ", "the", " ", "solution", " ", 
     "of", " ", "the", " ", "system"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"endpoint", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"p", "=", 
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x11sol", "[", "t", "]"}], ",", 
          RowBox[{"x12sol", "[", "t", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x21sol", "[", "t", "]"}], ",", 
          RowBox[{"x22sol", "[", "t", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x31sol", "[", "t", "]"}], ",", 
          RowBox[{"x32sol", "[", "t", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x41sol", "[", "t", "]"}], ",", 
          RowBox[{"x42sol", "[", "t", "]"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", "endpoint"}], "}"}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(x\), \(1\)]\)(t)\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(x\), \(2\)]\)(t)\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(x\), \(3\)]\)(t)\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(x\), \(4\)]\)(t)\>\""}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9347094555794573`*^9, 3.934709582394808*^9}, {
   3.934709641570204*^9, 3.9347098076293736`*^9}, {3.934709877412718*^9, 
   3.934709916592371*^9}, {3.9347099612762055`*^9, 3.934709962385317*^9}, {
   3.9347100973494587`*^9, 3.9347101256919003`*^9}, {3.934710549628216*^9, 
   3.934710587652955*^9}, {3.9347106216069956`*^9, 3.9347106302143345`*^9}, 
   3.9347106710003767`*^9, {3.934710709203735*^9, 3.934710774428646*^9}, {
   3.934712596643578*^9, 3.9347126664646306`*^9}, {3.9347127139105835`*^9, 
   3.934712745457349*^9}, {3.9347128095319405`*^9, 3.934712949680787*^9}, {
   3.934713005866207*^9, 3.934713067795477*^9}, {3.9347131049564714`*^9, 
   3.934713177230466*^9}, 3.934713374171302*^9, {3.9347134118987823`*^9, 
   3.934713726777548*^9}, {3.9347137949145775`*^9, 3.9347140773971453`*^9}, {
   3.9347141572644825`*^9, 3.934714178848728*^9}, {3.934714212870696*^9, 
   3.9347142577066526`*^9}, {3.934714302578684*^9, 3.9347151598244133`*^9}, {
   3.9347152374472*^9, 3.934715410207876*^9}, {3.934715448292368*^9, 
   3.9347155449228067`*^9}, 3.9347157378724785`*^9, {3.934715778747101*^9, 
   3.934715889431925*^9}, {3.9349207899520535`*^9, 3.9349208422774067`*^9}, {
   3.934920875322339*^9, 3.9349208804473715`*^9}, {3.9349209206424847`*^9, 
   3.934920993703712*^9}, {3.9349210423799877`*^9, 3.9349211190858526`*^9}, {
   3.9349211558070383`*^9, 3.934921217647643*^9}, {3.9349212614032693`*^9, 
   3.9349214913530235`*^9}, {3.934921525220289*^9, 3.934921903040637*^9}, {
   3.9349370522326374`*^9, 3.93493725714133*^9}, {3.934937368285034*^9, 
   3.9349373747485704`*^9}, {3.9349374069044113`*^9, 3.934937408806341*^9}, {
   3.934937442982385*^9, 3.9349375204923296`*^9}},
 CellLabel->
  "In[470]:=",ExpressionUUID->"aebeb2b4-1241-45e8-a9ce-411f9fb1a547"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "0.1303253012527659`"}], "0.`", "0.`", "0.`"},
     {
      RowBox[{"-", "0.016575878766484163`"}], 
      RowBox[{"-", "0.021555607372557024`"}], "0.`", "0.`"},
     {
      RowBox[{"-", "0.015355387561343437`"}], 
      RowBox[{"-", "0.025869957180689733`"}], 
      RowBox[{"-", "0.09525267412151059`"}], "0.`"},
     {
      RowBox[{"-", "0.012638988446009048`"}], 
      RowBox[{"-", "0.006562420778196618`"}], 
      RowBox[{"-", "0.014918546561181594`"}], 
      RowBox[{"-", "0.050822191574165405`"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9349372697600164`*^9, 3.9349373387402744`*^9, {3.9349373778100944`*^9, 
   3.934937423472515*^9}, {3.9349374576733446`*^9, 3.9349375212932625`*^9}},
 CellLabel->
  "Out[530]//MatrixForm=",ExpressionUUID->"233bd3fa-1de7-4216-b964-\
80730e9dc2b6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "0.21907032866026388`"}], "0.`", "0.`", "0.`"},
     {
      RowBox[{"-", "0.027347192518888223`"}], 
      RowBox[{"-", "0.02220846316268554`"}], "0.`", "0.`"},
     {
      RowBox[{"-", "0.02588369064083113`"}], 
      RowBox[{"-", "0.027232228567583085`"}], 
      RowBox[{"-", "0.09167783373243402`"}], "0.`"},
     {
      RowBox[{"-", "0.01754931468651495`"}], 
      RowBox[{"-", "0.005690284411544524`"}], 
      RowBox[{"-", "0.01182758577910324`"}], 
      RowBox[{"-", "0.06952852564866942`"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9349372697600164`*^9, 3.9349373387402744`*^9, {3.9349373778100944`*^9, 
   3.934937423472515*^9}, {3.9349374576733446`*^9, 3.93493752129888*^9}},
 CellLabel->
  "Out[534]//MatrixForm=",ExpressionUUID->"38b4c4cc-6fe1-439d-a868-\
25a6993f47db"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{}, {}, 
      TagBox[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         FaceForm[
          Opacity[0.3]], 
         RGBColor[0.368417, 0.506779, 0.709798]], 
        LineBox[CompressedData["
1:eJwVj3lYjAkAh0eldmQQdkqONVu5tixtpYsfS3QorWgqqy2JHbIYsrqHaG16
tLO6qDSfStMd3U2mcx7UY2pDqTahzdHxfXN9kazW/vE+7/P++XIOHN8drMVg
MNw/878/urfb6nbRCOhwNWh3lsEr2wNH/qIRF9O0xsVJBptlDi7yThos43dd
97bIEFNhciSlg0aihcDpnr0MKobV8xUPaYSJPpTIzWUYFXhnOt+nERnUfXx6
ngzzBPJ9iVIacsflqa97W3FbSo+sLqSh5Wms3XasFetXLRJxz9HYnqXLvZzQ
ghMir6kkPxri6ocXZsmaYSK0yeuzovH9t682MvWb4TKwcMhhNg3bTxwDnlsT
7Oo25WW80qBesuXNVaIRXi9Whq2UavB2P5+dPNyA2MGr0sYUDdI8KhhskRRb
9C9MOPM10J9vcvdgzF0sWigJZ7lpYMGXMWr31kN/olFQs0IDnbEQRYS7BMO6
9UaB2hoEy3ewErzrwBe1PeIOqMHzaM47wa1FTMZEpmmdGv9kSj61na7BS8ES
E48kNTgRWy1746sxsGp8Q8RxNVTd9dWHyqpQzB7afsxdjd3enLQVZCWEczba
yVepUZsy+sjRrBJzd771H9VVIzrM3PMwvwJ+bfr0xZcq1Bz1CUyqLceMPmnq
0gYVbE61p92ZXY6Jguevf7qhQmiI6F4+/w7GQvsy1keo0O6rs8Ts0W0wuMV0
jp8Kkunruwa33YZ4wQ5XbQcVLNjW/T80lMHA3GKn1iIVUor7muqsyrC5qOWa
cFL5+ftWlja/FGSkp7ijR4knno/DQk6WoNo8IOPfKiUEJdeHcwTF+Dk0fDo/
TYn5CoPsqPwiaHd/tYt9VomnJb7DYw8KEZC8p/OdrxI3hnkp6hmFWFN2tanK
UQn3qRO2JU4FOIka5valSlhXywV55/JxyUlvrh1DiakhcnBllxiRgfYPmC8U
6DHYGi9cLMaZ/mCVVasCDgFlsSO/5kH8IDPZWqyARHTeLHXgFtzbxu+bxCsg
Df+7rdrxFqJ6F9J+vyiQ2lfqf7goF0lruVkJngqk/xh3fz47F5ZDzbzU7xQI
+aY0avelHNgrao71GilwLfm3HhYzB1k+ZS9d31PYFFLAtruQjX2DnVObWihU
Ndf5Pp2djdMHvxY1JlKY+KNuryb9JuShIXdO+VBI5O7ivDG7CY7O2v4AMwof
uUE1EgkBe0g1UaYU2M+2GY7UEnAU8YzSTSgMlVo1GNUQSE2aF/2EQ8Fym9bI
mQoC4/Epza7LKHRdKci3KSbA7HRct8GQQntuX0vLDQLGBs3phkwKLK+myQXn
CcxJXPze+gsKkfm2+90EBNbpxfnv0aNwvW9ULzaaQOufCS7CmRR4y7ss1eEE
yjq90/S1KOjEWg10nyJwsTzZSGuKROVbrbDCYAL9C3q+5Hwg8aJitevrIALn
OaZLN0+SeCq+G2hygMBl5aBL9DsSRf6TQRn+BGYte7J4Sk2CcPUuF3IJHLp5
hGf8uR/nRFZ17CWQY8FsslOReCYXT7P2EBDODLhyVkFi5qtnQZc9CeSKDXXS
KBLDH+XRbR4EDk53x1aTJEw3CAeZ7gRmVGayesZJ5OQbxbm4ESg5fZSYGCPh
zPPh/+5C4D/20W/b
         "]]}, Annotation[#, "Charting`Private`Tag$18769#1"]& ], 
      TagBox[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         FaceForm[
          Opacity[0.3]], 
         RGBColor[0.880722, 0.611041, 0.142051]], 
        LineBox[CompressedData["
1:eJwVzX9QzHkcx/Emregn1w6udLWmCydFixjp1a+rHBHqEFlFzpXUnHJbq3Yr
0q+N68qmOL9K5/pxRjnnZ/f9cd/9bdRt3WpKfqRQbJhLLaf73B/vec9jnvOe
tyAhdWOipYWFRSSZ/7f71euHj8/Xw70rxC0lkkVoV+bWZ/P0sK5as39sLQs3
pVAYSCy8KNPlEweGt46bPPWggt7T1WtY5H/o7VjvoUekmVWoV7OYHpRzdZqb
HtGagZ4vwliM24pWKPh6NO4s/P19AAueIXjutQkdmoS89s5FLAzpTRp1hw7m
6nLFHCcWMybOJeCSDhGr7k4qG2OQlZMjGZDpsNUkyTjcx8BvIspXHqODoLbn
r7Q/GSRaHGmTLNSBY6Jcpzcz2GJlHZ9lqYP06ZGUG5UMblLCM41GLS4svZ+v
ymEQ0MSk2F3R4uJIX793EoMI/hL9sUIt0usKqhujGZy9fDpemKDFkCxWEBPE
INuJ6jD5a5H3aYuttQ+DM4mbSx7ztWgoT3XtdWGwo6+6tdekQXuMQV5tw4AJ
rG/+TKVBl2FCXDRGo8H2dYbknAZc94nupEEaNdFnv1Rna/DC+tjB8b9prDHe
3Z26WQOt6PsgVknDdtnmCrNQg6cKx51u12nMuXVh1kt7DaR2AfuoSzS0DH+u
6ZkaVQUWMs8aGm92yT60cWqE+twONslpzHb+x8bmvBqmN4Z31jIa5vL8AzNl
auzlhXnvP0DD+Z1voauI9F0GQ9I3NBzM/GdNK9XgdlPH22JpdI5nDw07q/HQ
mBsbuJ5G8k8OEew7FVz8xF6CEBohCRlxik4VPOy+TSzzo7Gkse47q99UGLQq
FNkspKHWHj/pXKHCOkVc6ksBubey9PgjXYUgraL53kwaEcniBWu/ViGg6+Hr
OQ7k38EKrx+WqsB4C64/nkTjbYJr+MaZKty74hReaqYwUdG/7/6oEiED8WmX
RiikDyUndxiVeH7B83LtIAVtsXbWzzeVOMM2hH58QCFtb7/9plNK5EXsmdze
SeFJf6Z/nFQJxmtkNFVP4dHFjKWrdyohnXjlK2cpDAjqM/jBSjhKJoKtblG4
kzV/m5enEtCzJX6tFKJXbuheMkWJuuKcqa8aSHecsk82zGFZZyS3pZbCjNju
2VXtHGac3+Ztf5rCtOD01OZWDseiB8NXV1LYcTQ0c/QkB/8sB5uFZRR66423
pMStIaUV9sQISORNJR4rkAteySm8Hd9T51LFIezerJBfiS1fTBYEneBwkAmr
XUw88mPxZHk5h+XG8w+WlVIYWrWoaF4J6ZKMRSHFFHqsU5KvFHMo6au08SCe
21Kz0Z/4lMlr0Iq4rEfvE1XE4Xnt7XquiMI1Svq5+CiH5u2isK+IJQ7D/6ry
OdxgN41vKKTgvtfbZxPxyHCL2ZfYYYcosTePw3vekY9OxIcjSx++zuWgrBHb
dx2l8CbX7hMXGYeWdTURscQ83p2kOikHx1Fx3EpiY+52lQ9x42U2fTbxIYWo
PDSHw6OR2l8eFFBoUDIf72Zz4LctV7cRx7jz07YSty1e8eIs8YKUqIEnhzj4
vKyzzyPuzhTH7yduqcwR7iL+D8RmbaQ=
         "]]}, Annotation[#, "Charting`Private`Tag$18769#2"]& ], 
      TagBox[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         FaceForm[
          Opacity[0.3]], 
         RGBColor[0.560181, 0.691569, 0.194885]], 
        LineBox[CompressedData["
1:eJwV0mlQUwcABGCKIFC03FDBgkm9kBuRUbQsKpehRAWKItiiBvEoeGGxAl5F
RE6tVKEoEfAKokIVsQa1dbDYOjAihzbiewnJS0hCyEsC4VCh6Y+dne/vzjK2
7olJMTYyMoo25P+W/ureW3GEhrHz3oiSWD0au6/wwnNoeDgP9Vet12PdWb8q
XRaNXh6ff2etHo9YfabsH2mkXRze8CpKj8I0XYdJBo0Mp6JlLqF6HM+/uvrw
Thol7Pu/8AP0uCQOKsuNo3G84fTGQEc98ry38B08aExbYBdiIxiBX9Z+BXFN
jUMrdMIbiSPQnIz0PGCuxv6bqSRHMQy/9DGmfN8Qui+7N3OPDiPF4pDz8y4V
En7uGUq2Hobx34tPUaEqxJ3sieXV61A51fz2/e1B/DA8XdwXqkPnVdN53DmD
aD3abGcn1uL0g+xb41wlzrce9N9cqMXMTQXxvZ8rEW2byJD6aOFWPJl/uUqB
3KdJ1/56p4F3cVjptkUKTKoJnc8ZDTIFtrRrgxxBrQyNKzSYyzRrzF0pR/Zn
KxPD9DQKtO32a9oHcC6aDgqooxEq0ns++nYAByPRG7OVRusf8cb3JmTIj4+7
XcegkR97RrbrrAy2VttfTm9Rw54b1DbTX4b6mMYoj1VqNAdk3Wxtl8LNTlHE
fzqEhZytI+HpBjexiqxYQxBNZTc9dpLCvWN1Utg7FeY6FZlVtlB4tofftmq3
CiFLumvVOym8Di/xTDBRgZfSdtTehcJ7JfmMWzMI1sPidKpNAgsPq+NTyweR
/LYgb0e2BBw3h4dhpBLXeybf9XpKEBNW87U2Rwkna7cKuVCM8u40r0yGEtrN
CTsnKsXI2Tv2qKtdgUSPNTMCYsXgfcH27TuowKqlZg3WNmKE1ERYLJmvgLXW
5Iigsx+CuM7sbwRyCEafnzQp7Qerq7Y8uUCOMNvhqJCYfjRvD69XGHYVJDUF
z7TtR2rqmKZiZACH+2YlcF+LYPThVc2mhgE0ftxv2cwV4brV3dyI9AH4xLbe
KuWIYM6K+6504QBMhYWau94ieGYaTiaX4d+2w9TTESEGmbf2ZF8z7B59sRFP
hPhQ6RPD3y7D5Eu7GRXFQuRpIkdfeMowpmW6miUIsewcL+eCWgqX0fwLs9yF
SJ7ns0jeLIVgo6/Fej2JQy2OLldOSMG/wymXlJHwTazOD2VJUZdSmGG5goQw
o/qMzlGKtQdY838KIjFeLfGyMZgaT52cWErCP+sTsbeDFEL2DYZyCYl17Adl
u+yk0DBrF7f7kFj+1U0HsZUUmf/wjpV/SUKe5lnwxlyKnNe7y6MsSYzdG2H0
TFA4cj/e8rkFiZA/O34bGadw4fZwbag5ibJAs0RHg9lJgeHBpiQGq/I1G0Yp
FLVHsBdPEYhcmhbYp6Pw0SRpx1wdAWp2y2z5IIXuN14BtRoCVXlqhqXBT0o4
85i0wduigr2UFCzsVJlzVASmfk9v2Sen4H9J1OcqI+BbN63jPUUhvnp9VxVF
wOSYc5GrwZbfTw25SgisYAdvWSmhwGkzOu8mIpDiyF13qp/CwrMsxmWSANev
Z1ediMLDc4875xAEXpz69GK7kEK9csP16j4CJbzlEpqkUNhkU8N8S6BgQcpq
e4P/A8jXgfs=
         "]]}, Annotation[#, "Charting`Private`Tag$18769#3"]& ], 
      TagBox[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         FaceForm[
          Opacity[0.3]], 
         RGBColor[0.922526, 0.385626, 0.209179]], 
        LineBox[CompressedData["
1:eJwVynk41AkAxnE5IrmKehRtUzoQsZXWUd6KHCFSeCpLl/C4mla7lTXmt0UT
OSqVswYjOVbDTohHv8WIp1yVx8ZvMIeZRaPVIirH2j/e5/t8nufdcCbKO0hR
QUHBY3H/l2am/vPtGRloPQ7rIzz4YD4LmLOdlsFemsM0c+XD2e/T46EpGUYu
dqXJHfmQyGmx1hMyQEP/cNQePmYzp3eJx2Rwarq7O24bH4yS8217JTJ8IFal
tC7jw2KJV9iqDhlWq80OLLxswtBpu0lHjgzumesjpxyaYMXNUOl1k6FU7bDX
7I5GNMTJeJ+/SREwbxK1fX8DrEpS/9XiSuETY6ZRGPgn+grCzb1OSSGP2PcA
H18gQDKRZasvRbs0OqbsSD3cVvv6pLQNQeIddpB4UgeW/Ay94PqiEw+Ipw1q
UWQ7te6BwxDMokw2P6qrQa+jTr7FggTVy3Qakj2r0deh+BENErDOPCFyl1dB
U/F0hEOCBAWcVvNNAh5M1T750VwkkEoO/tqU9wfM6vSMurUlkNEX0tg3K8Gx
fh+b1i1GTQqr6FZwBaj3LAf9HDEcJ00TX/hx0TZ3X08WIsaJaNq1oFflODFW
qziyQwylAOOErrdlyPZt5A0vEePgQ0OqR6cUzkORbY4dIqRemCsZ3VsMlZPv
vGdzRDBS51W73CgCr+TouM0FEdzWxrZ0zhdixU/c8i/7RJj/GlZ/7zwHE338
20qrRWDYtbHfz+RD4ZJB6rhciJY1x+wV2XkIr/ySSjQIoe7w3TTTmo16X919
85lCGMaHfNCT5yLgte/6vReEiGdlxOq6Z0P4cKPPIRchSmpX9Dm/zUBIoyN7
zEgIoqh4s3HmfVh7G7BEXwcRIfIWdzulw+THW/freYPYPvd1c4LlHRz9do3B
og+iKtplWPWHNOQqdw27mA6C/sx5p4H7LbAiWq19Rgaw6c1oqF46C0dOJmcn
cAZg6TZsc5V7HXKLl851QQNQiChuvmxBgL7VxjPWZAAJ5ts6q2pjMP6869zd
kX50TekKrZqj0fwqab/N035wBjm/3JsLx37/EmN/ej9Ui7yTqisDURg/YTVt
1Y/fVmpqttPscCdvZk/NggDhMQd6+MGeZM3l2o20lwKwd+dftyw8S6rH5SVc
vi3AMaWx+Sz3SPLRjbhV/QEC+Of6D3y/O5o0rUG5lokAko5r6StZV8jQnisj
vdMUIrizGQZ+DDKy0/C4wqKjksQFCGeQZeNR1JbPFP7qNnpzimCQiaGG+tGT
FNIOUelZpQxSOciJrv2JwvO/tbs+LDBID2U223WUwpE1G5JVnsSRL5YmiV4L
KCxIPeQaMUyyfcAxf5Ki0LeFkUWPZ5IrIwMvrVv0rrMa4u5UJlnK/t07qpfC
OSsz+wccJqlERY7o9lDI1qEsl3cwyabXrPhTnRTKTZR3cmkE2aJqH5bYQWHj
rsg786YEyeVZnOW1U1DpoVLcrAjynid5U62Nwlbn0kCRK0EWaHlVVLRSKHv6
a/DsRYKs8C02FrRQYDsFPUMsQV6Vm1UuXbSiw6Z84sbi/5/ibyebKSx9p3V8
SQ5B2nY/rEvgUzBZ+9QIjwny8yQvuaKJAs9cOyWGS5AXNUfpgkYKIcGhGVW1
BOnaaxeiumiVDTMHxvkE+R+iNXpf
         "]]}, Annotation[#, "Charting`Private`Tag$18769#4"]& ]}}, {
    DisplayFunction -> Identity, Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0.17567233809764, 0}, 
     DisplayFunction :> Identity, FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], Method -> {"ScalingFunctions" -> None}, 
     PlotRange -> {{0.17567233809764, 
      1.3637754648706268`}, {-0.008676411670436321, 1.3953993597548338`}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.05], 
        Scaled[0.05]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*SubscriptBox[\\(x\\), \\(1\\)]\\)(t)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(x\\), \\(2\\)]\\)(t)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(x\\), \\(3\\)]\\)(t)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(x\\), \\(4\\)]\\)(t)\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.368417, 0.506779, 0.709798]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.368417, 0.506779, 0.709798]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.880722, 0.611041, 0.142051]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.880722, 0.611041, 0.142051]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.560181, 0.691569, 0.194885]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.560181, 0.691569, 0.194885]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.922526, 0.385626, 0.209179]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.922526, 0.385626, 0.209179]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.922526`", ",", "0.385626`", ",", "0.209179`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.9349372697600164`*^9, 3.9349373387402744`*^9, {3.9349373778100944`*^9, 
   3.934937423472515*^9}, {3.9349374576733446`*^9, 3.9349375214226995`*^9}},
 CellLabel->
  "Out[536]=",ExpressionUUID->"e3070477-262e-483b-8f72-28dfa6782e1e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"animation", " ", "plot", " ", "the", " ", 
    RowBox[{"tokens", "'"}], " ", 
    RowBox[{"trajectory", " ", "--"}], " ", "the", " ", "solution", " ", "of",
     " ", "the", " ", "system"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"endpoint", "=", "10"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"p", "=", 
    RowBox[{"Animate", "[", 
     RowBox[{
      RowBox[{"ParametricPlot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"x11sol", "[", "t", "]"}], ",", 
            RowBox[{"x12sol", "[", "t", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"x21sol", "[", "t", "]"}], ",", 
            RowBox[{"x22sol", "[", "t", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"x31sol", "[", "t", "]"}], ",", 
            RowBox[{"x32sol", "[", "t", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"x41sol", "[", "t", "]"}], ",", 
            RowBox[{"x42sol", "[", "t", "]"}]}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0", ",", "t0"}], "}"}], ",", 
        RowBox[{"PlotLegends", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(x\), \(1\)]\)(t)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(x\), \(2\)]\)(t)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(x\), \(3\)]\)(t)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(x\), \(4\)]\)(t)\>\""}], "}"}]}]}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"t0", ",", "0", ",", "endpoint"}], "}"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9347106012637177`*^9, 3.934710607668413*^9}, {
  3.9347108443582697`*^9, 3.9347108451081305`*^9}, {3.934715574456875*^9, 
  3.9347156321405096`*^9}},
 CellLabel->
  "In[537]:=",ExpressionUUID->"ab85670a-e18e-4427-a70f-1c7116c4c3e7"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`t0$$ = 2.7120914459228516`, Typeset`show$$ =
     True, Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`t0$$], 0, 10}}, Typeset`size$$ = {538., {259., 266.}},
     Typeset`update$$ = 0, Typeset`initDone$$, Typeset`skipInitDone$$ = 
    True, $CellContext`t0$18987$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`t0$$ = 0}, 
      "ControllerVariables" :> {
        Hold[$CellContext`t0$$, $CellContext`t0$18987$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> ParametricPlot[{{
          $CellContext`x11sol[$CellContext`t], 
          $CellContext`x12sol[$CellContext`t]}, {
          $CellContext`x21sol[$CellContext`t], 
          $CellContext`x22sol[$CellContext`t]}, {
          $CellContext`x31sol[$CellContext`t], 
          $CellContext`x32sol[$CellContext`t]}, {
          $CellContext`x41sol[$CellContext`t], 
          $CellContext`x42sol[$CellContext`t]}}, {$CellContext`t, 
         0, $CellContext`t0$$}, 
        PlotLegends -> {
         "\!\(\*SubscriptBox[\(x\), \(1\)]\)(t)", 
          "\!\(\*SubscriptBox[\(x\), \(2\)]\)(t)", 
          "\!\(\*SubscriptBox[\(x\), \(3\)]\)(t)", 
          "\!\(\*SubscriptBox[\(x\), \(4\)]\)(t)"}], 
      "Specifications" :> {{$CellContext`t0$$, 0, 10, 
         AppearanceElements -> {
          "ProgressSlider", "PlayPauseButton", "FasterSlowerButtons", 
           "DirectionButton"}}}, 
      "Options" :> {
       ControlType -> Animator, AppearanceElements -> None, DefaultBaseStyle -> 
        "Animate", DefaultLabelStyle -> "AnimateLabel", SynchronousUpdating -> 
        True, ShrinkingDelay -> 10.}, "DefaultOptions" :> {}],
     ImageSizeCache->{599., {314., 321.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Animate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{3.9347099695711145`*^9, 3.934710174331134*^9, 
  3.9347103881413813`*^9, 3.9347104596087885`*^9, 3.9347108469045424`*^9, 
  3.934715634095231*^9, 3.934715933549487*^9, 3.9349372819515767`*^9, 
  3.9349375326640935`*^9},
 CellLabel->
  "Out[538]=",ExpressionUUID->"120f98eb-e7a6-4f8c-9436-f2c6de26fe38"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.934595839018551*^9, 3.934595849264368*^9}, {
  3.9345959957489433`*^9, 3.9345960997613783`*^9}, {3.9345962438294983`*^9, 
  3.934596256320749*^9}, {3.9345966109610486`*^9, 
  3.9345966162205515`*^9}},ExpressionUUID->"98c3ca16-933f-44ae-9780-\
497bc19dac79"]
}, Closed]],

Cell[CellGroupData[{

Cell["Mamba dynamic with dim two and 6 tokens", "Section",
 CellChangeTimes->{{3.934709297499654*^9, 3.93470933343696*^9}, {
  3.9347108200419035`*^9, 3.9347108244314537`*^9}, {3.934712582285046*^9, 
  3.934712583001869*^9}, {3.934937584924215*^9, 
  3.934937585782789*^9}},ExpressionUUID->"aef65286-b2af-4584-bed9-\
ff9d1bb7db40"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"4", " ", "tokens", " ", "of", " ", "dim", " ", "1"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"endpoint", "=", "10"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mumin", "=", "0.5"}], ";", 
    RowBox[{"mumax", "=", "1"}], ";", 
    RowBox[{"mu", "=", 
     RowBox[{"(", GridBox[{
        {
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{"mumin", ",", "mumax"}], "}"}], "]"}], "0"},
        {"0", 
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{"mumin", ",", "mumax"}], "}"}], "]"}]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SDmin", "=", 
     RowBox[{"-", "1"}]}], ";", 
    RowBox[{"SDmax", "=", 
     RowBox[{"-", "0.5"}]}], ";", 
    RowBox[{"SDelta", "=", 
     RowBox[{"(", GridBox[{
        {
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{"mumin", ",", "mumax"}], "}"}], "]"}], "0"},
        {"0", 
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{"mumin", ",", "mumax"}], "}"}], "]"}]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"initial", " ", "conditions"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tmin", "=", "0.5"}], ";", 
    RowBox[{"tmax", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"x10", "=", 
     RowBox[{"(", GridBox[{
        {
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]},
        {
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial11", "=", 
     RowBox[{
      RowBox[{"x11", "[", "0", "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"x10", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";", 
    RowBox[{"initial12", "=", 
     RowBox[{
      RowBox[{"x12", "[", "0", "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"x10", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"x20", "=", 
     RowBox[{"(", GridBox[{
        {
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]},
        {
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial21", "=", 
     RowBox[{
      RowBox[{"x21", "[", "0", "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"x20", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";", 
    RowBox[{"initial22", "=", 
     RowBox[{
      RowBox[{"x22", "[", "0", "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"x20", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"x30", "=", 
     RowBox[{"(", GridBox[{
        {
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]},
        {
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial31", "=", 
     RowBox[{
      RowBox[{"x31", "[", "0", "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"x30", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";", 
    RowBox[{"initial32", "=", 
     RowBox[{
      RowBox[{"x32", "[", "0", "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"x30", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"x40", "=", 
     RowBox[{"(", GridBox[{
        {
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]},
        {
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial41", "=", 
     RowBox[{
      RowBox[{"x41", "[", "0", "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"x40", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";", 
    RowBox[{"initial42", "=", 
     RowBox[{
      RowBox[{"x42", "[", "0", "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"x40", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"x50", "=", 
     RowBox[{"(", GridBox[{
        {
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]},
        {
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial51", "=", 
     RowBox[{
      RowBox[{"x51", "[", "0", "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"x50", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";", 
    RowBox[{"initial52", "=", 
     RowBox[{
      RowBox[{"x52", "[", "0", "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"x50", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"x60", "=", 
     RowBox[{"(", GridBox[{
        {
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]},
        {
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"initial61", "=", 
     RowBox[{
      RowBox[{"x61", "[", "0", "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"x60", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";", 
    RowBox[{"initial62", "=", 
     RowBox[{
      RowBox[{"x62", "[", "0", "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"x60", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vars", "=", 
     RowBox[{"{", 
      RowBox[{
      "x11", ",", "x12", ",", "x21", ",", "x22", ",", "x31", ",", "x32", ",", 
       "x41", ",", "x42", ",", "x51", ",", "x52", ",", "x61", ",", "x62"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"step", " ", "size", " ", "function"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Delta", "[", 
      RowBox[{"r_", ",", "SDelta_"}], "]"}], ":=", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       RowBox[{"Exp", "[", 
        RowBox[{"SDelta", ".", "r"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"x1t", "=", 
     RowBox[{"(", GridBox[{
        {
         RowBox[{"x11", "[", "t", "]"}]},
        {
         RowBox[{"x12", "[", "t", "]"}]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"x2t", "=", 
     RowBox[{"(", GridBox[{
        {
         RowBox[{"x21", "[", "t", "]"}]},
        {
         RowBox[{"x22", "[", "t", "]"}]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"x3t", "=", 
     RowBox[{"(", GridBox[{
        {
         RowBox[{"x31", "[", "t", "]"}]},
        {
         RowBox[{"x32", "[", "t", "]"}]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"x4t", "=", 
     RowBox[{"(", GridBox[{
        {
         RowBox[{"x41", "[", "t", "]"}]},
        {
         RowBox[{"x42", "[", "t", "]"}]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"x5t", "=", 
     RowBox[{"(", GridBox[{
        {
         RowBox[{"x51", "[", "t", "]"}]},
        {
         RowBox[{"x52", "[", "t", "]"}]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"x6t", "=", 
     RowBox[{"(", GridBox[{
        {
         RowBox[{"x61", "[", "t", "]"}]},
        {
         RowBox[{"x62", "[", "t", "]"}]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"hidden", " ", "attention", " ", "scores"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P11", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "x1t", "]"}], ".", "mu", ".", "x1t"}]}], ";", 
    RowBox[{"P11", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"P11", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{"x1t", ",", "SDelta"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P111", "=", 
     RowBox[{
      RowBox[{"P11", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P211", "=", 
     RowBox[{
      RowBox[{"P11", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P22", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "x2t", "]"}], ".", " ", "mu", ".", "x2t"}]}], 
    ";", 
    RowBox[{"P22", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"P22", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{"x2t", ",", "SDelta"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P122", "=", 
     RowBox[{
      RowBox[{"P22", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P222", "=", 
     RowBox[{
      RowBox[{"P22", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P33", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "x3t", "]"}], ".", " ", "mu", ".", "x3t"}]}], 
    ";", 
    RowBox[{"P33", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"P33", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{"x3t", ",", "SDelta"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P133", "=", 
     RowBox[{
      RowBox[{"P33", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P233", "=", 
     RowBox[{
      RowBox[{"P33", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P44", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "x4t", "]"}], ".", " ", "mu", ".", "x4t"}]}], 
    ";", 
    RowBox[{"P44", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"P44", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{"x4t", ",", "SDelta"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P144", "=", 
     RowBox[{
      RowBox[{"P44", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P244", "=", 
     RowBox[{
      RowBox[{"P44", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P55", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "x5t", "]"}], ".", " ", "mu", ".", "x5t"}]}], 
    ";", 
    RowBox[{"P55", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"P55", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{"x5t", ",", "SDelta"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P155", "=", 
     RowBox[{
      RowBox[{"P55", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P255", "=", 
     RowBox[{
      RowBox[{"P55", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P66", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "x6t", "]"}], ".", " ", "mu", ".", "x6t"}]}], 
    ";", 
    RowBox[{"P66", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"P66", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{"x6t", ",", "SDelta"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P166", "=", 
     RowBox[{
      RowBox[{"P66", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P266", "=", 
     RowBox[{
      RowBox[{"P66", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P21", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "x2t", "]"}], ".", " ", "mu", ".", "x1t"}]}], 
    ";", 
    RowBox[{"P21", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"P21", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{"x1t", ",", "SDelta"}], "]"}], "*", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "a"}], "*", 
        RowBox[{"Delta", "[", 
         RowBox[{"x2t", ",", "SDelta"}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P121", "=", 
     RowBox[{
      RowBox[{"P21", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P221", "=", 
     RowBox[{
      RowBox[{"P21", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P32", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "x3t", "]"}], ".", " ", "mu", ".", "x2t"}]}], 
    ";", 
    RowBox[{"P32", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"P32", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{"x2t", ",", "SDelta"}], "]"}], "*", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "a"}], "*", 
        RowBox[{"Delta", "[", 
         RowBox[{"x3t", ",", "SDelta"}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P132", "=", 
     RowBox[{
      RowBox[{"P32", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P232", "=", 
     RowBox[{
      RowBox[{"P32", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P43", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "x4t", "]"}], ".", " ", "mu", ".", "x3t"}]}], 
    ";", 
    RowBox[{"P43", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"P43", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{"x3t", ",", "SDelta"}], "]"}], "*", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "a"}], "*", 
        RowBox[{"Delta", "[", 
         RowBox[{"x4t", ",", "SDelta"}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P143", "=", 
     RowBox[{
      RowBox[{"P43", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P243", "=", 
     RowBox[{
      RowBox[{"P43", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P54", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "x5t", "]"}], ".", " ", "mu", ".", "x4t"}]}], 
    ";", 
    RowBox[{"P54", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"P54", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{"x4t", ",", "SDelta"}], "]"}], "*", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "a"}], "*", 
        RowBox[{"Delta", "[", 
         RowBox[{"x5t", ",", "SDelta"}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P154", "=", 
     RowBox[{
      RowBox[{"P54", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P254", "=", 
     RowBox[{
      RowBox[{"P54", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P65", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "x6t", "]"}], ".", " ", "mu", ".", "x5t"}]}], 
    ";", 
    RowBox[{"P65", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"P65", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{"x5t", ",", "SDelta"}], "]"}], "*", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "a"}], "*", 
        RowBox[{"Delta", "[", 
         RowBox[{"x6t", ",", "SDelta"}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P165", "=", 
     RowBox[{
      RowBox[{"P65", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P265", "=", 
     RowBox[{
      RowBox[{"P65", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P31", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "x3t", "]"}], ".", " ", "mu", ".", "x1t"}]}], 
    ";", 
    RowBox[{"P31", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"P31", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{"x1t", ",", "SDelta"}], "]"}], "*", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "a"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Delta", "[", 
           RowBox[{"x2t", ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{"x3t", ",", "SDelta"}], "]"}]}], ")"}]}]]}]}], ";", 
    RowBox[{"P131", "=", 
     RowBox[{
      RowBox[{"P31", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P231", "=", 
     RowBox[{
      RowBox[{"P31", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P42", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "x4t", "]"}], ".", " ", "mu", ".", "x2t"}]}], 
    ";", 
    RowBox[{"P42", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"P42", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{"x2t", ",", "SDelta"}], "]"}], "*", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "a"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Delta", "[", 
           RowBox[{"x3t", ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{"x4t", ",", "SDelta"}], "]"}]}], ")"}]}]]}]}], ";", 
    RowBox[{"P142", "=", 
     RowBox[{
      RowBox[{"P42", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P242", "=", 
     RowBox[{
      RowBox[{"P42", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P53", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "x5t", "]"}], ".", " ", "mu", ".", "x3t"}]}], 
    ";", 
    RowBox[{"P53", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"P53", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{"x3t", ",", "SDelta"}], "]"}], "*", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "a"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Delta", "[", 
           RowBox[{"x4t", ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{"x5t", ",", "SDelta"}], "]"}]}], ")"}]}]]}]}], ";", 
    RowBox[{"P153", "=", 
     RowBox[{
      RowBox[{"P53", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P253", "=", 
     RowBox[{
      RowBox[{"P53", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P64", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "x6t", "]"}], ".", " ", "mu", ".", "x4t"}]}], 
    ";", 
    RowBox[{"P64", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"P64", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{"x4t", ",", "SDelta"}], "]"}], "*", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "a"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Delta", "[", 
           RowBox[{"x5t", ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{"x6t", ",", "SDelta"}], "]"}]}], ")"}]}]]}]}], ";", 
    RowBox[{"P164", "=", 
     RowBox[{
      RowBox[{"P64", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P264", "=", 
     RowBox[{
      RowBox[{"P64", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P41", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "x4t", "]"}], ".", " ", "mu", ".", "x1t"}]}], 
    ";", 
    RowBox[{"P41", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"P41", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{"x1t", ",", "SDelta"}], "]"}], "*", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "a"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Delta", "[", 
           RowBox[{"x2t", ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{"x3t", ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{"x4t", ",", "SDelta"}], "]"}]}], ")"}]}]]}]}], ";", 
    RowBox[{"P141", "=", 
     RowBox[{
      RowBox[{"P41", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P241", "=", 
     RowBox[{
      RowBox[{"P41", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P52", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "x5t", "]"}], ".", " ", "mu", ".", "x2t"}]}], 
    ";", 
    RowBox[{"P52", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"P52", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{"x2t", ",", "SDelta"}], "]"}], "*", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "a"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Delta", "[", 
           RowBox[{"x3t", ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{"x4t", ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{"x5t", ",", "SDelta"}], "]"}]}], ")"}]}]]}]}], ";", 
    RowBox[{"P152", "=", 
     RowBox[{
      RowBox[{"P52", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P252", "=", 
     RowBox[{
      RowBox[{"P52", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P63", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "x6t", "]"}], ".", " ", "mu", ".", "x3t"}]}], 
    ";", 
    RowBox[{"P63", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"P63", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{"x3t", ",", "SDelta"}], "]"}], "*", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "a"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Delta", "[", 
           RowBox[{"x4t", ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{"x5t", ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{"x6t", ",", "SDelta"}], "]"}]}], ")"}]}]]}]}], ";", 
    RowBox[{"P163", "=", 
     RowBox[{
      RowBox[{"P63", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P263", "=", 
     RowBox[{
      RowBox[{"P63", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P51", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "x5t", "]"}], ".", " ", "mu", ".", "x1t"}]}], 
    ";", 
    RowBox[{"P51", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"P51", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{"x1t", ",", "SDelta"}], "]"}], "*", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "a"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Delta", "[", 
           RowBox[{"x2t", ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{"x3t", ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{"x4t", ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{"x5t", ",", "SDelta"}], "]"}]}], ")"}]}]]}]}], ";", 
    RowBox[{"P151", "=", 
     RowBox[{
      RowBox[{"P51", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P251", "=", 
     RowBox[{
      RowBox[{"P51", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P62", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "x6t", "]"}], ".", " ", "mu", ".", "x2t"}]}], 
    ";", 
    RowBox[{"P62", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"P62", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{"x2t", ",", "SDelta"}], "]"}], "*", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "a"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Delta", "[", 
           RowBox[{"x3t", ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{"x4t", ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{"x5t", ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{"x6t", ",", "SDelta"}], "]"}]}], ")"}]}]]}]}], ";", 
    RowBox[{"P162", "=", 
     RowBox[{
      RowBox[{"P62", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P262", "=", 
     RowBox[{
      RowBox[{"P62", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P61", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", "x6t", "]"}], ".", " ", "mu", ".", "x1t"}]}], 
    ";", 
    RowBox[{"P61", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"P61", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", 
      RowBox[{"Delta", "[", 
       RowBox[{"x1t", ",", "SDelta"}], "]"}], "*", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "a"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Delta", "[", 
           RowBox[{"x2t", ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{"x3t", ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{"x4t", ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{"x5t", ",", "SDelta"}], "]"}], "+", 
          RowBox[{"Delta", "[", 
           RowBox[{"x6t", ",", "SDelta"}], "]"}]}], ")"}]}]]}]}], ";", 
    RowBox[{"P161", "=", 
     RowBox[{
      RowBox[{"P61", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P261", "=", 
     RowBox[{
      RowBox[{"P61", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"the", " ", "ode", " ", "system"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode11", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x11", "'"}], "[", "t", "]"}], "==", 
      RowBox[{"P111", "*", 
       RowBox[{"x11", "[", "t", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode12", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x12", "'"}], "[", "t", "]"}], "==", 
      RowBox[{"P211", "*", 
       RowBox[{"x12", "[", "t", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode21", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x21", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P121", "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{"P122", "*", 
        RowBox[{"x21", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode22", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x22", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P221", "*", 
        RowBox[{"x12", "[", "t", "]"}]}], "+", 
       RowBox[{"P222", "*", 
        RowBox[{"x22", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode31", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x31", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P131", "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{"P132", "*", 
        RowBox[{"x21", "[", "t", "]"}]}], "+", 
       RowBox[{"P133", "*", 
        RowBox[{"x31", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode32", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x32", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P231", "*", 
        RowBox[{"x12", "[", "t", "]"}]}], "+", 
       RowBox[{"P232", "*", 
        RowBox[{"x22", "[", "t", "]"}]}], "+", 
       RowBox[{"P233", "*", 
        RowBox[{"x32", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode41", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x41", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P141", "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{"P142", "*", 
        RowBox[{"x21", "[", "t", "]"}]}], "+", 
       RowBox[{"P143", "*", 
        RowBox[{"x31", "[", "t", "]"}]}], "+", 
       RowBox[{"P144", "*", 
        RowBox[{"x41", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode42", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x42", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P241", "*", 
        RowBox[{"x12", "[", "t", "]"}]}], "+", 
       RowBox[{"P242", "*", 
        RowBox[{"x22", "[", "t", "]"}]}], "+", 
       RowBox[{"P243", "*", 
        RowBox[{"x32", "[", "t", "]"}]}], "+", 
       RowBox[{"P244", "*", 
        RowBox[{"x42", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode51", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x51", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P151", "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{"P152", "*", 
        RowBox[{"x21", "[", "t", "]"}]}], "+", 
       RowBox[{"P153", "*", 
        RowBox[{"x31", "[", "t", "]"}]}], "+", 
       RowBox[{"P154", "*", 
        RowBox[{"x41", "[", "t", "]"}]}], "+", 
       RowBox[{"P155", "*", 
        RowBox[{"x51", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode52", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x52", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P251", "*", 
        RowBox[{"x12", "[", "t", "]"}]}], "+", 
       RowBox[{"P252", "*", 
        RowBox[{"x22", "[", "t", "]"}]}], "+", 
       RowBox[{"P253", "*", 
        RowBox[{"x32", "[", "t", "]"}]}], "+", 
       RowBox[{"P254", "*", 
        RowBox[{"x42", "[", "t", "]"}]}], "+", 
       RowBox[{"P255", "*", 
        RowBox[{"x52", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode61", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x61", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P161", "*", 
        RowBox[{"x11", "[", "t", "]"}]}], "+", 
       RowBox[{"P162", "*", 
        RowBox[{"x21", "[", "t", "]"}]}], "+", 
       RowBox[{"P163", "*", 
        RowBox[{"x31", "[", "t", "]"}]}], "+", 
       RowBox[{"P164", "*", 
        RowBox[{"x41", "[", "t", "]"}]}], "+", 
       RowBox[{"P165", "*", 
        RowBox[{"x51", "[", "t", "]"}]}], "+", 
       RowBox[{"P166", "*", 
        RowBox[{"x61", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode62", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"x62", "'"}], "[", "t", "]"}], "==", 
      RowBox[{
       RowBox[{"P261", "*", 
        RowBox[{"x12", "[", "t", "]"}]}], "+", 
       RowBox[{"P262", "*", 
        RowBox[{"x22", "[", "t", "]"}]}], "+", 
       RowBox[{"P263", "*", 
        RowBox[{"x32", "[", "t", "]"}]}], "+", 
       RowBox[{"P264", "*", 
        RowBox[{"x42", "[", "t", "]"}]}], "+", 
       RowBox[{"P265", "*", 
        RowBox[{"x52", "[", "t", "]"}]}], "+", 
       RowBox[{"P266", "*", 
        RowBox[{"x62", "[", "t", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sys", "=", 
     RowBox[{"{", 
      RowBox[{
      "ode11", ",", "ode12", ",", "ode21", ",", "ode22", ",", "ode31", ",", 
       "ode32", ",", "ode41", ",", "ode42", ",", "ode51", ",", "ode52", ",", 
       "ode61", ",", "ode62", ",", "initial11", ",", "initial12", ",", 
       "initial21", ",", "initial22", ",", "initial31", ",", "initial32", ",",
        "initial41", ",", "initial42", ",", "initial51", ",", "initial52", 
       ",", "initial61", ",", "initial62"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"solving", " ", "the", " ", "system"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "x11sol", ",", "x12sol", ",", "x21sol", ",", "x22sol", ",", "x31sol", 
       ",", "x32sol", ",", "x41sol", ",", "x42sol", ",", "x51sol", ",", 
       "x52sol", ",", "x61sol", ",", "x62sol"}], "}"}], "=", 
     RowBox[{"NDSolveValue", "[", 
      RowBox[{"sys", ",", "vars", ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", "endpoint"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "attention", " ", "matrix", " ", "at", " ", "different", " ", "time", " ",
      "t"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"endpoint", "=", "0.5"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"attn1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"P111", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"P121", ",", "P122", ",", "0", ",", "0", ",", "0", ",", "0"}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "P131", ",", "P132", ",", "P133", ",", "0", ",", "0", ",", "0"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "P141", ",", "P142", ",", "P143", ",", "P144", ",", "0", ",", "0"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "P151", ",", "P152", ",", "P153", ",", "P154", ",", "P155", ",", 
         "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "P161", ",", "P162", ",", "P163", ",", "P164", ",", "P165", ",", 
         "P166"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"attnt", "=", 
     RowBox[{"Replace", "[", 
      RowBox[{"attn1", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"x11", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x11", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x12", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x12", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x21", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x21", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x22", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x22", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x31", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x31", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x32", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x32", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x41", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x41", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x42", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x42", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x51", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x51", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x52", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x52", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x61", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x61", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x62", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x62", "[", "endpoint", "]"}]}]}], "}"}], ",", "All"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"attnpoint", "=", 
     RowBox[{"Replace", "[", 
      RowBox[{"attnt", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"x11", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x11sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x12", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x12sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x21", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x21sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x22", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x22sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x31", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x31sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x32", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x32sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x41", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x41sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x42", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x42sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x51", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x51sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x52", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x52sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x61", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x61sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x62", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x62sol", "[", "endpoint", "]"}]}]}], "}"}], ",", "All"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{"N", "[", "attnpoint", "]"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"attn2", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"P211", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "P221", ",", "P222", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
         ",", 
        RowBox[{"{", 
         RowBox[{
         "P231", ",", "P232", ",", "P233", ",", "0", ",", "0", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "P241", ",", "P242", ",", "P243", ",", "P244", ",", "0", ",", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "P251", ",", "P252", ",", "P253", ",", "P254", ",", "P255", ",", 
          "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "P261", ",", "P262", ",", "P263", ",", "P264", ",", "P265", ",", 
          "P266"}], "}"}]}], "}"}]}], ";"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"attnt", "=", 
     RowBox[{"Replace", "[", 
      RowBox[{"attn1", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"x11", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x11", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x12", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x12", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x21", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x21", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x22", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x22", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x31", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x31", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x32", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x32", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x41", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x41", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x42", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x42", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x51", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x51", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x52", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x52", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x61", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x61", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x62", "[", "t", "]"}], "\[Rule]", 
          RowBox[{"x62", "[", "endpoint", "]"}]}]}], "}"}], ",", "All"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"attnpoint", "=", 
     RowBox[{"Replace", "[", 
      RowBox[{"attnt", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"x11", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x11sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x12", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x12sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x21", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x21sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x22", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x22sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x31", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x31sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x32", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x32sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x41", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x41sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x42", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x42sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x51", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x51sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x52", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x52sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x61", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x61sol", "[", "endpoint", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x62", "[", "endpoint", "]"}], "\[Rule]", 
          RowBox[{"x62sol", "[", "endpoint", "]"}]}]}], "}"}], ",", "All"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{"N", "[", "attnpoint", "]"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"plot", " ", "the", " ", 
     RowBox[{"tokens", "'"}], " ", 
     RowBox[{"trajectory", " ", "--"}], " ", "the", " ", "solution", " ", 
     "of", " ", "the", " ", "system"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"endpoint", "=", "0.1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"p", "=", 
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x11sol", "[", "t", "]"}], ",", 
          RowBox[{"x12sol", "[", "t", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x21sol", "[", "t", "]"}], ",", 
          RowBox[{"x22sol", "[", "t", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x31sol", "[", "t", "]"}], ",", 
          RowBox[{"x32sol", "[", "t", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x41sol", "[", "t", "]"}], ",", 
          RowBox[{"x42sol", "[", "t", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x51sol", "[", "t", "]"}], ",", 
          RowBox[{"x52sol", "[", "t", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x61sol", "[", "t", "]"}], ",", 
          RowBox[{"x62sol", "[", "t", "]"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", "endpoint"}], "}"}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(x\), \(1\)]\)(t)\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(x\), \(2\)]\)(t)\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(x\), \(3\)]\)(t)\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(x\), \(4\)]\)(t)\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(x\), \(5\)]\)(t)\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(x\), \(6\)]\)(t)\>\""}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9347094555794573`*^9, 3.934709582394808*^9}, {
   3.934709641570204*^9, 3.9347098076293736`*^9}, {3.934709877412718*^9, 
   3.934709916592371*^9}, {3.9347099612762055`*^9, 3.934709962385317*^9}, {
   3.9347100973494587`*^9, 3.9347101256919003`*^9}, {3.934710549628216*^9, 
   3.934710587652955*^9}, {3.9347106216069956`*^9, 3.9347106302143345`*^9}, 
   3.9347106710003767`*^9, {3.934710709203735*^9, 3.934710774428646*^9}, {
   3.934712596643578*^9, 3.9347126664646306`*^9}, {3.9347127139105835`*^9, 
   3.934712745457349*^9}, {3.9347128095319405`*^9, 3.934712949680787*^9}, {
   3.934713005866207*^9, 3.934713067795477*^9}, {3.9347131049564714`*^9, 
   3.934713177230466*^9}, 3.934713374171302*^9, {3.9347134118987823`*^9, 
   3.934713726777548*^9}, {3.9347137949145775`*^9, 3.9347140773971453`*^9}, {
   3.9347141572644825`*^9, 3.934714178848728*^9}, {3.934714212870696*^9, 
   3.9347142577066526`*^9}, {3.934714302578684*^9, 3.9347151598244133`*^9}, {
   3.9347152374472*^9, 3.934715410207876*^9}, {3.934715448292368*^9, 
   3.9347155449228067`*^9}, 3.9347157378724785`*^9, {3.934715778747101*^9, 
   3.934715889431925*^9}, {3.9349207899520535`*^9, 3.9349208422774067`*^9}, {
   3.934920875322339*^9, 3.9349208804473715`*^9}, {3.9349209206424847`*^9, 
   3.934920993703712*^9}, {3.9349210423799877`*^9, 3.9349211190858526`*^9}, {
   3.9349211558070383`*^9, 3.934921217647643*^9}, {3.9349212614032693`*^9, 
   3.9349214913530235`*^9}, {3.934921525220289*^9, 3.934921903040637*^9}, {
   3.9349370522326374`*^9, 3.93493725714133*^9}, {3.934937368285034*^9, 
   3.9349373747485704`*^9}, {3.9349374069044113`*^9, 3.934937408806341*^9}, {
   3.934937442982385*^9, 3.9349375204923296`*^9}, {3.9349375983815107`*^9, 
   3.9349382401325145`*^9}, {3.9349382814732375`*^9, 3.9349386782151885`*^9}, 
   3.9349387132346582`*^9, {3.934938799437101*^9, 3.9349388253798695`*^9}, {
   3.934938862680683*^9, 3.934938904367219*^9}, {3.934938939695499*^9, 
   3.9349389552445965`*^9}, {3.934939074587428*^9, 3.9349390750584764`*^9}, {
   3.934939148153267*^9, 3.9349391645490675`*^9}, {3.9349391986147203`*^9, 
   3.9349392243215647`*^9}, {3.935142921905476*^9, 3.935142951171525*^9}, {
   3.935143015087537*^9, 3.9351430932224474`*^9}},
 CellLabel->
  "In[1695]:=",ExpressionUUID->"df362976-0871-4109-a711-6474eb21b1c8"],

Cell[BoxData[
 TemplateBox[{
  "NDSolveValue","ndsz",
   "\"At \\!\\(\\*RowBox[{\\\"t\\\"}]\\) == \
\\!\\(\\*RowBox[{\\\"0.28510363129999583`\\\"}]\\), step size is effectively \
zero; singularity or stiff system suspected.\"",2,1786,148,
   22990468671019823991,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9351429580136204`*^9, {3.935143020805107*^9, 3.9351430949982023`*^9}},
 CellLabel->
  "During evaluation of \
In[1695]:=",ExpressionUUID->"d69d8d47-063e-4e9d-ba92-55a43617fcb4"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.5`\\\", \\\"}\\\"}]\\) \
lies outside the range of data in the interpolating function. Extrapolation \
will be used.\"",2,1790,149,22990468671019823991,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9351429580136204`*^9, {3.935143020805107*^9, 3.9351430951051693`*^9}},
 CellLabel->
  "During evaluation of \
In[1695]:=",ExpressionUUID->"236e41b6-9d50-41bf-8a1a-a806059aedfe"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.5`\\\", \\\"}\\\"}]\\) \
lies outside the range of data in the interpolating function. Extrapolation \
will be used.\"",2,1790,150,22990468671019823991,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9351429580136204`*^9, {3.935143020805107*^9, 3.9351430951749673`*^9}},
 CellLabel->
  "During evaluation of \
In[1695]:=",ExpressionUUID->"4b419593-8087-4662-93aa-d444c9fa557b"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.5`\\\", \\\"}\\\"}]\\) \
lies outside the range of data in the interpolating function. Extrapolation \
will be used.\"",2,1790,151,22990468671019823991,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9351429580136204`*^9, {3.935143020805107*^9, 3.9351430952480593`*^9}},
 CellLabel->
  "During evaluation of \
In[1695]:=",ExpressionUUID->"45d7241f-4c96-4b6c-9b5f-0f4de124e950"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,1790,152,22990468671019823991,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9351429580136204`*^9, {3.935143020805107*^9, 3.9351430952985353`*^9}},
 CellLabel->
  "During evaluation of \
In[1695]:=",ExpressionUUID->"76cf9fe7-664e-48eb-b8a8-c53538d304dc"],

Cell[BoxData[
 TemplateBox[{
  "General","ovfl","\"Overflow occurred in computation.\"",2,1790,153,
   22990468671019823991,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9351429580136204`*^9, {3.935143020805107*^9, 3.935143095362152*^9}},
 CellLabel->
  "During evaluation of \
In[1695]:=",ExpressionUUID->"2233afca-a8db-4eac-a6ef-ead6a98a2862"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"2.847818444423598`*^40\\\"}], \\\"]\\\"}]\\) is too small to represent as \
a normalized machine number; precision may be lost.\"",2,1790,154,
   22990468671019823991,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9351429580136204`*^9, {3.935143020805107*^9, 3.9351430954339714`*^9}},
 CellLabel->
  "During evaluation of \
In[1695]:=",ExpressionUUID->"b3e046f0-537a-4576-a28f-37f660419415"],

Cell[BoxData[
 TemplateBox[{
  "General","ovfl","\"Overflow occurred in computation.\"",2,1790,155,
   22990468671019823991,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9351429580136204`*^9, {3.935143020805107*^9, 3.935143095485821*^9}},
 CellLabel->
  "During evaluation of \
In[1695]:=",ExpressionUUID->"398cfec7-9e98-4f79-880e-9eb5fe882f97"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"2.847818444423598`*^40\\\"}], \\\"]\\\"}]\\) is too small to represent as \
a normalized machine number; precision may be lost.\"",2,1790,156,
   22990468671019823991,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9351429580136204`*^9, {3.935143020805107*^9, 3.9351430955500517`*^9}},
 CellLabel->
  "During evaluation of \
In[1695]:=",ExpressionUUID->"9f388599-e25c-4195-8fff-c0c89f9f224e"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"2.847818444423598`*^40\\\"}], \\\"]\\\"}]\\) is too small to represent as \
a normalized machine number; precision may be lost.\"",2,1790,157,
   22990468671019823991,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9351429580136204`*^9, {3.935143020805107*^9, 3.935143095616418*^9}},
 CellLabel->
  "During evaluation of \
In[1695]:=",ExpressionUUID->"8d2b4507-300b-446e-8421-7dc2a02232bb"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"General\\\", \
\\\"::\\\", \\\"munfl\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,1790,158,22990468671019823991,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9351429580136204`*^9, {3.935143020805107*^9, 3.935143095673037*^9}},
 CellLabel->
  "During evaluation of \
In[1695]:=",ExpressionUUID->"12967bf7-aef2-42a6-a5c4-5cb0d56aa867"],

Cell[BoxData[
 TemplateBox[{
  "General","ovfl","\"Overflow occurred in computation.\"",2,1790,159,
   22990468671019823991,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9351429580136204`*^9, {3.935143020805107*^9, 3.9351430957362967`*^9}},
 CellLabel->
  "During evaluation of \
In[1695]:=",ExpressionUUID->"4fe79e1c-31da-4f41-b2ba-d9a48659ceb8"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"General\\\", \
\\\"::\\\", \\\"ovfl\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"",2,1790,160,22990468671019823991,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9351429580136204`*^9, {3.935143020805107*^9, 3.935143095795043*^9}},
 CellLabel->
  "During evaluation of \
In[1695]:=",ExpressionUUID->"6671204a-065b-4606-85d0-9c404d1c0912"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"Overflow", "[", "]"}], "0.`", "0.`", "0.`", "0.`", "0.`"},
     {
      RowBox[{"Overflow", "[", "]"}], "0.`", "0.`", "0.`", "0.`", "0.`"},
     {
      RowBox[{"Overflow", "[", "]"}], "0.`", "0.`", "0.`", "0.`", "0.`"},
     {
      RowBox[{"Overflow", "[", "]"}], "0.`", "0.`", "0.`", "0.`", "0.`"},
     {
      RowBox[{"Overflow", "[", "]"}], "0.`", "0.`", "0.`", "0.`", "0.`"},
     {
      RowBox[{"Overflow", "[", "]"}], "0.`", "0.`", "0.`", "0.`", "0.`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9349372697600164`*^9, 3.9349373387402744`*^9, {3.9349373778100944`*^9, 
   3.934937423472515*^9}, {3.9349374576733446`*^9, 3.9349375212932625`*^9}, 
   3.9349387324539013`*^9, {3.9349389129698853`*^9, 3.934938957096537*^9}, 
   3.934939075938135*^9, 3.9349391660174294`*^9, 3.9349392268878403`*^9, {
   3.9349392685622883`*^9, 3.9349392952112737`*^9}, 3.9349573284168897`*^9, 
   3.9351429585945096`*^9, {3.935143021392048*^9, 3.9351430958019996`*^9}},
 CellLabel->
  "Out[1791]//MatrixForm=",ExpressionUUID->"4192d1db-20dd-4459-b1c6-\
3c7f5a335dc8"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.5`\\\", \\\"}\\\"}]\\) \
lies outside the range of data in the interpolating function. Extrapolation \
will be used.\"",2,1794,161,22990468671019823991,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9351429580136204`*^9, {3.935143020805107*^9, 3.935143095865285*^9}},
 CellLabel->
  "During evaluation of \
In[1695]:=",ExpressionUUID->"fa6dcd03-5af1-441d-81b4-d2ee830bcd82"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.5`\\\", \\\"}\\\"}]\\) \
lies outside the range of data in the interpolating function. Extrapolation \
will be used.\"",2,1794,162,22990468671019823991,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9351429580136204`*^9, {3.935143020805107*^9, 3.9351430958682537`*^9}},
 CellLabel->
  "During evaluation of \
In[1695]:=",ExpressionUUID->"1f508c5b-af70-40ca-96f1-4674601da18d"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction","dmval",
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.5`\\\", \\\"}\\\"}]\\) \
lies outside the range of data in the interpolating function. Extrapolation \
will be used.\"",2,1794,163,22990468671019823991,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9351429580136204`*^9, {3.935143020805107*^9, 3.935143095911213*^9}},
 CellLabel->
  "During evaluation of \
In[1695]:=",ExpressionUUID->"a06dbe27-2586-433e-9eeb-ad5228150fe1"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"InterpolatingFunction\\\
\", \\\"::\\\", \\\"dmval\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,1794,164,22990468671019823991,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9351429580136204`*^9, {3.935143020805107*^9, 3.935143095983369*^9}},
 CellLabel->
  "During evaluation of \
In[1695]:=",ExpressionUUID->"35eb6483-02e5-41cd-b65f-14b018126907"],

Cell[BoxData[
 TemplateBox[{
  "General","ovfl","\"Overflow occurred in computation.\"",2,1794,165,
   22990468671019823991,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9351429580136204`*^9, {3.935143020805107*^9, 3.935143096043079*^9}},
 CellLabel->
  "During evaluation of \
In[1695]:=",ExpressionUUID->"3543bc80-b41f-481e-b97a-8313f4476f1d"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"2.847818444423598`*^40\\\"}], \\\"]\\\"}]\\) is too small to represent as \
a normalized machine number; precision may be lost.\"",2,1794,166,
   22990468671019823991,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9351429580136204`*^9, {3.935143020805107*^9, 3.935143096099086*^9}},
 CellLabel->
  "During evaluation of \
In[1695]:=",ExpressionUUID->"c6f8a70c-53ad-4bef-84c7-2eb003ccc7af"],

Cell[BoxData[
 TemplateBox[{
  "General","ovfl","\"Overflow occurred in computation.\"",2,1794,167,
   22990468671019823991,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9351429580136204`*^9, {3.935143020805107*^9, 3.93514309617251*^9}},
 CellLabel->
  "During evaluation of \
In[1695]:=",ExpressionUUID->"55365de7-9b8d-4c58-95dc-7795cd201d9a"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"2.847818444423598`*^40\\\"}], \\\"]\\\"}]\\) is too small to represent as \
a normalized machine number; precision may be lost.\"",2,1794,168,
   22990468671019823991,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9351429580136204`*^9, {3.935143020805107*^9, 3.9351430962300806`*^9}},
 CellLabel->
  "During evaluation of \
In[1695]:=",ExpressionUUID->"3a36e7d0-3826-4eca-a4f4-5c48796f6660"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"2.847818444423598`*^40\\\"}], \\\"]\\\"}]\\) is too small to represent as \
a normalized machine number; precision may be lost.\"",2,1794,169,
   22990468671019823991,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9351429580136204`*^9, {3.935143020805107*^9, 3.9351430962917447`*^9}},
 CellLabel->
  "During evaluation of \
In[1695]:=",ExpressionUUID->"00163167-41af-457e-8e46-dd099103477b"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"General\\\", \
\\\"::\\\", \\\"munfl\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,1794,170,22990468671019823991,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9351429580136204`*^9, {3.935143020805107*^9, 3.935143096365737*^9}},
 CellLabel->
  "During evaluation of \
In[1695]:=",ExpressionUUID->"7e31a411-44e4-4fd8-a54f-bc52d0b84e27"],

Cell[BoxData[
 TemplateBox[{
  "General","ovfl","\"Overflow occurred in computation.\"",2,1794,171,
   22990468671019823991,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9351429580136204`*^9, {3.935143020805107*^9, 3.9351430964102283`*^9}},
 CellLabel->
  "During evaluation of \
In[1695]:=",ExpressionUUID->"dffb905f-56e6-46e8-bbab-1525bea5b9bf"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"General\\\", \
\\\"::\\\", \\\"ovfl\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"",2,1794,172,22990468671019823991,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9351429580136204`*^9, {3.935143020805107*^9, 3.935143096479093*^9}},
 CellLabel->
  "During evaluation of \
In[1695]:=",ExpressionUUID->"60d7e427-93c3-4b79-956a-09a8c85ac8e9"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"Overflow", "[", "]"}], "0.`", "0.`", "0.`", "0.`", "0.`"},
     {
      RowBox[{"Overflow", "[", "]"}], "0.`", "0.`", "0.`", "0.`", "0.`"},
     {
      RowBox[{"Overflow", "[", "]"}], "0.`", "0.`", "0.`", "0.`", "0.`"},
     {
      RowBox[{"Overflow", "[", "]"}], "0.`", "0.`", "0.`", "0.`", "0.`"},
     {
      RowBox[{"Overflow", "[", "]"}], "0.`", "0.`", "0.`", "0.`", "0.`"},
     {
      RowBox[{"Overflow", "[", "]"}], "0.`", "0.`", "0.`", "0.`", "0.`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9349372697600164`*^9, 3.9349373387402744`*^9, {3.9349373778100944`*^9, 
   3.934937423472515*^9}, {3.9349374576733446`*^9, 3.9349375212932625`*^9}, 
   3.9349387324539013`*^9, {3.9349389129698853`*^9, 3.934938957096537*^9}, 
   3.934939075938135*^9, 3.9349391660174294`*^9, 3.9349392268878403`*^9, {
   3.9349392685622883`*^9, 3.9349392952112737`*^9}, 3.9349573284168897`*^9, 
   3.9351429585945096`*^9, {3.935143021392048*^9, 3.935143096548145*^9}},
 CellLabel->
  "Out[1795]//MatrixForm=",ExpressionUUID->"53420858-5636-4c09-a3a4-\
30f59b45be21"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{}, {}, 
      TagBox[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         FaceForm[
          Opacity[0.3]], 
         RGBColor[0.368417, 0.506779, 0.709798]], 
        LineBox[CompressedData["
1:eJwV0XtUzGkYB/BpNuOyLJoTO3IpR5tii6XoiO84cptlqUkX1S6S7O503ZNb
2pQSM02co8muQrWRmm4kbCVdRHNMUq7Vot9bv/dX1qF1G9UO++4fz3nO56/n
eb6P3bZI71CxSCRaz+r/vnKOqiMtkkPKQI/dqOM82kW+EfnMT0t38A7MQsO7
z2qYw3e9KFzN3JH0zuVvZmXt6IWpzL8fKtSsjeIgper1kgwe5UvkvpJoDoaS
J1mWOh4IGrf0QAyHi/raYosTPCYfo16xsRw6JWk55pM8xoZmVvXGcahK8Uso
/IPHXWu7tS8TOfg4hpcb9Tw+nFwQ3Z3KQbTrQPfdCh6Ndrk/B6ZzeJJ7c2Z6
DY8dumxpZAaHgz49uXU3mH3UsnFZHAaj034sbeEx7HI1OSOXQ8Sbft9fH/Lo
EdtYVRSweRajNtY/5eHkeckcXMohLnlzVIPAw3VG7cozlzis0loluw7wyDNU
hjVXcXBcZqM9/IGHRadlX0I9h22DudnZFhQOidcXGm9xUOzr32E7hkKpCTp0
/g7LZ0VCZpiUYlHLKG34Aw6JvxwcPDqVIkR9sbqpi4Nc8k+dvT1F69v10nLC
wTJnvjjJmWLNeFXd3H4OFd25+xWLKLbq3novHeCQtfvoQJecIvn0ZE83E4f7
faUzv1NQwGf5vetmDvOqY2yclBSSPs/DzywJpq80rGsPotAY6Kf0zwmKe0PG
9oRSZKocZ9hbEZzaOFfWHkHh1Tj6nFJGkO11JufYHgoP/fb5E2wJvpZMc69M
pBh63iQKcyDYtNj5X72GorluTMxZZ4LXFa/2Juko8mpXSKNcCaakPP6p5jSF
6xur7Y88CKbK6yXG8xSz06cNGVYQWI9Iv7n0IsvLlB2cpyBwGj0pP62awk0e
8kTmTbDuq7tll5ooLCe13JwSQDBymbObRyvF9g1XjTVbCPTJ4rYzHRTutg9X
CWEE51oVqVt7KAIFH1tTBEHmUHXjpxcUx/crzxbtItDY1t+ON1FEOHxb3BtP
IAt0n+VnIeBq9BdxN1IIBo0jAqRjBURyF5rVWgKjWFdVMknAhCMl6gcZBG45
zntzbAUs/Pj6fnM2wQX1b9b75gh49ahQi3y2T8aSE0WuAvaY8/88qScwDazx
vQwBFi28S24FQXivzYdihYCAa4Pm2dUE37R5xZt8BHQOXa5UME/cHXrcfpOA
l62eESrmoJHni5TM70PauTLmkqlVf5UxJzpebnerIcg7Jt2w01dAfGdBl+c1
gqaNBaoOPwGPldHqrdcJVIYyTc1mATFHvIMOMgfmV916ztwQOcLlLLPW+r2l
LFBAaXT3wz5mj4GPSbHMerlqXlQdwZfmAK1zkAD3ajImoZ7ghsPyrpxgAeop
Pf05zDv1gU6tzLOuVBoamJdlFewzM/vfbtNIGtj9b+9N3/y9gOpNVJbOLB55
IFb6gwClbu+nMmbtNoc7y5nj/Z/xbczQiWZHMRelzay0bmT/q1zzzMgsHy86
vYjZdO2KxzCzdnF5agDzcLt/luMWNm/igpg4ZpF47rAfsyrvcPAp5lD/+UGH
mP8DtDKCtA==
         "]]}, Annotation[#, "Charting`Private`Tag$196497#1"]& ], 
      TagBox[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         FaceForm[
          Opacity[0.3]], 
         RGBColor[0.880722, 0.611041, 0.142051]], 
        LineBox[CompressedData["
1:eJwV0HswlXkcBvCThixCkREhYVuROqPtot0et9DKNQ5KI6QpW1PWLF1sKpVL
xayoY1WHYXMJuRW6cDIVpY2OXLKU877nTZL3fX+0SlvZd//4zjOfmeePZ76W
UfsDY9REIpGPcP8nZzQ0x92QRU76QHDjhBLhv/fZ5wv+YqZ2cFzwu0bnkAnB
hw7aXF4yqURFwLOaggUs2qTn354V3GyxKeWLEYuCBzM5ke+VqDsgampYyCIk
Ns5Je0qJA03VuQ4WLP6V5w1GTCvh5cpYfLuMxcVWKkVXRGHHwrQxE1cWtoVX
k4t1KRToVznWhrJotPIWRy2iEFh1yVN3P4tZZoYZH20pbJ+O8jiXyqI0VRrb
t5YC6/f+XvEVFg/nZ0X3e1DQ2FB58V0DC/LpuqmthELxheD7s56xMCwzHpfE
UBjdYV5S/IZF2JquroJ4Cjdtir/JUOPg0rXa0j2FQpK45/0HEw5TiXFSUTYF
ydJY6jtHDrci6KCcAgoqu+mZKh8OPXlbdp+pptDzYWJ77S4OA0brt+e2UPjD
s/ugyQkONSoFo9VF4cW61Q1+lzk4JUXQ4cMUfMo0tKZuchg2DtG4zVHIWdzl
YtTNYdXeooEsEY3Bn3+oKxzncOVrR9Y+fRo19PDKcHUembM36nZY0rAtS7rz
1ICHbfI9T3VHGlty7bwOWPJQP73czMWNRskx7fXRK3lYq8u/agbTMInX0j+x
gYdTcvzszhgat+Xi3uObeUSUR3fEJtA4nDj206ttPPY+m+cvS6ORr6bIj4zl
4SEf9X2cRyPbpL3T+zCP50vCsqUVNOozHV+ZZfD4vOavQ24tNJ40nfecm8ej
t+Zl1WAXjbBrssJfyngscDM/vVRFY1+tRQNp5BE6rV0XPkWjSa44FdDO44Ff
YdkuTRVWlNwa/f4Fj6MZnebiRSr4dlgZ2o8K+8Q3/IccVKgUK7TqPvFYMXtx
pMRNBf8l3KCnNkGbpvpIhUSF3glD12ZTglBzy5P9e4Q+127Qu5wgVTpUrjyq
wnNSpDO5gUDv8yTXnK2Cqc7dzS0BBA6zruWnlqrwVPxwJGEngVZifZtDswoj
c1uMlyUQDNmFKWUKFXZam7GydILutJ40vVEV7mpKp3QuEZysFG11/yrs3xqV
G15F8FzjibWvAYO1j030UloJPK77hcUuY7DpSPqZCz0EA0eKeWdnBgUR+4Lf
Cd4R2qRXJDhTvcHatZfgpY14lboLg3njv3WPCx4p9z73SHBfxtu4jf0E9jNO
xwLdGLSqtdb+M0CQMpy4J8aDQS173GvrMEGAhoFP1mYGFqbO8mrB59akL5wQ
7CBP+HGOkuD1/PixIB8GRh1+XvWC570qkpn4MnByvyfTpQn89qdtuurHwOqB
teQ+QxCVrChqDmRgV15tY/qaoFKztc1yC4Nt0c2f4gSXSJeTk4KNyyJvWIwQ
PKIPB3kHMVhB9e098oags/1zeH8wg9L2E7sVgjNt/65YL2EwV1y/x3aUwL1l
nZpM8NGXFUl9gu8UHLobE8Jg2vfXTIe3BPoft1k9EuwqffjnKcHH8uWZ9qHC
f/wLWwcF9+iXzmQJNtfRYBzHCPqH5idMCv4POuWAUA==
         "]]}, Annotation[#, "Charting`Private`Tag$196497#2"]& ], 
      TagBox[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         FaceForm[
          Opacity[0.3]], 
         RGBColor[0.560181, 0.691569, 0.194885]], 
        LineBox[CompressedData["
1:eJwVzntUjAkABfAmm05tbe8ialV6sqhlj0quOsRG7WqHRqvsoTF6zMyymVBp
lkrJ1Gi0I722lCxHSGQtcVqRSIpaEjvfQ+ab+VKJRNJ++8c99/zO/ee6bJZG
Cg0NDAzCufzf5XWLUxVvNOCbnZyz664W8ll22/7m7O/5ekEDZ0XwdMF7zgHJ
Wf5DnF03pQQK32pgs8Y9Yts9LRxqT1oHjWqQ93tOjqBdizjFSvuBdxqYfLBe
79+hBWuYnxMxrsH83fMSP3ZpYdVS8qWDIYEfDDv25/Rq0Rvd3dpvSeBG0SV3
nl6LJcvT3PucOVuXVWV+0CLhmvX9U3MJJGY09/SaMCh13XyjNZDA2pZGssqR
wTqpRfrUMALlUplS6sPgUv3KeSUbCMR82jt+MZDBKfZf1jyewGTutMGHaxjU
ppyYeSyFgDDE9sngRgZZkdcPHThAoKOOZ6WUMDjhKP4x7zcC9k928OZkMGhx
ENmJagiM1J/gqQsYJPAl5XUXCTxLp5wKK7ldm/bSqIXAjh75lF/rGdSkft/S
2U2gXlY7YdzCQBUX65TaT2Bp++dlwn8YOJ5XOHw1SmDL/uNFZ7UMPCZo+SZj
EqUJVEPZOIO1GtF0tQOJ1PqK/GRzHX6a/+qhwJtE4IP2pPezdIh9LBWOBZAw
3hNgv26hDjN9w5OLVpO4zfeUHQ7Vwe9W8dU7MSRGpoY650brUJB1u+edhITz
5LTqGLEOM5oFCR8zSEz8Uh7Ek+sgH8m4VVNIws3O5YH4iA43v/btXlZNIkzd
21VXq0NcxYqBvEZubzP1vnlVB/ZBB9HQRsJKco4426mDXdaLp7f6SJSkmZiL
Xuhw75J30NEh7q/6/BhvXIcbzyslEVMouNwh326x0OPMd5NevXYUOgYjT6rc
9Ahos/Fb5EPh2/efpjT667HUWfQyMYjCC783Bkcj9PClDX0yIilElftRu4V6
zDmWqIjfSiE0fNVZ21Q9ytws+rz3UEi5eyU4XamHtaVD4eMCCr5reCljtXrM
5qtl/GoK/n+YRbs26RHuoCxpv0JB7ZlWJu7Ro8k4uNWjk0JlqNEe5Ss9hH6B
oSH9FKZdCybWG7HoEuw6KJ2g4LZMoI10ZlFi5mIWbUPj4HFq8cAiFsNhplJH
bxpez2Ir+eEsfCVJGl4wjTJrcdFUEYsJuJmXRNF41HXfanUGi1U7bEsNBDSy
bMU2lznHj9xZsJWz7nWzo7ucRbJLZqLvBhqtpeqASc6tL5d7tEbTUK0Yabqw
j4Xl6M7zozE0coa1vU7ZLPyeZ7oK4micpnZuGT3EYkhln9jEufapqVOcggVZ
uPfP2UIaVl7b+jo5N5x+KBrm7N2dnnQmn8WMz6pM80Tcf5fZXXFKFmVe4fHX
E2jIsjsvPFKxKO7LtvBIpLFO5tMWcoTFh56Kvw5xltvz+89xDni+3T06ica5
vTMWKIpYXB+uwVsxjSUFuSahahYfVYztRgnnKllEA+dvxi2HmjnLVIuLXY+y
GIwyv6yU0jjsGbRskrOtmKp+x3mgW14qLmaxL7tCHfszjdTdJZ+ecv5iYYiy
hfOYWrE17BiLXKN7+XO303BrjHp0mfN/5AR4Hg==
         "]]}, Annotation[#, "Charting`Private`Tag$196497#3"]& ], 
      TagBox[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         FaceForm[
          Opacity[0.3]], 
         RGBColor[0.922526, 0.385626, 0.209179]], 
        LineBox[CompressedData["
1:eJwVy380lXcAx3F1sZKlOaVEfkSLOnVr82Ptymc3JSsiQ1IN148rCplfoVqh
pK7W6lRE1Eacdli6l3uvw0glTQnjZBX3eR7b8zz3a9PvFNWe/fE57/P642Mv
SwqMmWpgYOAn7P++jXdwy1TpMLaQu52rZKHpTrCvFJxU8zToN8F3xc5mvYLT
Y5xH3gru7Pf4Z2mDDkcVL41SVCza+1wahgX/esExLKKBRU14buF6tQ6L3HaF
rlazkK276TevSYeo8oHr400svv3joFdLqw7Twg2C09pZqGXi0U/u6vB8V2Xc
730stvi8nlP7QAfPpMkDyxgW7qUnAp1GdLD05YYin7H4pXfGhsYnOrg6KF6K
RBzap5TMLZwU/iX2H66Yc6CGyg5lTKegbZy1pdOBQ4Sd1SlvCwoa/2nHml04
OMde2xu0kMLmFAuXq2s5lAQtf5gnpmBy8RtfxxAOVqN9Pz2VULgXpaw7Fcuh
6+wyN4kPhbgFA2V96RwORt3xrQumYN5mEVhWwGEkuuVcmIzCoahTp7cXc3B9
cGK2ezKFjA2ZK2uvcHhpOpb1Yh+FqQFl5f3NHLxXifKZQgqtn0qjyT0OqySp
KtNiCpfIe6NyikO2S09vdBWFiODEzNXPOWw6v2bneyWFys3ly3ONeSwZrxrP
bKdwp/GD8oIlD2IsSrfuobBJSvmULeVh2hYrnaGjIJs/ovUHj0vW++fZ/Ush
d6Yih9rMo6Ckx3bWJIVu32KFNJqHWFp2NngGjVHV4nRZJg8ntUW31pJGpKe0
MOwYj/lr+cf7nGlocc7NpoKHlq7Otl9F42pXkWGjkofvMLEfWk/jviwmwOY2
jxKJv6FhKI3Y2/7Xwx/zCNmQUQ05DXXnD6kJT3ncrPxoR3A6jfE7TcNeRnqE
pNiZ6A7TcP1QudPISo+EwTe7956hsW6B2rpArIevKu34ycs0zCUT4Qbeehyq
mv5Q2UijzfXL1a7b9KgOWbqivoNGInumxi1Zj62WG/0kgzRuXtRKPY/ocX5H
1psOnkaRYtGF8VI9wgP615IJGhWs7ZNbSj0yLDNaxz5m4PE+YzC+Sw/P/Krv
x2wY2KiK/myg9cgO3a89vZLB1drmGucJPehSzcaVXgwettjuhzlBUzP7+eUg
BnWH59yycybwyVJyPXIGb5d7enusIbBKCnInexlc2lddNLaVwCFSc9Aji0GO
aO67rWEEs0WB9xWCU589Sr4hOKbfNmtFNgOHv5LjircRFCz5wiA9h8E2s1tn
vXYQbPGrG5hygMEsY8XrcxEEA07BddZ5DHY/72xZLyfwTuO/TxRcQEwG6wXb
yJtDWgWL5tWPL4gj0GgWmUXnM8hjXXxeCJafnHrtymEGPwZaOl2MJ5jf9lWH
5CiDWvYGmdhNUO8x+UgheG5FxXZ5IkFK6LtXw4Jzn/G9vYKtxnrc8woZdHl2
dNckEQyZdY92HWNgINeYhO4hOCK67mh7nMF2aubldsHq0+8i9gg+Xt3vI04h
iJwZ8PccBYOeV+pS4+8IPmuQi+MEl8QPbEoRLMnqzNEKLjeUGw8JXqxNu2da
xEAiSWj/OpXg5/5djuGCO/KYfJXg/wC57XwI
         "]]}, Annotation[#, "Charting`Private`Tag$196497#4"]& ], 
      TagBox[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         FaceForm[
          Opacity[0.3]], 
         RGBColor[0.528488, 0.470624, 0.701351]], 
        LineBox[CompressedData["
1:eJwV0Hs0lAkYBnAK29DpctBOqnWU5DYnMdvsVuaRctlxi10ZXSgmXWgllrQs
zYlSKKOUrXSZKTvJaFqxlZiVtots2kmbLvourS4z8813bBK7tN/+8Z7n/M7z
/PW6JKXHbBhnYWERwd3/yVsgtnYRE7CvC478544BBeaw+mjOM/VPWyPuGiC4
slgq5+zlvld4inPNvnlamvOnisC5QZ0GPB6bsP0cCKzcGORy4J4BHo4NS72X
Ejjt0HNmzn0D1vpd8f5yOQFt7B/myIcGMJ1KkVRCoDZqRoumzwDXoPixy3EE
fIK/PRs3aED54Y65UTICS+XeaZdtjejO0167uY3AWMVmzRNnIwIV05JSfyAg
97lUaiUyYplukXXIfgJN9ZnPe8ON6Lz4/Lq0moAwZXy0TmbEDKvGwPBaAqs0
jHt2nhFNo5uG0xsJfOgQRnUpjPCd5SnUtxPYtXVGXnCdET+7l+qTuzkbHB3X
tBvhKC+p7X5OILCo8GtRrxGV5LYLxUYCE0OlQ0EDRsg0r2xlIwT60rpT+3km
5PxZplLwSEToJ/9ye44JimNV5Wf4JATKvrFcfxPyqNkxejcSqW1ra7WxJjwO
aJi/biEJRY1/h3ibCUt67+hsg0jcd0tpCy8xIXfUN9oplsSoalKATmVC5oPW
crsNJM6Lj18drzNhQcihHPssEkxAfN21XhPUHunJpbtJVLgXvWUGTfirsuEU
/xCJsOIC3cEpDFr9XB4UKElYvp56870ng5O5J3JkjSQaV37RxoQwKLC6Zxnb
QaJau9s9NJlBuJ9/XFcPibMXDkuDdzFor2HS5r3ieok51vEkA15uVnbREIkJ
+xoviq4xUDfWbM7lUZAU31bznzCY//JAzlYnCu+WzVoYPMRgp6+DerEXhWSn
1W4iBzO60uuSNP4UQs87HLAUmtG6aegxP4rCzP4aNS/GjMxwgZUwiUL5i5BT
lplmvJijvRGYReHhB29mvsIMtMXaehdTGE7+tW+21oz+z45mPKqmsMQrkOeq
N0NjoVmReoFCuP/2r8L+NkPnYT38u45CYtEKmwg7Fu925n8/rYfC3iNlJS9m
shC63CoUv6Zgc9tXkCdg4XpO4hc6SiFD7+rVChb1ko3tgqk0Pu+e5WUTzSJm
RwJhcqVxYnR4yoIkFiaBz3LlIhrek1uU9t+xOJ7Y/N4jikbTR/71gWIWKVVH
RcWcPw548ZftYVFmvJVPcZZO9dxRyXmrnb3TsRU0RM/eBAv3smg6s1kxMYbG
Teti5+wSbq8tlbPf0LhaqLw+sp9FhEukrGUVDeIJT/tJBYsGwWDU9NU04vML
z0s5e4yOBGRzfn9p4Cc1Z3LY1c9nDQ3ly87GMAUL1bCFVLWWxqOWxAkHK1kc
Ko1Qla2jgemFJ6dXsdjn49z/lvOqLNPrLZxz3sQJQtfTUFUliFo4azQW98Yl
0ejyj6QTjrDQO4olO5Jp5GVk5KiOsviNXdncw9lzvd2bQc41vKcefjIak3zr
E0OqWeTy5jkznHN32655y7l5xHw6bAMN+cRb5OIfuf+K3TzVnG/Iy9LKOG+K
v9tsk0Ijf0vCv32c+Q+eSWSc2eBFFT7HWPwH51ZuMg==
         "]]}, Annotation[#, "Charting`Private`Tag$196497#5"]& ], 
      TagBox[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         FaceForm[
          Opacity[0.3]], 
         RGBColor[0.772079, 0.431554, 0.102387]], 
        LineBox[CompressedData["
1:eJwV0HtUjVkYx/E61YhxFCNiSjcZWZOpFOWs+kVUBlmcBseypJSKY47UiC5I
cosuRjRKbhVSiSY5Ik6YiW5uI3KJ6n33u9/SJLors+ePvfb6/LHXs5+vRYBq
WZBES0trMTv/3/OzE7yk73hMWvd+x6G1HHQznLZ5M39RT71Zx6zUVeTHM+ul
xg+O8efwsGq+cT+zsWr/nj+YEzLNJOQ9j6Nh/5zPDeDgv33UDE0zj/BxKas1
gRz8zuhYRhIeC4UJGb0hHOhf3jLazsMyqS/i1zAOazM/ctO+snnr8pOFeDav
7Fh9zCiCuR1x9fI0Difpc/tsU4Kwh5M9UnI5JKa4hMimE5xzWvpus5pDgW+N
6rUrwfQ52kayKg5PILne5UNwSUcVUfyWg3H+oyzqRxA+9uVMnU4ON5ZZrX+n
Isiq9Qhx1OUx8HtV8ao4giGl0s7CmMf9+657n6USnCiUR7ZO4+GZ7u5heZbg
9byueQmuPIaX9xt9LSZYbq21RVjKw27jbrtn9wiK0senmwfxiIisGphTT6CM
+njENorH4zUuDw5QgoBO+YbRyTxi4xqMKvoJajrVUs1ZHoXhUaNOSwW4G7eM
+OU6j9F1lXc2mAm4MxAdWFTNY3GiopxzECDXz6z+0sRj/Zi0KTJPAeKCjD/N
+3hoeva9iVgp4PmeoWES1m1iw8uZm5QCXiQknuAmE5zW9n41f6eApzuljXGz
CfTGkVcdqQJ6t/r+0LaE4EFjtCI0V4CT3tqEDcGs8zdlbmq1ADNLZ8PjsQSN
sY8+N9UK8LSR7+LTCGzTTMxJswBybmSltJDg04FpjuoeATJd5WA96zDSuq39
NynFWLsMv5dvCFQI6BmwoJhVOtttWxdB5in3lfKZFFKHLvuWkQLOSK5X5y6i
6JbkKTKnsD1NtQ+r/Sm+Dygz5d0E3LqS0/x8G0Wwk2HGYYUAYULgocIkiqTh
qsd3tgj4e2pT/4psinuXPV9oElm3nxuSzG5SWLos9HI+L+CijnPKsScUuwwf
R9tqBFQt2D0ga6V4eiu75tIb9t6qz71cR0Rld0WcXr8AqzI/actEERpXy9q6
sRQFkrm3fRxFkPysg24OFLZv+4NXLBIhKvZ6jfeheOX7XbV9oIiq7Vecy0Mp
KmLKgkJ2iGjMCftivZ9CMNVfZXdcRKuvf7HA/unV3Vt6itly95jB0BwK9dBs
E4N0EdXuSp9W5k1GJT0fmLsSTPTbcyncUo/0Xzoh4t/ShPpPFyj6omPsbLJE
mA9OIVoFFK5U4T81R0SsxbA68xIKXn3mYDqzeZuXwTnmkGCfG/q5InRaFqyw
vsa61b74kTKPUB0dsimlOKJ7d03eBRHrohR5M9QUtHJrt20+2+/CkkjvWxQ6
Py3fm8UsJH+dUcW8yjvbxKBAhEFnTO/icgrfEcmrO5iXyJrT5bcpciVFNsWX
RbSHhs/y01DUuIz7YFUkIv5qtkMTs79Bx7WjzI4nLzoFVVBs/FZ7zdYrIgKV
9vKNd1lvpYuMMJ9qKNnUztz1nkxaeVXE5iHDlLB7FHn60uEPmEsyPW58Zrbf
cbHPpVjEoiiftsj7FP8BeOCLXg==
         "]]}, Annotation[#, "Charting`Private`Tag$196497#6"]& ]}}, {
    DisplayFunction -> Identity, Axes -> {True, True}, 
     AxesLabel -> {None, None}, 
     AxesOrigin -> {0.5075841047669495, 0.560878913577016}, DisplayFunction :> 
     Identity, FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], Method -> {"ScalingFunctions" -> None}, 
     PlotRange -> {{0.5075841047669495, 1.1199225374446153`}, {
      0.560878913577016, 1.0378881142573242`}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{
        Scaled[0.05], 
        Scaled[0.05]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*SubscriptBox[\\(x\\), \\(1\\)]\\)(t)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(x\\), \\(2\\)]\\)(t)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(x\\), \\(3\\)]\\)(t)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(x\\), \\(4\\)]\\)(t)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(x\\), \\(5\\)]\\)(t)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(x\\), \\(6\\)]\\)(t)\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.368417, 0.506779, 0.709798]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.368417, 0.506779, 0.709798]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.880722, 0.611041, 0.142051]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.880722, 0.611041, 0.142051]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.560181, 0.691569, 0.194885]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.560181, 0.691569, 0.194885]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.922526, 0.385626, 0.209179]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.922526, 0.385626, 0.209179]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.528488, 0.470624, 0.701351]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.528488, 0.470624, 0.701351]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}, {
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.772079, 0.431554, 0.102387]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.772079, 0.431554, 0.102387]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #6}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.922526`", ",", "0.385626`", ",", "0.209179`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.3523253333333333, 0.3137493333333333, 
                    0.46756733333333333`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.528488`", ",", "0.470624`", ",", "0.701351`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.528488, 0.470624, 0.701351]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.528488, 0.470624, 0.701351], Editable -> False,
                     Selectable -> False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.5147193333333333, 0.28770266666666666`, 
                    0.06825800000000001], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.772079`", ",", "0.431554`", ",", "0.102387`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.772079, 0.431554, 0.102387]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.772079, 0.431554, 0.102387], Editable -> False,
                     Selectable -> False]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6}], "}"}], 
           ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.9349372697600164`*^9, 3.9349373387402744`*^9, {3.9349373778100944`*^9, 
   3.934937423472515*^9}, {3.9349374576733446`*^9, 3.9349375212932625`*^9}, 
   3.9349387324539013`*^9, {3.9349389129698853`*^9, 3.934938957096537*^9}, 
   3.934939075938135*^9, 3.9349391660174294`*^9, 3.9349392268878403`*^9, {
   3.9349392685622883`*^9, 3.9349392952112737`*^9}, 3.9349573284168897`*^9, 
   3.9351429585945096`*^9, {3.935143021392048*^9, 3.9351430967071114`*^9}},
 CellLabel->
  "Out[1797]=",ExpressionUUID->"94edd7a9-f6a5-44f3-9485-efc8d567fb9b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"animation", " ", "plot", " ", "the", " ", 
    RowBox[{"tokens", "'"}], " ", 
    RowBox[{"trajectory", " ", "--"}], " ", "the", " ", "solution", " ", "of",
     " ", "the", " ", "system"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"endpoint", "=", "10"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"p", "=", 
    RowBox[{"Animate", "[", 
     RowBox[{
      RowBox[{"ParametricPlot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"x11sol", "[", "t", "]"}], ",", 
            RowBox[{"x12sol", "[", "t", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"x21sol", "[", "t", "]"}], ",", 
            RowBox[{"x22sol", "[", "t", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"x31sol", "[", "t", "]"}], ",", 
            RowBox[{"x32sol", "[", "t", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"x41sol", "[", "t", "]"}], ",", 
            RowBox[{"x42sol", "[", "t", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"x51sol", "[", "t", "]"}], ",", 
            RowBox[{"x52sol", "[", "t", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"x61sol", "[", "t", "]"}], ",", 
            RowBox[{"x62sol", "[", "t", "]"}]}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0", ",", "t0"}], "}"}], ",", 
        RowBox[{"PlotLegends", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(x\), \(1\)]\)(t)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(x\), \(2\)]\)(t)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(x\), \(3\)]\)(t)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(x\), \(4\)]\)(t)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(x\), \(5\)]\)(t)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(x\), \(6\)]\)(t)\>\""}], "}"}]}]}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"t0", ",", "0", ",", "endpoint"}], "}"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9347106012637177`*^9, 3.934710607668413*^9}, {
  3.9347108443582697`*^9, 3.9347108451081305`*^9}, {3.934715574456875*^9, 
  3.9347156321405096`*^9}, {3.9349389733508296`*^9, 3.9349390188334584`*^9}},
 CellLabel->
  "In[2433]:=",ExpressionUUID->"5cfb305d-c331-49f9-8c9b-c4194ed9784f"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`t0$$ = 5.867461204528809, Typeset`show$$ = 
    True, Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`t0$$], 0, 10}}, Typeset`size$$ = {583., {92.5, 99.5}},
     Typeset`update$$ = 0, Typeset`initDone$$, Typeset`skipInitDone$$ = 
    True, $CellContext`t0$565454$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`t0$$ = 0}, 
      "ControllerVariables" :> {
        Hold[$CellContext`t0$$, $CellContext`t0$565454$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> ParametricPlot[{{
          $CellContext`x11sol[$CellContext`t], 
          $CellContext`x12sol[$CellContext`t]}, {
          $CellContext`x21sol[$CellContext`t], 
          $CellContext`x22sol[$CellContext`t]}, {
          $CellContext`x31sol[$CellContext`t], 
          $CellContext`x32sol[$CellContext`t]}, {
          $CellContext`x41sol[$CellContext`t], 
          $CellContext`x42sol[$CellContext`t]}, {
          CloudObject`Private`x51sol[$CellContext`t], 
          CloudObject`Private`x52sol[$CellContext`t]}, {
          CloudObject`Private`x61sol[$CellContext`t], 
          CloudObject`Private`x62sol[$CellContext`t]}}, {$CellContext`t, 
         0, $CellContext`t0$$}, 
        PlotLegends -> {
         "\!\(\*SubscriptBox[\(x\), \(1\)]\)(t)", 
          "\!\(\*SubscriptBox[\(x\), \(2\)]\)(t)", 
          "\!\(\*SubscriptBox[\(x\), \(3\)]\)(t)", 
          "\!\(\*SubscriptBox[\(x\), \(4\)]\)(t)", 
          "\!\(\*SubscriptBox[\(x\), \(5\)]\)(t)", 
          "\!\(\*SubscriptBox[\(x\), \(6\)]\)(t)"}], 
      "Specifications" :> {{$CellContext`t0$$, 0, 10, 
         AppearanceElements -> {
          "ProgressSlider", "PlayPauseButton", "FasterSlowerButtons", 
           "DirectionButton"}}}, 
      "Options" :> {
       ControlType -> Animator, AppearanceElements -> None, DefaultBaseStyle -> 
        "Animate", DefaultLabelStyle -> "AnimateLabel", SynchronousUpdating -> 
        True, ShrinkingDelay -> 10.}, "DefaultOptions" :> {}],
     ImageSizeCache->{648., {144., 152.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Animate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{
  3.9347099695711145`*^9, 3.934710174331134*^9, 3.9347103881413813`*^9, 
   3.9347104596087885`*^9, 3.9347108469045424`*^9, 3.934715634095231*^9, 
   3.934715933549487*^9, 3.9349372819515767`*^9, 3.9349375326640935`*^9, 
   3.934939020254848*^9, 3.934939083024767*^9, 3.934939232750226*^9, {
   3.9349392725888586`*^9, 3.934939300543703*^9}, 3.934957336583256*^9},
 CellLabel->
  "Out[2434]=",ExpressionUUID->"a6f30c4e-8e9c-487e-bc53-5ccee48db698"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.934595839018551*^9, 3.934595849264368*^9}, {
  3.9345959957489433`*^9, 3.9345960997613783`*^9}, {3.9345962438294983`*^9, 
  3.934596256320749*^9}, {3.9345966109610486`*^9, 
  3.9345966162205515`*^9}},ExpressionUUID->"2103ef1c-69f7-4611-8fda-\
979c1a5806bf"]
}, Closed]],

Cell[CellGroupData[{

Cell["Mamba dynamic with dim two and L tokens", "Section",
 CellChangeTimes->{{3.934709297499654*^9, 3.93470933343696*^9}, {
  3.9347108200419035`*^9, 3.9347108244314537`*^9}, {3.9347108819621763`*^9, 
  3.9347108824463997`*^9}, {3.935124440759504*^9, 3.9351244447897973`*^9}, {
  3.9351473548980446`*^9, 3.9351473584284563`*^9}, {3.935147635084758*^9, 
  3.9351476365531964`*^9}},ExpressionUUID->"6fe3d8aa-5d7f-44b3-91a1-\
e0759dbbceba"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.935180574155168*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"cf45bb98-786f-4013-9d4f-fd8964b96fc2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"L", " ", "tokens", " ", "of", " ", "dim", " ", "2"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"L", "=", "10"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"endpoint", "=", "100"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mumin", "=", 
     RowBox[{"-", "2"}]}], ";", 
    RowBox[{"mumax", "=", 
     RowBox[{"-", "0.5"}]}], ";", 
    RowBox[{"mu", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{"mumin", ",", "mumax"}], "}"}], "]"}], ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{"mumin", ",", "mumax"}], "}"}], "]"}]}], "}"}]}], 
      "}"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SDeltamin", "=", 
     RowBox[{"-", "1"}]}], ";", 
    RowBox[{"SDeltamax", "=", 
     RowBox[{"-", "0.5"}]}], ";", 
    RowBox[{"SDelta", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{"SDeltamin", ",", "SDeltamax"}], "}"}], "]"}], ",", 
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{"SDeltamin", ",", "SDeltamax"}], "}"}], "]"}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{"SDeltamin", ",", "SDeltamax"}], "}"}], "]"}], ",", 
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{"SDeltamin", ",", "SDeltamax"}], "}"}], "]"}]}], "}"}]}], 
      "}"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"a", "=", 
    RowBox[{"RandomReal", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"initial", " ", "conditions"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tmin", "=", 
     RowBox[{"-", "2"}]}], ";", 
    RowBox[{"tmax", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"vars", "=", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "[", "i", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "[", "i", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"initial", "=", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "[", "i", "]"}], "[", "0", "]"}], "==", 
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], "[", "i", "]"}], "[", "0", "]"}], "==", 
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{"tmin", ",", "tmax"}], "}"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"step", " ", "size", " ", "function"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Delta1", "[", 
      RowBox[{"r_", ",", "SDelta_"}], "]"}], ":=", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"SDelta", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ".", "r"}], "]"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Delta2", "[", 
      RowBox[{"r_", ",", "SDelta_"}], "]"}], ":=", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"SDelta", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ".", "r"}], "]"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"hidden", " ", "attention", " ", "scores"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AttnMatrix1", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"P1", "[", "l", "]"}], "[", "j", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "L"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"l", "=", "1"}], ",", 
      RowBox[{"l", "\[LessEqual]", "L"}], ",", 
      RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "1"}], ",", 
        RowBox[{"j", "\[LessEqual]", "L"}], ",", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"l", "<", "j"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"P1", "[", "l", "]"}], "[", "j", "]"}], "=", "0"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"l", "==", "j"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"P1", "[", "l", "]"}], "[", "j", "]"}], "=", 
              RowBox[{
               RowBox[{"(", GridBox[{
                  {
                   RowBox[{
                    RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "[", "l", "]"}], "[", "t", 
                    "]"}], 
                   RowBox[{
                    RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "[", "l", "]"}], "[", "t", 
                    "]"}]}
                 }], ")"}], ".", "mu", ".", 
               RowBox[{"(", GridBox[{
                  {
                   RowBox[{
                    RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "[", "l", "]"}], "[", "t", 
                    "]"}]},
                  {
                   RowBox[{
                    RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "[", "l", "]"}], "[", "t", 
                    "]"}]}
                 }], ")"}]}]}], ";", 
             RowBox[{
              RowBox[{
               RowBox[{"P1", "[", "l", "]"}], "[", "j", "]"}], "=", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"P1", "[", "l", "]"}], "[", "j", "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "*", 
               RowBox[{"Delta1", "[", 
                RowBox[{
                 RowBox[{"(", GridBox[{
                    {
                    RowBox[{
                    RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "[", "l", "]"}], "[", "t", 
                    "]"}]},
                    {
                    RowBox[{
                    RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "[", "l", "]"}], "[", "t", 
                    "]"}]}
                   }], ")"}], ",", "SDelta"}], "]"}]}]}], ";", 
             RowBox[{
              RowBox[{
               RowBox[{"P1", "[", "l", "]"}], "[", "j", "]"}], "=", 
              RowBox[{
               RowBox[{
                RowBox[{"P1", "[", "l", "]"}], "[", "j", "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"l", ">", "j"}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"P1", "[", "l", "]"}], "[", "j", "]"}], "=", 
                RowBox[{
                 RowBox[{"(", GridBox[{
                    {
                    RowBox[{
                    RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "[", "l", "]"}], "[", "t", 
                    "]"}], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "[", "l", "]"}], "[", "t", 
                    "]"}]}
                   }], ")"}], ".", "mu", ".", 
                 RowBox[{"(", GridBox[{
                    {
                    RowBox[{
                    RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "[", "j", "]"}], "[", "t", 
                    "]"}]},
                    {
                    RowBox[{
                    RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "[", "j", "]"}], "[", "t", 
                    "]"}]}
                   }], ")"}]}]}], ";", 
               RowBox[{
                RowBox[{
                 RowBox[{"P1", "[", "l", "]"}], "[", "j", "]"}], "=", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"P1", "[", "l", "]"}], "[", "j", "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "*", 
                 RowBox[{"Delta1", "[", 
                  RowBox[{
                   RowBox[{"(", GridBox[{
                    {
                    RowBox[{
                    RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "[", "j", "]"}], "[", "t", 
                    "]"}]},
                    {
                    RowBox[{
                    RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "[", "j", "]"}], "[", "t", 
                    "]"}]}
                    }], ")"}], ",", "SDelta"}], "]"}], "*", 
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "a"}], "*", 
                   RowBox[{
                    UnderoverscriptBox["\[Sum]", 
                    RowBox[{"k", "=", 
                    RowBox[{"j", "+", "1"}]}], "l"], 
                    RowBox[{"Delta1", "[", 
                    RowBox[{
                    RowBox[{"(", GridBox[{
                    {
                    RowBox[{
                    RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "[", "k", "]"}], "[", "t", 
                    "]"}]},
                    {
                    RowBox[{
                    RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "[", "k", "]"}], "[", "t", 
                    "]"}]}
                    }], ")"}], ",", "SDelta"}], "]"}]}]}], "]"}]}]}], ";", 
               RowBox[{
                RowBox[{
                 RowBox[{"P1", "[", "l", "]"}], "[", "j", "]"}], "=", 
                RowBox[{
                 RowBox[{
                  RowBox[{"P1", "[", "l", "]"}], "[", "j", "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}]}]}], "\[IndentingNewLine]", 
             "]"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
         "]"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AttnMatrix2", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"P2", "[", "l", "]"}], "[", "j", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "L"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"l", "=", "1"}], ",", 
      RowBox[{"l", "\[LessEqual]", "L"}], ",", 
      RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "1"}], ",", 
        RowBox[{"j", "\[LessEqual]", "L"}], ",", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"l", "<", "j"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"P2", "[", "l", "]"}], "[", "j", "]"}], "=", "0"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"l", "==", "j"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"P2", "[", "l", "]"}], "[", "j", "]"}], "=", 
              RowBox[{
               RowBox[{"(", GridBox[{
                  {
                   RowBox[{
                    RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "[", "l", "]"}], "[", "t", 
                    "]"}], 
                   RowBox[{
                    RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "[", "l", "]"}], "[", "t", 
                    "]"}]}
                 }], ")"}], ".", "mu", ".", 
               RowBox[{"(", GridBox[{
                  {
                   RowBox[{
                    RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "[", "l", "]"}], "[", "t", 
                    "]"}]},
                  {
                   RowBox[{
                    RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "[", "l", "]"}], "[", "t", 
                    "]"}]}
                 }], ")"}]}]}], ";", 
             RowBox[{
              RowBox[{
               RowBox[{"P2", "[", "l", "]"}], "[", "j", "]"}], "=", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"P2", "[", "l", "]"}], "[", "j", "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "*", 
               RowBox[{"Delta2", "[", 
                RowBox[{
                 RowBox[{"(", GridBox[{
                    {
                    RowBox[{
                    RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "[", "l", "]"}], "[", "t", 
                    "]"}]},
                    {
                    RowBox[{
                    RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "[", "l", "]"}], "[", "t", 
                    "]"}]}
                   }], ")"}], ",", "SDelta"}], "]"}]}]}], ";", 
             RowBox[{
              RowBox[{
               RowBox[{"P2", "[", "l", "]"}], "[", "j", "]"}], "=", 
              RowBox[{
               RowBox[{
                RowBox[{"P2", "[", "l", "]"}], "[", "j", "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"l", ">", "j"}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"P2", "[", "l", "]"}], "[", "j", "]"}], "=", 
                RowBox[{
                 RowBox[{"(", GridBox[{
                    {
                    RowBox[{
                    RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "[", "l", "]"}], "[", "t", 
                    "]"}], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "[", "l", "]"}], "[", "t", 
                    "]"}]}
                   }], ")"}], ".", "mu", ".", 
                 RowBox[{"(", GridBox[{
                    {
                    RowBox[{
                    RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "[", "j", "]"}], "[", "t", 
                    "]"}]},
                    {
                    RowBox[{
                    RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "[", "j", "]"}], "[", "t", 
                    "]"}]}
                   }], ")"}]}]}], ";", 
               RowBox[{
                RowBox[{
                 RowBox[{"P2", "[", "l", "]"}], "[", "j", "]"}], "=", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"P2", "[", "l", "]"}], "[", "j", "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "*", 
                 RowBox[{"Delta2", "[", 
                  RowBox[{
                   RowBox[{"(", GridBox[{
                    {
                    RowBox[{
                    RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "[", "j", "]"}], "[", "t", 
                    "]"}]},
                    {
                    RowBox[{
                    RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "[", "j", "]"}], "[", "t", 
                    "]"}]}
                    }], ")"}], ",", "SDelta"}], "]"}], "*", 
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "a"}], "*", 
                   RowBox[{
                    UnderoverscriptBox["\[Sum]", 
                    RowBox[{"k", "=", 
                    RowBox[{"j", "+", "1"}]}], "l"], 
                    RowBox[{"Delta2", "[", 
                    RowBox[{
                    RowBox[{"(", GridBox[{
                    {
                    RowBox[{
                    RowBox[{
                    RowBox[{"x", "[", "1", "]"}], "[", "k", "]"}], "[", "t", 
                    "]"}]},
                    {
                    RowBox[{
                    RowBox[{
                    RowBox[{"x", "[", "2", "]"}], "[", "k", "]"}], "[", "t", 
                    "]"}]}
                    }], ")"}], ",", "SDelta"}], "]"}]}]}], "]"}]}]}], ";", 
               RowBox[{
                RowBox[{
                 RowBox[{"P2", "[", "l", "]"}], "[", "j", "]"}], "=", 
                RowBox[{
                 RowBox[{
                  RowBox[{"P2", "[", "l", "]"}], "[", "j", "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}]}]}], "\[IndentingNewLine]", 
             "]"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
         "]"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ode", "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], "[", "l", "]"}], "'"}], "[", "t", 
           "]"}], "==", 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"j", "=", "1"}], "L"], 
           RowBox[{
            RowBox[{
             RowBox[{"P1", "[", "l", "]"}], "[", "j", "]"}], "*", 
            RowBox[{
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "[", "j", "]"}], "[", "t", 
             "]"}]}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], "[", "l", "]"}], "'"}], "[", "t", 
           "]"}], "==", 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"j", "=", "1"}], "L"], 
           RowBox[{
            RowBox[{
             RowBox[{"P2", "[", "l", "]"}], "[", "j", "]"}], "*", 
            RowBox[{
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "[", "j", "]"}], "[", "t", 
             "]"}]}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", "L"}], "}"}]}], "]"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sys", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"ode", ",", "initial"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"xsol", "[", "1", "]"}], "[", "l", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"xsol", "[", "2", "]"}], "[", "l", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", "L"}], "}"}]}], "]"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"NDSolveValue", "[", 
      RowBox[{"sys", ",", "vars", ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", "endpoint"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"print", " ", "attention", " ", "matrices"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solAtEndPoint", "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "[", "l", "]"}], "[", "t", "]"}], 
          "\[Rule]", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "[", "l", "]"}], "[", "endpoint", 
           "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "[", "l", "]"}], "[", "t", "]"}], 
          "\[Rule]", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "[", "l", "]"}], "[", "endpoint", 
           "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", "L"}], "}"}]}], "]"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AttnMatrixInter1", "=", 
     RowBox[{"Replace", "[", 
      RowBox[{"AttnMatrix1", ",", "solAtEndPoint", ",", "All"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AttnMatrixInter2", "=", 
     RowBox[{"Replace", "[", 
      RowBox[{"AttnMatrix2", ",", "solAtEndPoint", ",", "All"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solValueAtEndPoint", "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "[", "l", "]"}], "[", "endpoint", 
           "]"}], "\[Rule]", 
          RowBox[{
           RowBox[{"sol", "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", "endpoint", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "[", "l", "]"}], "[", "endpoint", 
           "]"}], "\[Rule]", 
          RowBox[{
           RowBox[{"sol", "[", 
            RowBox[{"[", 
             RowBox[{"L", "+", "l"}], "]"}], "]"}], "[", "endpoint", "]"}]}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", "L"}], "}"}]}], "]"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AttnMatrixValue1", "=", 
     RowBox[{"Replace", "[", 
      RowBox[{"AttnMatrixInter1", ",", "solValueAtEndPoint", ",", "All"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AttnMatrixValue2", "=", 
     RowBox[{"Replace", "[", 
      RowBox[{"AttnMatrixInter2", ",", "solValueAtEndPoint", ",", "All"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"set", " ", "color", " ", "range"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cf", "=", 
     RowBox[{
      RowBox[{"Blend", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0.", ",", 
            RowBox[{"RGBColor", "[", 
             RowBox[{"0.260487", ",", "0.356", ",", "0.891569"}], "]"}]}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.166667", ",", 
            RowBox[{"RGBColor", "[", 
             RowBox[{"0.230198", ",", "0.499962", ",", "0.848188"}], "]"}]}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.333333", ",", 
            RowBox[{"RGBColor", "[", 
             RowBox[{"0.392401", ",", "0.658762", ",", "0.797589"}], "]"}]}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.499999", ",", 
            RowBox[{"RGBColor", "[", 
             RowBox[{"0.964837", ",", "0.982332", ",", "0.98988"}], "]"}]}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.5", ",", 
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "1", ",", "1"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.500001", ",", 
            RowBox[{"RGBColor", "[", 
             RowBox[{"0.95735", ",", "0.957281", ",", "0.896269"}], "]"}]}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.666667", ",", 
            RowBox[{"RGBColor", "[", 
             RowBox[{"0.913252", ",", "0.790646", ",", "0.462837"}], "]"}]}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.833333", ",", 
            RowBox[{"RGBColor", "[", 
             RowBox[{"0.860243", ",", "0.558831", ",", "0.00695811"}], 
             "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1.", ",", 
            RowBox[{"RGBColor", "[", 
             RowBox[{"1.", ",", "0.42", ",", "0."}], "]"}]}], "}"}]}], "}"}], 
        ",", "#1"}], "]"}], "&"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cfScaled", "=", 
     RowBox[{
      RowBox[{"cf", "@", 
       RowBox[{"Rescale", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", "1"}], "}"}]}], "]"}]}], "&"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"MatrixForm", "[", 
     RowBox[{"N", "[", "AttnMatrixValue", "]"}], "]"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"matrixplot1", "=", 
    RowBox[{"MatrixPlot", "[", 
     RowBox[{"AttnMatrixValue1", ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"BarLegend", "[", 
        RowBox[{"{", 
         RowBox[{"Automatic", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], "]"}]}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", "cfScaled"}], ",", 
      RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"matrixplot2", "=", 
    RowBox[{"MatrixPlot", "[", 
     RowBox[{"AttnMatrixValue2", ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"BarLegend", "[", 
        RowBox[{"{", 
         RowBox[{"Automatic", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], "]"}]}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", "cfScaled"}], ",", 
      RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"plot", " ", "the", " ", 
     RowBox[{"tokens", "'"}], " ", 
     RowBox[{"trajectory", " ", "--"}], " ", "the", " ", "solution", " ", 
     "of", " ", "the", " ", "system"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"endpoint", "=", "10"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"functions", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"sol", "[", 
           RowBox[{"[", "l", "]"}], "]"}], "[", "t", "]"}], ",", 
         RowBox[{
          RowBox[{"sol", "[", 
           RowBox[{"[", 
            RowBox[{"L", "+", "l"}], "]"}], "]"}], "[", "t", "]"}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "L"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"legends", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       SubscriptBox["x", "l"], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "L"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"graphplot", "=", 
    RowBox[{"ParametricPlot", "[", 
     RowBox[{"functions", ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", "endpoint"}], "}"}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", "legends"}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["x", "l1"], ",", 
         SubscriptBox["x", "l2"]}], "}"}]}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9347094555794573`*^9, 3.934709582394808*^9}, {
   3.934709641570204*^9, 3.9347098076293736`*^9}, {3.934709877412718*^9, 
   3.934709916592371*^9}, {3.9347099612762055`*^9, 3.934709962385317*^9}, {
   3.9347100973494587`*^9, 3.9347101256919003`*^9}, {3.934710549628216*^9, 
   3.934710587652955*^9}, {3.9347106216069956`*^9, 3.9347106302143345`*^9}, 
   3.9347106710003767`*^9, {3.934710709203735*^9, 3.934710774428646*^9}, {
   3.9347108883512506`*^9, 3.9347108984470615`*^9}, {3.9347109408754053`*^9, 
   3.934710948857853*^9}, {3.934711299175635*^9, 3.9347113041588297`*^9}, {
   3.934711367859157*^9, 3.934711789306816*^9}, {3.934711819638792*^9, 
   3.93471190283978*^9}, {3.9347119379027505`*^9, 3.9347119585273*^9}, {
   3.9347122286096888`*^9, 3.934712243504384*^9}, {3.934712283083453*^9, 
   3.934712386543005*^9}, {3.9347124196538672`*^9, 3.934712482202386*^9}, {
   3.9349400341878653`*^9, 3.9349400475649786`*^9}, {3.9349401048726687`*^9, 
   3.9349401925627747`*^9}, {3.9349402372512536`*^9, 
   3.9349402374074297`*^9}, {3.9349404433669767`*^9, 3.934940462912088*^9}, 
   3.9349405055266757`*^9, {3.934940585381447*^9, 3.9349405880572634`*^9}, {
   3.934940778487151*^9, 3.9349407845175896`*^9}, {3.934957184342085*^9, 
   3.934957225897936*^9}, {3.934957277051354*^9, 3.9349572929937663`*^9}, {
   3.935122430739508*^9, 3.9351224953332253`*^9}, {3.935122633189227*^9, 
   3.935122634716166*^9}, {3.93512368365841*^9, 3.9351236957805367`*^9}, {
   3.9351237785059505`*^9, 3.935123801922281*^9}, 3.9351238322216935`*^9, {
   3.9351242182106557`*^9, 3.9351242205694704`*^9}, {3.9351244527097964`*^9, 
   3.935124526629321*^9}, {3.9351246272930384`*^9, 3.935124686794561*^9}, {
   3.935124820420947*^9, 3.9351249792164087`*^9}, {3.93512584251898*^9, 
   3.9351260853059053`*^9}, {3.9351262637885385`*^9, 
   3.9351262668659735`*^9}, {3.9351264638758535`*^9, 3.93512651788271*^9}, {
   3.9351265605913715`*^9, 3.9351266011754646`*^9}, {3.9351266584433737`*^9, 
   3.9351266670350866`*^9}, {3.9351267926074495`*^9, 
   3.9351269569117384`*^9}, {3.9351370806805944`*^9, 
   3.9351371180726905`*^9}, {3.935137620675037*^9, 3.935137690936176*^9}, {
   3.935137787560652*^9, 3.9351377944558315`*^9}, {3.9351378534706*^9, 
   3.93513789737731*^9}, {3.935137980545918*^9, 3.9351380505246572`*^9}, {
   3.935138105673174*^9, 3.9351382776781473`*^9}, {3.935138321264756*^9, 
   3.9351385659651613`*^9}, {3.93513861280923*^9, 3.935138914209532*^9}, {
   3.9351389460321546`*^9, 3.935138960181283*^9}, {3.9351389913848705`*^9, 
   3.935139240798941*^9}, {3.935139289318738*^9, 3.9351394758129063`*^9}, {
   3.9351395183136263`*^9, 3.935139520125375*^9}, {3.935139602562641*^9, 
   3.9351396251405244`*^9}, {3.935140169749301*^9, 3.9351402065133667`*^9}, {
   3.9351404127973146`*^9, 3.9351404495784154`*^9}, {3.9351405003103743`*^9, 
   3.93514050428657*^9}, {3.9351405349846325`*^9, 3.9351405457779884`*^9}, {
   3.93514076470962*^9, 3.9351407782767143`*^9}, {3.9351408500974283`*^9, 
   3.935140885607597*^9}, {3.9351411396896276`*^9, 3.93514123295751*^9}, {
   3.935141296872769*^9, 3.9351413324924345`*^9}, {3.9351413835336275`*^9, 
   3.9351413957330837`*^9}, {3.935141546587825*^9, 3.9351415828290806`*^9}, {
   3.9351416316332216`*^9, 3.935141632491243*^9}, {3.9351473670983133`*^9, 
   3.935147381141861*^9}, {3.935147524778862*^9, 3.9351475954314723`*^9}, {
   3.935147679400448*^9, 3.935147765683158*^9}, {3.935147799684914*^9, 
   3.9351480077107744`*^9}, {3.935148049991123*^9, 3.9351481717239866`*^9}, {
   3.9351482054417653`*^9, 3.9351483150647497`*^9}, {3.9351483452045965`*^9, 
   3.935148375282127*^9}, {3.935148444655668*^9, 3.9351485841200266`*^9}, {
   3.9351486511048565`*^9, 3.935148651417283*^9}, {3.9351486952291927`*^9, 
   3.93514885771014*^9}, {3.935148904741489*^9, 3.935148957115391*^9}, {
   3.9351490438333607`*^9, 3.9351490451450353`*^9}, {3.9351492775023775`*^9, 
   3.935149399809495*^9}, {3.9351494414337816`*^9, 3.935149462839739*^9}, {
   3.935149500307369*^9, 3.935149508854018*^9}, {3.9351495604149303`*^9, 
   3.935149568118719*^9}, {3.9351496282436543`*^9, 3.935149637195464*^9}, {
   3.935149676445724*^9, 3.9351496798821783`*^9}, {3.9351497253793945`*^9, 
   3.9351498748323307`*^9}, {3.935149905393487*^9, 3.9351499773130145`*^9}, {
   3.93515001597023*^9, 3.9351500266575212`*^9}, {3.9351500592190313`*^9, 
   3.9351501122962976`*^9}, {3.935150152639325*^9, 3.9351502122061663`*^9}, {
   3.9351502748712378`*^9, 3.9351503461194925`*^9}, {3.9351505192050233`*^9, 
   3.935150562990389*^9}, {3.9351506016781178`*^9, 3.9351506505080695`*^9}, {
   3.935150688427578*^9, 3.9351507034572153`*^9}, 3.935180142537375*^9, 
   3.9351804805445213`*^9, {3.93518051623563*^9, 3.9351805183225136`*^9}, {
   3.9351805513034735`*^9, 3.935180555004396*^9}, {3.9351805920337434`*^9, 
   3.935180604984933*^9}, {3.9351815130707026`*^9, 3.935181532546997*^9}, {
   3.9351816315128145`*^9, 3.935181634635827*^9}},
 CellLabel->
  "In[256]:=",ExpressionUUID->"9a21c1da-fcc7-46ac-8c86-3f0e5b853570"],

Cell[BoxData["10"], "Output",
 CellChangeTimes->{
  3.934709964572298*^9, 3.934710145366971*^9, 3.9347103572556267`*^9, 
   3.934710525840087*^9, {3.9347105752002826`*^9, 3.934710588418401*^9}, {
   3.934710623918949*^9, 3.9347107861758237`*^9}, 3.934710831304825*^9, {
   3.9347119493263135`*^9, 3.9347119592302184`*^9}, {3.9347124273274612`*^9, 
   3.93471243742222*^9}, 3.934712483144391*^9, 3.934939973599613*^9, {
   3.9349400577856283`*^9, 3.934940071096784*^9}, {3.934940111917838*^9, 
   3.9349401587504196`*^9}, 3.9349401933281803`*^9, {3.9349404448665867`*^9, 
   3.93494046534901*^9}, 3.9349405070731845`*^9, 3.9349405938074007`*^9, {
   3.93494076835645*^9, 3.9349407849413533`*^9}, 3.934940889323543*^9, {
   3.934957227385751*^9, 3.934957248798847*^9}, 3.9349572938647313`*^9, 
   3.9351224963173676`*^9, {3.935122582482724*^9, 3.9351226588408413`*^9}, 
   3.9351236998740425`*^9, {3.9351238044060316`*^9, 3.9351238328308926`*^9}, 
   3.9351242215692315`*^9, {3.9351249036249475`*^9, 3.9351249230578737`*^9}, 
   3.935125902286947*^9, 3.935126268178122*^9, {3.935126504885788*^9, 
   3.9351265183357277`*^9}, {3.935126601659727*^9, 3.935126629512503*^9}, 
   3.9351267262710476`*^9, {3.9351268162773323`*^9, 3.935126889041336*^9}, 
   3.9351269236477966`*^9, 3.9351269783766804`*^9, 3.935137119264868*^9, 
   3.9351377632624245`*^9, {3.9351380609207044`*^9, 3.935138080409011*^9}, 
   3.9351382398405027`*^9, 3.935138286294491*^9, 3.9351383258332663`*^9, 
   3.9351383765597887`*^9, 3.93513846157363*^9, {3.9351385296483502`*^9, 
   3.9351385577897635`*^9}, 3.9351387512343025`*^9, {3.935138922634325*^9, 
   3.935138948031819*^9}, {3.9351390018156796`*^9, 3.9351390208142624`*^9}, {
   3.9351390735661554`*^9, 3.9351391358958173`*^9}, 3.935139400672059*^9, {
   3.935139431125825*^9, 3.93513944038282*^9}, 3.935139483426948*^9, 
   3.935139521404443*^9, 3.935139626849551*^9, 3.935139669140173*^9, 
   3.935139929949813*^9, 3.935140208006725*^9, {3.9351404394434133`*^9, 
   3.93514045167165*^9}, 3.9351405049919405`*^9, 3.9351405475813985`*^9, 
   3.935140888267688*^9, {3.9351409227675314`*^9, 3.9351410007083073`*^9}, 
   3.935141238124132*^9, {3.935141304588443*^9, 3.93514140790219*^9}, {
   3.935141570665032*^9, 3.9351415861681547`*^9}, {3.935141632884594*^9, 
   3.935141680041023*^9}, {3.9351483527669373`*^9, 3.93514837692268*^9}, 
   3.9351485889189205`*^9, {3.9351486566048203`*^9, 3.935148671448105*^9}, 
   3.9351487863363066`*^9, {3.9351489577246275`*^9, 3.935148984192692*^9}, {
   3.9351490283161397`*^9, 3.9351490457542667`*^9}, {3.9351492829993315`*^9, 
   3.93514934934157*^9}, 3.9351494105750647`*^9, 3.9351494649333954`*^9, 
   3.935149509603841*^9, 3.9351495688686876`*^9, 3.935149641538968*^9, 
   3.9351496823504972`*^9, {3.9351497376317644`*^9, 3.9351497542252965`*^9}, {
   3.9351499784064693`*^9, 3.935150001720211*^9}, 3.935150161420121*^9, {
   3.9351501932474995`*^9, 3.935150212971574*^9}, {3.935150304010968*^9, 
   3.935150360484048*^9}, {3.935150574333577*^9, 3.935150651708309*^9}, {
   3.935150704234069*^9, 3.935150733956696*^9}, 3.9351801557190733`*^9, {
   3.935180468054783*^9, 3.93518048126642*^9}, 3.9351806063033023`*^9, {
   3.935180847805617*^9, 3.9351808541616173`*^9}, 3.9351815457783504`*^9, 
   3.935181635891491*^9},
 CellLabel->
  "Out[256]=",ExpressionUUID->"97d10f37-39fc-42fa-b574-fac208600fc5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.7840700228253077`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "0.6778417540091031`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.934709964572298*^9, 3.934710145366971*^9, 3.9347103572556267`*^9, 
   3.934710525840087*^9, {3.9347105752002826`*^9, 3.934710588418401*^9}, {
   3.934710623918949*^9, 3.9347107861758237`*^9}, 3.934710831304825*^9, {
   3.9347119493263135`*^9, 3.9347119592302184`*^9}, {3.9347124273274612`*^9, 
   3.93471243742222*^9}, 3.934712483144391*^9, 3.934939973599613*^9, {
   3.9349400577856283`*^9, 3.934940071096784*^9}, {3.934940111917838*^9, 
   3.9349401587504196`*^9}, 3.9349401933281803`*^9, {3.9349404448665867`*^9, 
   3.93494046534901*^9}, 3.9349405070731845`*^9, 3.9349405938074007`*^9, {
   3.93494076835645*^9, 3.9349407849413533`*^9}, 3.934940889323543*^9, {
   3.934957227385751*^9, 3.934957248798847*^9}, 3.9349572938647313`*^9, 
   3.9351224963173676`*^9, {3.935122582482724*^9, 3.9351226588408413`*^9}, 
   3.9351236998740425`*^9, {3.9351238044060316`*^9, 3.9351238328308926`*^9}, 
   3.9351242215692315`*^9, {3.9351249036249475`*^9, 3.9351249230578737`*^9}, 
   3.935125902286947*^9, 3.935126268178122*^9, {3.935126504885788*^9, 
   3.9351265183357277`*^9}, {3.935126601659727*^9, 3.935126629512503*^9}, 
   3.9351267262710476`*^9, {3.9351268162773323`*^9, 3.935126889041336*^9}, 
   3.9351269236477966`*^9, 3.9351269783766804`*^9, 3.935137119264868*^9, 
   3.9351377632624245`*^9, {3.9351380609207044`*^9, 3.935138080409011*^9}, 
   3.9351382398405027`*^9, 3.935138286294491*^9, 3.9351383258332663`*^9, 
   3.9351383765597887`*^9, 3.93513846157363*^9, {3.9351385296483502`*^9, 
   3.9351385577897635`*^9}, 3.9351387512343025`*^9, {3.935138922634325*^9, 
   3.935138948031819*^9}, {3.9351390018156796`*^9, 3.9351390208142624`*^9}, {
   3.9351390735661554`*^9, 3.9351391358958173`*^9}, 3.935139400672059*^9, {
   3.935139431125825*^9, 3.93513944038282*^9}, 3.935139483426948*^9, 
   3.935139521404443*^9, 3.935139626849551*^9, 3.935139669140173*^9, 
   3.935139929949813*^9, 3.935140208006725*^9, {3.9351404394434133`*^9, 
   3.93514045167165*^9}, 3.9351405049919405`*^9, 3.9351405475813985`*^9, 
   3.935140888267688*^9, {3.9351409227675314`*^9, 3.9351410007083073`*^9}, 
   3.935141238124132*^9, {3.935141304588443*^9, 3.93514140790219*^9}, {
   3.935141570665032*^9, 3.9351415861681547`*^9}, {3.935141632884594*^9, 
   3.935141680041023*^9}, {3.9351483527669373`*^9, 3.93514837692268*^9}, 
   3.9351485889189205`*^9, {3.9351486566048203`*^9, 3.935148671448105*^9}, 
   3.9351487863363066`*^9, {3.9351489577246275`*^9, 3.935148984192692*^9}, {
   3.9351490283161397`*^9, 3.9351490457542667`*^9}, {3.9351492829993315`*^9, 
   3.93514934934157*^9}, 3.9351494105750647`*^9, 3.9351494649333954`*^9, 
   3.935149509603841*^9, 3.9351495688686876`*^9, 3.935149641538968*^9, 
   3.9351496823504972`*^9, {3.9351497376317644`*^9, 3.9351497542252965`*^9}, {
   3.9351499784064693`*^9, 3.935150001720211*^9}, 3.935150161420121*^9, {
   3.9351501932474995`*^9, 3.935150212971574*^9}, {3.935150304010968*^9, 
   3.935150360484048*^9}, {3.935150574333577*^9, 3.935150651708309*^9}, {
   3.935150704234069*^9, 3.935150733956696*^9}, 3.9351801557190733`*^9, {
   3.935180468054783*^9, 3.93518048126642*^9}, 3.9351806063033023`*^9, {
   3.935180847805617*^9, 3.9351808541616173`*^9}, 3.9351815457783504`*^9, 
   3.935181635891491*^9},
 CellLabel->
  "Out[258]=",ExpressionUUID->"6159aea3-8b41-48d0-93b3-c1c1b4fe0854"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.8358694276525731`"}], ",", 
     RowBox[{"-", "0.9699409363927625`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.7034943944724366`"}], ",", 
     RowBox[{"-", "0.6941449135201286`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.934709964572298*^9, 3.934710145366971*^9, 3.9347103572556267`*^9, 
   3.934710525840087*^9, {3.9347105752002826`*^9, 3.934710588418401*^9}, {
   3.934710623918949*^9, 3.9347107861758237`*^9}, 3.934710831304825*^9, {
   3.9347119493263135`*^9, 3.9347119592302184`*^9}, {3.9347124273274612`*^9, 
   3.93471243742222*^9}, 3.934712483144391*^9, 3.934939973599613*^9, {
   3.9349400577856283`*^9, 3.934940071096784*^9}, {3.934940111917838*^9, 
   3.9349401587504196`*^9}, 3.9349401933281803`*^9, {3.9349404448665867`*^9, 
   3.93494046534901*^9}, 3.9349405070731845`*^9, 3.9349405938074007`*^9, {
   3.93494076835645*^9, 3.9349407849413533`*^9}, 3.934940889323543*^9, {
   3.934957227385751*^9, 3.934957248798847*^9}, 3.9349572938647313`*^9, 
   3.9351224963173676`*^9, {3.935122582482724*^9, 3.9351226588408413`*^9}, 
   3.9351236998740425`*^9, {3.9351238044060316`*^9, 3.9351238328308926`*^9}, 
   3.9351242215692315`*^9, {3.9351249036249475`*^9, 3.9351249230578737`*^9}, 
   3.935125902286947*^9, 3.935126268178122*^9, {3.935126504885788*^9, 
   3.9351265183357277`*^9}, {3.935126601659727*^9, 3.935126629512503*^9}, 
   3.9351267262710476`*^9, {3.9351268162773323`*^9, 3.935126889041336*^9}, 
   3.9351269236477966`*^9, 3.9351269783766804`*^9, 3.935137119264868*^9, 
   3.9351377632624245`*^9, {3.9351380609207044`*^9, 3.935138080409011*^9}, 
   3.9351382398405027`*^9, 3.935138286294491*^9, 3.9351383258332663`*^9, 
   3.9351383765597887`*^9, 3.93513846157363*^9, {3.9351385296483502`*^9, 
   3.9351385577897635`*^9}, 3.9351387512343025`*^9, {3.935138922634325*^9, 
   3.935138948031819*^9}, {3.9351390018156796`*^9, 3.9351390208142624`*^9}, {
   3.9351390735661554`*^9, 3.9351391358958173`*^9}, 3.935139400672059*^9, {
   3.935139431125825*^9, 3.93513944038282*^9}, 3.935139483426948*^9, 
   3.935139521404443*^9, 3.935139626849551*^9, 3.935139669140173*^9, 
   3.935139929949813*^9, 3.935140208006725*^9, {3.9351404394434133`*^9, 
   3.93514045167165*^9}, 3.9351405049919405`*^9, 3.9351405475813985`*^9, 
   3.935140888267688*^9, {3.9351409227675314`*^9, 3.9351410007083073`*^9}, 
   3.935141238124132*^9, {3.935141304588443*^9, 3.93514140790219*^9}, {
   3.935141570665032*^9, 3.9351415861681547`*^9}, {3.935141632884594*^9, 
   3.935141680041023*^9}, {3.9351483527669373`*^9, 3.93514837692268*^9}, 
   3.9351485889189205`*^9, {3.9351486566048203`*^9, 3.935148671448105*^9}, 
   3.9351487863363066`*^9, {3.9351489577246275`*^9, 3.935148984192692*^9}, {
   3.9351490283161397`*^9, 3.9351490457542667`*^9}, {3.9351492829993315`*^9, 
   3.93514934934157*^9}, 3.9351494105750647`*^9, 3.9351494649333954`*^9, 
   3.935149509603841*^9, 3.9351495688686876`*^9, 3.935149641538968*^9, 
   3.9351496823504972`*^9, {3.9351497376317644`*^9, 3.9351497542252965`*^9}, {
   3.9351499784064693`*^9, 3.935150001720211*^9}, 3.935150161420121*^9, {
   3.9351501932474995`*^9, 3.935150212971574*^9}, {3.935150304010968*^9, 
   3.935150360484048*^9}, {3.935150574333577*^9, 3.935150651708309*^9}, {
   3.935150704234069*^9, 3.935150733956696*^9}, 3.9351801557190733`*^9, {
   3.935180468054783*^9, 3.93518048126642*^9}, 3.9351806063033023`*^9, {
   3.935180847805617*^9, 3.9351808541616173`*^9}, 3.9351815457783504`*^9, 
   3.935181635907112*^9},
 CellLabel->
  "Out[259]=",ExpressionUUID->"d6d79f1a-ebe0-4675-9663-69e67bf55c80"],

Cell[BoxData["1.4987004875364758`"], "Output",
 CellChangeTimes->{
  3.934709964572298*^9, 3.934710145366971*^9, 3.9347103572556267`*^9, 
   3.934710525840087*^9, {3.9347105752002826`*^9, 3.934710588418401*^9}, {
   3.934710623918949*^9, 3.9347107861758237`*^9}, 3.934710831304825*^9, {
   3.9347119493263135`*^9, 3.9347119592302184`*^9}, {3.9347124273274612`*^9, 
   3.93471243742222*^9}, 3.934712483144391*^9, 3.934939973599613*^9, {
   3.9349400577856283`*^9, 3.934940071096784*^9}, {3.934940111917838*^9, 
   3.9349401587504196`*^9}, 3.9349401933281803`*^9, {3.9349404448665867`*^9, 
   3.93494046534901*^9}, 3.9349405070731845`*^9, 3.9349405938074007`*^9, {
   3.93494076835645*^9, 3.9349407849413533`*^9}, 3.934940889323543*^9, {
   3.934957227385751*^9, 3.934957248798847*^9}, 3.9349572938647313`*^9, 
   3.9351224963173676`*^9, {3.935122582482724*^9, 3.9351226588408413`*^9}, 
   3.9351236998740425`*^9, {3.9351238044060316`*^9, 3.9351238328308926`*^9}, 
   3.9351242215692315`*^9, {3.9351249036249475`*^9, 3.9351249230578737`*^9}, 
   3.935125902286947*^9, 3.935126268178122*^9, {3.935126504885788*^9, 
   3.9351265183357277`*^9}, {3.935126601659727*^9, 3.935126629512503*^9}, 
   3.9351267262710476`*^9, {3.9351268162773323`*^9, 3.935126889041336*^9}, 
   3.9351269236477966`*^9, 3.9351269783766804`*^9, 3.935137119264868*^9, 
   3.9351377632624245`*^9, {3.9351380609207044`*^9, 3.935138080409011*^9}, 
   3.9351382398405027`*^9, 3.935138286294491*^9, 3.9351383258332663`*^9, 
   3.9351383765597887`*^9, 3.93513846157363*^9, {3.9351385296483502`*^9, 
   3.9351385577897635`*^9}, 3.9351387512343025`*^9, {3.935138922634325*^9, 
   3.935138948031819*^9}, {3.9351390018156796`*^9, 3.9351390208142624`*^9}, {
   3.9351390735661554`*^9, 3.9351391358958173`*^9}, 3.935139400672059*^9, {
   3.935139431125825*^9, 3.93513944038282*^9}, 3.935139483426948*^9, 
   3.935139521404443*^9, 3.935139626849551*^9, 3.935139669140173*^9, 
   3.935139929949813*^9, 3.935140208006725*^9, {3.9351404394434133`*^9, 
   3.93514045167165*^9}, 3.9351405049919405`*^9, 3.9351405475813985`*^9, 
   3.935140888267688*^9, {3.9351409227675314`*^9, 3.9351410007083073`*^9}, 
   3.935141238124132*^9, {3.935141304588443*^9, 3.93514140790219*^9}, {
   3.935141570665032*^9, 3.9351415861681547`*^9}, {3.935141632884594*^9, 
   3.935141680041023*^9}, {3.9351483527669373`*^9, 3.93514837692268*^9}, 
   3.9351485889189205`*^9, {3.9351486566048203`*^9, 3.935148671448105*^9}, 
   3.9351487863363066`*^9, {3.9351489577246275`*^9, 3.935148984192692*^9}, {
   3.9351490283161397`*^9, 3.9351490457542667`*^9}, {3.9351492829993315`*^9, 
   3.93514934934157*^9}, 3.9351494105750647`*^9, 3.9351494649333954`*^9, 
   3.935149509603841*^9, 3.9351495688686876`*^9, 3.935149641538968*^9, 
   3.9351496823504972`*^9, {3.9351497376317644`*^9, 3.9351497542252965`*^9}, {
   3.9351499784064693`*^9, 3.935150001720211*^9}, 3.935150161420121*^9, {
   3.9351501932474995`*^9, 3.935150212971574*^9}, {3.935150304010968*^9, 
   3.935150360484048*^9}, {3.935150574333577*^9, 3.935150651708309*^9}, {
   3.935150704234069*^9, 3.935150733956696*^9}, 3.9351801557190733`*^9, {
   3.935180468054783*^9, 3.93518048126642*^9}, 3.9351806063033023`*^9, {
   3.935180847805617*^9, 3.9351808541616173`*^9}, 3.9351815457783504`*^9, 
   3.935181635907112*^9},
 CellLabel->
  "Out[260]=",ExpressionUUID->"4478fda9-7642-42c8-aceb-7d130c905849"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"x", "[", "1", "]"}], "[", "1", "]"}], ",", 
   RowBox[{
    RowBox[{"x", "[", "1", "]"}], "[", "2", "]"}], ",", 
   RowBox[{
    RowBox[{"x", "[", "1", "]"}], "[", "3", "]"}], ",", 
   RowBox[{
    RowBox[{"x", "[", "1", "]"}], "[", "4", "]"}], ",", 
   RowBox[{
    RowBox[{"x", "[", "1", "]"}], "[", "5", "]"}], ",", 
   RowBox[{
    RowBox[{"x", "[", "1", "]"}], "[", "6", "]"}], ",", 
   RowBox[{
    RowBox[{"x", "[", "1", "]"}], "[", "7", "]"}], ",", 
   RowBox[{
    RowBox[{"x", "[", "1", "]"}], "[", "8", "]"}], ",", 
   RowBox[{
    RowBox[{"x", "[", "1", "]"}], "[", "9", "]"}], ",", 
   RowBox[{
    RowBox[{"x", "[", "1", "]"}], "[", "10", "]"}], ",", 
   RowBox[{
    RowBox[{"x", "[", "2", "]"}], "[", "1", "]"}], ",", 
   RowBox[{
    RowBox[{"x", "[", "2", "]"}], "[", "2", "]"}], ",", 
   RowBox[{
    RowBox[{"x", "[", "2", "]"}], "[", "3", "]"}], ",", 
   RowBox[{
    RowBox[{"x", "[", "2", "]"}], "[", "4", "]"}], ",", 
   RowBox[{
    RowBox[{"x", "[", "2", "]"}], "[", "5", "]"}], ",", 
   RowBox[{
    RowBox[{"x", "[", "2", "]"}], "[", "6", "]"}], ",", 
   RowBox[{
    RowBox[{"x", "[", "2", "]"}], "[", "7", "]"}], ",", 
   RowBox[{
    RowBox[{"x", "[", "2", "]"}], "[", "8", "]"}], ",", 
   RowBox[{
    RowBox[{"x", "[", "2", "]"}], "[", "9", "]"}], ",", 
   RowBox[{
    RowBox[{"x", "[", "2", "]"}], "[", "10", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.934709964572298*^9, 3.934710145366971*^9, 3.9347103572556267`*^9, 
   3.934710525840087*^9, {3.9347105752002826`*^9, 3.934710588418401*^9}, {
   3.934710623918949*^9, 3.9347107861758237`*^9}, 3.934710831304825*^9, {
   3.9347119493263135`*^9, 3.9347119592302184`*^9}, {3.9347124273274612`*^9, 
   3.93471243742222*^9}, 3.934712483144391*^9, 3.934939973599613*^9, {
   3.9349400577856283`*^9, 3.934940071096784*^9}, {3.934940111917838*^9, 
   3.9349401587504196`*^9}, 3.9349401933281803`*^9, {3.9349404448665867`*^9, 
   3.93494046534901*^9}, 3.9349405070731845`*^9, 3.9349405938074007`*^9, {
   3.93494076835645*^9, 3.9349407849413533`*^9}, 3.934940889323543*^9, {
   3.934957227385751*^9, 3.934957248798847*^9}, 3.9349572938647313`*^9, 
   3.9351224963173676`*^9, {3.935122582482724*^9, 3.9351226588408413`*^9}, 
   3.9351236998740425`*^9, {3.9351238044060316`*^9, 3.9351238328308926`*^9}, 
   3.9351242215692315`*^9, {3.9351249036249475`*^9, 3.9351249230578737`*^9}, 
   3.935125902286947*^9, 3.935126268178122*^9, {3.935126504885788*^9, 
   3.9351265183357277`*^9}, {3.935126601659727*^9, 3.935126629512503*^9}, 
   3.9351267262710476`*^9, {3.9351268162773323`*^9, 3.935126889041336*^9}, 
   3.9351269236477966`*^9, 3.9351269783766804`*^9, 3.935137119264868*^9, 
   3.9351377632624245`*^9, {3.9351380609207044`*^9, 3.935138080409011*^9}, 
   3.9351382398405027`*^9, 3.935138286294491*^9, 3.9351383258332663`*^9, 
   3.9351383765597887`*^9, 3.93513846157363*^9, {3.9351385296483502`*^9, 
   3.9351385577897635`*^9}, 3.9351387512343025`*^9, {3.935138922634325*^9, 
   3.935138948031819*^9}, {3.9351390018156796`*^9, 3.9351390208142624`*^9}, {
   3.9351390735661554`*^9, 3.9351391358958173`*^9}, 3.935139400672059*^9, {
   3.935139431125825*^9, 3.93513944038282*^9}, 3.935139483426948*^9, 
   3.935139521404443*^9, 3.935139626849551*^9, 3.935139669140173*^9, 
   3.935139929949813*^9, 3.935140208006725*^9, {3.9351404394434133`*^9, 
   3.93514045167165*^9}, 3.9351405049919405`*^9, 3.9351405475813985`*^9, 
   3.935140888267688*^9, {3.9351409227675314`*^9, 3.9351410007083073`*^9}, 
   3.935141238124132*^9, {3.935141304588443*^9, 3.93514140790219*^9}, {
   3.935141570665032*^9, 3.9351415861681547`*^9}, {3.935141632884594*^9, 
   3.935141680041023*^9}, {3.9351483527669373`*^9, 3.93514837692268*^9}, 
   3.9351485889189205`*^9, {3.9351486566048203`*^9, 3.935148671448105*^9}, 
   3.9351487863363066`*^9, {3.9351489577246275`*^9, 3.935148984192692*^9}, {
   3.9351490283161397`*^9, 3.9351490457542667`*^9}, {3.9351492829993315`*^9, 
   3.93514934934157*^9}, 3.9351494105750647`*^9, 3.9351494649333954`*^9, 
   3.935149509603841*^9, 3.9351495688686876`*^9, 3.935149641538968*^9, 
   3.9351496823504972`*^9, {3.9351497376317644`*^9, 3.9351497542252965`*^9}, {
   3.9351499784064693`*^9, 3.935150001720211*^9}, 3.935150161420121*^9, {
   3.9351501932474995`*^9, 3.935150212971574*^9}, {3.935150304010968*^9, 
   3.935150360484048*^9}, {3.935150574333577*^9, 3.935150651708309*^9}, {
   3.935150704234069*^9, 3.935150733956696*^9}, 3.9351801557190733`*^9, {
   3.935180468054783*^9, 3.93518048126642*^9}, 3.9351806063033023`*^9, {
   3.935180847805617*^9, 3.9351808541616173`*^9}, 3.9351815457783504`*^9, 
   3.935181635907112*^9},
 CellLabel->
  "Out[262]=",ExpressionUUID->"cdc4c763-32f5-43da-b7c3-47695a244e54"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "[", "1", "]"}], "[", "0", "]"}], 
    "\[Equal]", 
    RowBox[{"-", "0.3027290243441625`"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "[", "2", "]"}], "[", "0", "]"}], 
    "\[Equal]", "1.348511375453917`"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "[", "3", "]"}], "[", "0", "]"}], 
    "\[Equal]", 
    RowBox[{"-", "0.5422352951686786`"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "[", "4", "]"}], "[", "0", "]"}], 
    "\[Equal]", "0.3251013171744921`"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "[", "5", "]"}], "[", "0", "]"}], 
    "\[Equal]", 
    RowBox[{"-", "0.14100989167270495`"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "[", "6", "]"}], "[", "0", "]"}], 
    "\[Equal]", 
    RowBox[{"-", "0.9643747416747068`"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "[", "7", "]"}], "[", "0", "]"}], 
    "\[Equal]", 
    RowBox[{"-", "1.4562354713499976`"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "[", "8", "]"}], "[", "0", "]"}], 
    "\[Equal]", 
    RowBox[{"-", "0.9385648861216733`"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "[", "9", "]"}], "[", "0", "]"}], 
    "\[Equal]", "1.016471688051654`"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "[", "10", "]"}], "[", "0", "]"}], 
    "\[Equal]", 
    RowBox[{"-", "1.1073592860818966`"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "[", "1", "]"}], "[", "0", "]"}], 
    "\[Equal]", 
    RowBox[{"-", "1.8085387483287283`"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "[", "2", "]"}], "[", "0", "]"}], 
    "\[Equal]", 
    RowBox[{"-", "0.02753449491783133`"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "[", "3", "]"}], "[", "0", "]"}], 
    "\[Equal]", 
    RowBox[{"-", "1.8544015928260364`"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "[", "4", "]"}], "[", "0", "]"}], 
    "\[Equal]", "0.8470842620547252`"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "[", "5", "]"}], "[", "0", "]"}], 
    "\[Equal]", 
    RowBox[{"-", "1.5056529519925643`"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "[", "6", "]"}], "[", "0", "]"}], 
    "\[Equal]", 
    RowBox[{"-", "0.9967550882623524`"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "[", "7", "]"}], "[", "0", "]"}], 
    "\[Equal]", "1.1511089465488755`"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "[", "8", "]"}], "[", "0", "]"}], 
    "\[Equal]", "0.5254513358106037`"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "[", "9", "]"}], "[", "0", "]"}], 
    "\[Equal]", "1.8343079486089255`"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "[", "10", "]"}], "[", "0", "]"}], 
    "\[Equal]", 
    RowBox[{"-", "0.8215309702930291`"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.934709964572298*^9, 3.934710145366971*^9, 3.9347103572556267`*^9, 
   3.934710525840087*^9, {3.9347105752002826`*^9, 3.934710588418401*^9}, {
   3.934710623918949*^9, 3.9347107861758237`*^9}, 3.934710831304825*^9, {
   3.9347119493263135`*^9, 3.9347119592302184`*^9}, {3.9347124273274612`*^9, 
   3.93471243742222*^9}, 3.934712483144391*^9, 3.934939973599613*^9, {
   3.9349400577856283`*^9, 3.934940071096784*^9}, {3.934940111917838*^9, 
   3.9349401587504196`*^9}, 3.9349401933281803`*^9, {3.9349404448665867`*^9, 
   3.93494046534901*^9}, 3.9349405070731845`*^9, 3.9349405938074007`*^9, {
   3.93494076835645*^9, 3.9349407849413533`*^9}, 3.934940889323543*^9, {
   3.934957227385751*^9, 3.934957248798847*^9}, 3.9349572938647313`*^9, 
   3.9351224963173676`*^9, {3.935122582482724*^9, 3.9351226588408413`*^9}, 
   3.9351236998740425`*^9, {3.9351238044060316`*^9, 3.9351238328308926`*^9}, 
   3.9351242215692315`*^9, {3.9351249036249475`*^9, 3.9351249230578737`*^9}, 
   3.935125902286947*^9, 3.935126268178122*^9, {3.935126504885788*^9, 
   3.9351265183357277`*^9}, {3.935126601659727*^9, 3.935126629512503*^9}, 
   3.9351267262710476`*^9, {3.9351268162773323`*^9, 3.935126889041336*^9}, 
   3.9351269236477966`*^9, 3.9351269783766804`*^9, 3.935137119264868*^9, 
   3.9351377632624245`*^9, {3.9351380609207044`*^9, 3.935138080409011*^9}, 
   3.9351382398405027`*^9, 3.935138286294491*^9, 3.9351383258332663`*^9, 
   3.9351383765597887`*^9, 3.93513846157363*^9, {3.9351385296483502`*^9, 
   3.9351385577897635`*^9}, 3.9351387512343025`*^9, {3.935138922634325*^9, 
   3.935138948031819*^9}, {3.9351390018156796`*^9, 3.9351390208142624`*^9}, {
   3.9351390735661554`*^9, 3.9351391358958173`*^9}, 3.935139400672059*^9, {
   3.935139431125825*^9, 3.93513944038282*^9}, 3.935139483426948*^9, 
   3.935139521404443*^9, 3.935139626849551*^9, 3.935139669140173*^9, 
   3.935139929949813*^9, 3.935140208006725*^9, {3.9351404394434133`*^9, 
   3.93514045167165*^9}, 3.9351405049919405`*^9, 3.9351405475813985`*^9, 
   3.935140888267688*^9, {3.9351409227675314`*^9, 3.9351410007083073`*^9}, 
   3.935141238124132*^9, {3.935141304588443*^9, 3.93514140790219*^9}, {
   3.935141570665032*^9, 3.9351415861681547`*^9}, {3.935141632884594*^9, 
   3.935141680041023*^9}, {3.9351483527669373`*^9, 3.93514837692268*^9}, 
   3.9351485889189205`*^9, {3.9351486566048203`*^9, 3.935148671448105*^9}, 
   3.9351487863363066`*^9, {3.9351489577246275`*^9, 3.935148984192692*^9}, {
   3.9351490283161397`*^9, 3.9351490457542667`*^9}, {3.9351492829993315`*^9, 
   3.93514934934157*^9}, 3.9351494105750647`*^9, 3.9351494649333954`*^9, 
   3.935149509603841*^9, 3.9351495688686876`*^9, 3.935149641538968*^9, 
   3.9351496823504972`*^9, {3.9351497376317644`*^9, 3.9351497542252965`*^9}, {
   3.9351499784064693`*^9, 3.935150001720211*^9}, 3.935150161420121*^9, {
   3.9351501932474995`*^9, 3.935150212971574*^9}, {3.935150304010968*^9, 
   3.935150360484048*^9}, {3.935150574333577*^9, 3.935150651708309*^9}, {
   3.935150704234069*^9, 3.935150733956696*^9}, 3.9351801557190733`*^9, {
   3.935180468054783*^9, 3.93518048126642*^9}, 3.9351806063033023`*^9, {
   3.935180847805617*^9, 3.9351808541616173`*^9}, 3.9351815457783504`*^9, 
   3.935181635922733*^9},
 CellLabel->
  "Out[263]=",ExpressionUUID->"62268068-f130-4856-ada4-440b49d30723"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[
    RasterBox[CompressedData["
1:eJzVlXtMk2cUxpGLCAoDJ2ygIszJxlXYwOFAz4BBMU6LoG4CgrCwDlvGxkDG
ZXihoJZJYFK5VW5eVsZFQa4yuV8LASmdOstFAqItzfeWRRAUdafL/lv6h4nJ
ZpPm+frk5MvzO+f0fc1CInxC1VRUVLT/+SqeN7jPrX9MCDAGpNGzjwkU9tbk
hjwloDr0YbuxgIDlguRbddSkdvG6mQQCCQym/rNgAiPc/OV5VwlsX3vFJEVI
oKeg8z1eMQUClz+42qj+id1uWytk4CmvyR4bp2B+8NgFpwgCakFW/qvLCQg0
5lV90DdxdLeWfENgf1KO2WQZATN6+rnT6H/eGH5uBdY3dk/1z6Fv8Xjl+NwI
BW4j2RVnwwmcYl6zexv9cMdrQtMiCp6GXtz8HY+CbVX8UX6BDCa9D81c+4WC
dOnYm7F0Aoacnd4OuQTimGcMmpkEBhoeVBxH/X7k1jNWFgWd7KBgDy6BAA+7
uCDk7ThqH+81QcBWptmVizzsRfODGqgJddJyK+Sangr5tBpzuvHdak0xZ6a7
3kZ15AoYpjVxFHU/vyPowVx+OiKTtHIZZPnQBg+hzxP77LNEf7HHdX62VAau
C/aMJOR6bpzxxAe55tu0bsyWEpDFGW2Jx/obYVZGaVjvrZcTPVcmg86iACJl
UaDnP1Ow3ZZAPueYcXQKAZW/P/J/6Y3I3dV3igiYJl6sqUS93jhLW7aWQCmj
/FEevl8vqkukhSq0zPzsI+TS13DuVfg6whw7hU/p/1TkiH6z+K7kMJ/ABdH9
C56oX/gm85csCfB2dOsqeCtt5z7owpwM0Z3gk8hr49d3vgO5ihMdbscg10Cf
1iVNnFdIVpUkvw/70hiT1vUlAQ8xR9/jMgF6yxsF5nwKgsbqJQ04L5tzunf8
cpVzKdM4554ORf7aYsEGRf7Y9cPRivxbVq2j5+Bvfi1T9AJzynfc81qPfsOR
dmEG+m3N2qmT6Lc/YdUMY/55r+g8V5xvz+4fp8dxP409pfmjmN/QK8HKBOsN
hS1s20IK6oz8FkJKZFDFo11KF1PQtO1kWy+LgE+DpX0hztE7NG1ZMZuC5VpX
dl12JhBp1B/HSnt5LmX6VujE8V7Mucd8sM4a95DtzvNYiXsYEbyFcxZz5jnl
aUqRq8y/KnMKudrl6vObxiiwDijLAOSyNRjen4hc2a1fOTphfeqjU5J05Noc
kzod8qsMjkSKapOGKdDd9OKmy9cEknVGJ2dw/ta+O5ixXOzbJ1H7rDwILJ2p
b12T+eq4lOkPHzctSTH/3LijvALz5z5bldKC+SemwhvjsA/pmtV2KtiHKHP/
QTn6L+wEa0xvUbBzTyqvNoyAwwMZo7+EwIlyp2Rj7Et1eX3gATw3WCPaM4fx
3Hj4sLc1OJkCl4a7V1e7YH9+D5wqe4Xzelm1cIq3CMK5LAxFr31XcZ4YxHdM
4LlxNENnf84o7t9B/ho5/r+WLgmN6MhbGGbGpOP8fNtY0wdyKGiOLCnJz5KB
5W32sqhcCtQ8uX1PaQRK2CckLdz/jkuZRjjtDLsroqB1qCHlOe6bwEZDNQjn
tUvNvpKLffDyOm/xJ/ZhVGzz2yLuM0/TdB8thgKap/F9Iwe8x4p7DeWn/39c
ypRpvbdzBe5t4IBaVzPucyyDdlKAc1wwv87mcyhIqe5y1AUCHHp3cWT668Ol
TAX3sm+eZVDw/sZh8VYrvBce7R0tYb/+XMr0LwaJbjs=
     "], {{0, 0}, {10, 10}}, {0, 1}], Frame -> True, 
    FrameLabel -> {None, None}, FrameTicks -> {{{{9.5, 
         FormBox["1", TraditionalForm]}, {8.5, 
         FormBox["2", TraditionalForm]}, {7.5, 
         FormBox["3", TraditionalForm]}, {6.5, 
         FormBox["4", TraditionalForm]}, {5.5, 
         FormBox["5", TraditionalForm]}, {4.5, 
         FormBox["6", TraditionalForm]}, {3.5, 
         FormBox["7", TraditionalForm]}, {2.5, 
         FormBox["8", TraditionalForm]}, {1.5, 
         FormBox["9", TraditionalForm]}, {0.5, 
         FormBox["10", TraditionalForm]}}, {{9.5, 
         FormBox["1", TraditionalForm]}, {8.5, 
         FormBox["2", TraditionalForm]}, {7.5, 
         FormBox["3", TraditionalForm]}, {6.5, 
         FormBox["4", TraditionalForm]}, {5.5, 
         FormBox["5", TraditionalForm]}, {4.5, 
         FormBox["6", TraditionalForm]}, {3.5, 
         FormBox["7", TraditionalForm]}, {2.5, 
         FormBox["8", TraditionalForm]}, {1.5, 
         FormBox["9", TraditionalForm]}, {0.5, 
         FormBox["10", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}, {8.5, 
         FormBox["9", TraditionalForm]}, {9.5, 
         FormBox["10", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}, {8.5, 
         FormBox["9", TraditionalForm]}, {9.5, 
         FormBox["10", TraditionalForm]}}}}, GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], 
    Method -> {
     "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
      "DefaultPlotStyle" -> Automatic, "DomainPadding" -> Scaled[0.02], 
      "RangePadding" -> Scaled[0.05]}],FormBox[
    FormBox[
     TemplateBox[{
       FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           GraphicsBox[{{}, {}, 
             RasterBox[CompressedData["
1:eJyNV3k4lP33VpRUskVRWVIoldKistyEVFpEol4KLZS9RdaKipQkkbVdegkh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              "], {{
                Rational[-15, 2], 
                Rational[-225, 2]}, {
                Rational[15, 2], 
                Rational[225, 2]}}], {Antialiasing -> False, 
              AbsoluteThickness[0.1], 
              Directive[
               Opacity[0.3], 
               GrayLevel[0]], 
              LineBox[
               NCache[{{
                  Rational[15, 2], 
                  Rational[-225, 2]}, {
                  Rational[-15, 2], 
                  Rational[-225, 2]}, {
                  Rational[-15, 2], 
                  Rational[225, 2]}, {
                  Rational[15, 2], 
                  Rational[225, 2]}, {
                  Rational[15, 2], 
                  Rational[-225, 2]}}, {{7.5, -112.5}, {-7.5, -112.5}, {-7.5, 
                112.5}, {7.5, 112.5}, {7.5, -112.5}}]]}, {
              CapForm[None], {}}, {Antialiasing -> False, 
              StyleBox[
               LineBox[{{7.5, -112.5}, {7.5, 112.5}}], 
               Directive[
                AbsoluteThickness[0.2], 
                Opacity[0.3], 
                GrayLevel[0]], StripOnInput -> False], 
              StyleBox[
               StyleBox[{{
                  StyleBox[
                   LineBox[{{{7.5, -112.5}, 
                    Offset[{4., 0}, {7.5, -112.5}]}, {{7.5, -56.25}, 
                    Offset[{4., 0}, {7.5, -56.25}]}, {{7.5, 0.}, 
                    Offset[{4., 0}, {7.5, 0.}]}, {{7.5, 56.25}, 
                    Offset[{4., 0}, {7.5, 56.25}]}, {{7.5, 112.5}, 
                    Offset[{4., 0}, {7.5, 112.5}]}}], 
                   Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], StripOnInput -> False], 
                  StyleBox[
                   LineBox[{{{7.5, -101.25}, 
                    Offset[{2.5, 0.}, {7.5, -101.25}]}, {{7.5, -90.}, 
                    Offset[{2.5, 0.}, {7.5, -90.}]}, {{7.5, -78.75}, 
                    Offset[{2.5, 0.}, {7.5, -78.75}]}, {{7.5, -67.5}, 
                    Offset[{2.5, 0.}, {7.5, -67.5}]}, {{7.5, -45.}, 
                    Offset[{2.5, 0.}, {7.5, -45.}]}, {{7.5, -33.75}, 
                    Offset[{2.5, 0.}, {7.5, -33.75}]}, {{7.5, -22.5}, 
                    Offset[{2.5, 0.}, {7.5, -22.5}]}, {{7.5, -11.25}, 
                    Offset[{2.5, 0.}, {7.5, -11.25}]}, {{7.5, 11.25}, 
                    Offset[{2.5, 0.}, {7.5, 11.25}]}, {{7.5, 22.5}, 
                    Offset[{2.5, 0.}, {7.5, 22.5}]}, {{7.5, 33.75}, 
                    Offset[{2.5, 0.}, {7.5, 33.75}]}, {{7.5, 45.}, 
                    Offset[{2.5, 0.}, {7.5, 45.}]}, {{7.5, 67.5}, 
                    Offset[{2.5, 0.}, {7.5, 67.5}]}, {{7.5, 78.75}, 
                    Offset[{2.5, 0.}, {7.5, 78.75}]}, {{7.5, 90.}, 
                    Offset[{2.5, 0.}, {7.5, 90.}]}, {{7.5, 101.25}, 
                    Offset[{2.5, 0.}, {7.5, 101.25}]}}], 
                   Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4], 
                    Opacity[0.3]], StripOnInput -> False]}, 
                 StyleBox[
                  StyleBox[{{
                    StyleBox[{
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"-1.0\"", -1., AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -112.5}], {-1, 0.}, Automatic, {1, 
                    0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"-0.5\"", -0.5, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -56.25}], {-1, 0.}, Automatic, {1, 
                    0}], 
                    InsetBox[
                    FormBox["0", TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 0.}], {-1, 0.}, Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"0.5\"", 0.5, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 56.25}], {-1, 0.}, Automatic, {1, 
                    0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"1.0\"", 1., AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 112.5}], {-1, 0.}, Automatic, {1, 
                    0}]}, 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], {
                    Directive[
                    Opacity[1]], 
                    Directive[
                    Opacity[1]]}, StripOnInput -> False], 
                    
                    StyleBox[{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}}, 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4], 
                    Opacity[0.3]], {
                    Directive[
                    Opacity[1]], 
                    Directive[
                    Opacity[1]]}, StripOnInput -> False]}, {}}, {
                    Directive[
                    Opacity[1]], 
                    Directive[
                    Opacity[1]]}, StripOnInput -> False], "GraphicsLabel", 
                  StripOnInput -> False]}, "GraphicsTicks", StripOnInput -> 
                False], 
               Directive[
                AbsoluteThickness[0.2], 
                Opacity[0.3], 
                GrayLevel[0]], StripOnInput -> False]}}, PlotRangePadding -> 
            Scaled[0.02], PlotRange -> All, Frame -> True, 
            FrameTicks -> {{False, False}, {True, False}}, FrameStyle -> 
            Opacity[0], FrameTicksStyle -> Opacity[0], 
            ImageSize -> {Automatic, 225}, BaseStyle -> {}], Alignment -> 
           Left, AppearanceElements -> None, ImageMargins -> {{5, 5}, {5, 5}},
            ImageSizeAction -> "ResizeToFit"], LineIndent -> 0, StripOnInput -> 
          False], {FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]}, "BarLegend", 
      DisplayFunction -> (#& ), 
      InterpretationFunction :> (RowBox[{"BarLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{
                 RowBox[{"cf", "[", 
                   RowBox[{"Rescale", "[", 
                    RowBox[{"#1", ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0.5`", ",", "1"}], "}"}]}], "]"}], "]"}], "&"}], 
               ",", 
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
           RowBox[{"Ticks", "\[Rule]", "Automatic"}], ",", 
           RowBox[{"\"PinningPoint\"", "\[Rule]", "0"}], ",", 
           RowBox[{"\"SmoothRange\"", "\[Rule]", "True"}], ",", 
           RowBox[{"Charting`TickSide", "\[Rule]", "Right"}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}]}], "]"}]& )], 
     TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.934709964572298*^9, 3.934710145366971*^9, 3.9347103572556267`*^9, 
   3.934710525840087*^9, {3.9347105752002826`*^9, 3.934710588418401*^9}, {
   3.934710623918949*^9, 3.9347107861758237`*^9}, 3.934710831304825*^9, {
   3.9347119493263135`*^9, 3.9347119592302184`*^9}, {3.9347124273274612`*^9, 
   3.93471243742222*^9}, 3.934712483144391*^9, 3.934939973599613*^9, {
   3.9349400577856283`*^9, 3.934940071096784*^9}, {3.934940111917838*^9, 
   3.9349401587504196`*^9}, 3.9349401933281803`*^9, {3.9349404448665867`*^9, 
   3.93494046534901*^9}, 3.9349405070731845`*^9, 3.9349405938074007`*^9, {
   3.93494076835645*^9, 3.9349407849413533`*^9}, 3.934940889323543*^9, {
   3.934957227385751*^9, 3.934957248798847*^9}, 3.9349572938647313`*^9, 
   3.9351224963173676`*^9, {3.935122582482724*^9, 3.9351226588408413`*^9}, 
   3.9351236998740425`*^9, {3.9351238044060316`*^9, 3.9351238328308926`*^9}, 
   3.9351242215692315`*^9, {3.9351249036249475`*^9, 3.9351249230578737`*^9}, 
   3.935125902286947*^9, 3.935126268178122*^9, {3.935126504885788*^9, 
   3.9351265183357277`*^9}, {3.935126601659727*^9, 3.935126629512503*^9}, 
   3.9351267262710476`*^9, {3.9351268162773323`*^9, 3.935126889041336*^9}, 
   3.9351269236477966`*^9, 3.9351269783766804`*^9, 3.935137119264868*^9, 
   3.9351377632624245`*^9, {3.9351380609207044`*^9, 3.935138080409011*^9}, 
   3.9351382398405027`*^9, 3.935138286294491*^9, 3.9351383258332663`*^9, 
   3.9351383765597887`*^9, 3.93513846157363*^9, {3.9351385296483502`*^9, 
   3.9351385577897635`*^9}, 3.9351387512343025`*^9, {3.935138922634325*^9, 
   3.935138948031819*^9}, {3.9351390018156796`*^9, 3.9351390208142624`*^9}, {
   3.9351390735661554`*^9, 3.9351391358958173`*^9}, 3.935139400672059*^9, {
   3.935139431125825*^9, 3.93513944038282*^9}, 3.935139483426948*^9, 
   3.935139521404443*^9, 3.935139626849551*^9, 3.935139669140173*^9, 
   3.935139929949813*^9, 3.935140208006725*^9, {3.9351404394434133`*^9, 
   3.93514045167165*^9}, 3.9351405049919405`*^9, 3.9351405475813985`*^9, 
   3.935140888267688*^9, {3.9351409227675314`*^9, 3.9351410007083073`*^9}, 
   3.935141238124132*^9, {3.935141304588443*^9, 3.93514140790219*^9}, {
   3.935141570665032*^9, 3.9351415861681547`*^9}, {3.935141632884594*^9, 
   3.935141680041023*^9}, {3.9351483527669373`*^9, 3.93514837692268*^9}, 
   3.9351485889189205`*^9, {3.9351486566048203`*^9, 3.935148671448105*^9}, 
   3.9351487863363066`*^9, {3.9351489577246275`*^9, 3.935148984192692*^9}, {
   3.9351490283161397`*^9, 3.9351490457542667`*^9}, {3.9351492829993315`*^9, 
   3.93514934934157*^9}, 3.9351494105750647`*^9, 3.9351494649333954`*^9, 
   3.935149509603841*^9, 3.9351495688686876`*^9, 3.935149641538968*^9, 
   3.9351496823504972`*^9, {3.9351497376317644`*^9, 3.9351497542252965`*^9}, {
   3.9351499784064693`*^9, 3.935150001720211*^9}, 3.935150161420121*^9, {
   3.9351501932474995`*^9, 3.935150212971574*^9}, {3.935150304010968*^9, 
   3.935150360484048*^9}, {3.935150574333577*^9, 3.935150651708309*^9}, {
   3.935150704234069*^9, 3.935150733956696*^9}, 3.9351801557190733`*^9, {
   3.935180468054783*^9, 3.93518048126642*^9}, 3.9351806063033023`*^9, {
   3.935180847805617*^9, 3.9351808541616173`*^9}, 3.9351815457783504`*^9, 
   3.93518163612611*^9},
 CellLabel->
  "Out[282]=",ExpressionUUID->"5fe3304f-4bc6-4d15-bd27-f7d4318764aa"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[
    RasterBox[CompressedData["
1:eJzVlX1QE3QYx3cFySYYRRiYKIgB4gJvgIC8PBqHgAgIuoTEiIUgHo5ATwzM
4xLl/dWGbYDEgmxuYOJOFFLQw9iYL5hAgY6XZok4f7+FEKiAPXT91+0P77wr
d7f7bt97tvt+ft9nv9nwkiN2vMpgMFj/POdeu/EdxcY6ChyXMv/pSQoTe6dV
O59SsIrQ9ZR0UijzKpSnowYPygJZBymIJNF26k8oxCcnQcFpCrtyfw0yvUXh
0/AZh0oxgQPGe0Qs1LfMW0M9G7SwpbzwycAgAXPDG/0eyRSyQ5gH3qynMH5v
oWIz+nk349ijfAo8567zGhmFJ56POnLRZ9tHNhrh/EdtGeoJ9C3GbLMn7hAw
Shk5cHQ3hXa60swC/QFxkZt1DQHfqV41v5LAA4l1j7haC6uES31OnSDQUlfE
3xdGYdZMcYEjorDdsMsoLYmCXXMU8URtda7hsYX4udmc1OXlFJbaQfEN5N1P
XRpyhim4GH5zVYQ8jRyrfYaoZj6/kJXINR6+4Lgccw57jY1YY87RWOd1BsiV
lmLKyMe5AHr2shJzZTYl1JXUa4G9pDQpFv2Ff8hOsNHPlrkzpqRaCB6+IshC
Ll2csG4zcoWo65eNSSn0D153ysD5lJmqmUKcr8gk703ItCDj5ElPJREwCTKy
tnKi8EH0PE7sEQqMvx+6f2n+ko8fLhJTsEm3ZY3XUPBS+keK36FQ3sT9swK/
//5N5m0mappkINoduV6Ru1yd8zdCt9ecLz3TdtENfZPkTmbDdxQ0XPFgLqrl
tajR6pUUzh8igXk4x3aWL+jAnIm6pKpc5L3Oj1uvQi7v11tEGcilDKodZmJf
DezLGpGKQKVjcGA77tGaz0ub/L7FfsbXJU5jXw4rWkzE2Fe4uevJjSL9XPr0
zNqC9rn8E9P3lszlvys4vGcu/xXb8nAhvr+k6FA/w5xqmUesFfqVjgpNKfq1
FVEqDfr7ghujuzF/kEVH1jrsd9eH0r5B3E+noeBjaswv9RasXYrzmVt6Kjhf
EzBW/laxW6KFosbi3wW3CTzkPGq+invVqXljogZ73JoeHumbRUC8ImRqtxfu
/dY0RnDR83Pp022W1FuJOYtDekvYuIdla/Y4zcc9PMIWZh3FnM94cWP3kWv5
hqztd5Er2+pkit0AgdnIkp8BubjabZkHkUvzg0jijvMsn4C+IuSaHcnM2X5S
CzsyJdziWwTOMY7w/HZSMGWuUFHsfzyqr3qvgMD+vtpqB38KRjEJ75p9+eK4
9CkrPzvmPuZ3XVz7WgPmN1b6Pm3F/B0/fRWfjuewOrmNwcBzWGVwp1GHvrVq
04hNL4H+wK7apkQKLdLHBtckFLxT+KEWeC6L2icZ4XhvuC5zcODivfH+g8m3
Tx3G31u8KsHXm8L8nNGBH19gX8+rbcKLrBjsZQd30wlbzCs/F1M+hPfGYvsm
Z5GagGj+6WId/r480nW8MOStDxW6RWB/XTnuqXF4r6k6TSyaj2nh6YWgAa6I
QFxF3uXRAJy37FGeFfx3XPq0gDskv9FNYG37mc+mcN9Wi9MSt2FfQl3i9wI8
By6z3m4Mz6HLJVf+GPfZrPvgJUEagS/CNniud6VA/RR8Vt7/j0ufzquizUa4
twZa27ZW3GffeuWhTuyx7lpN3cM8AsdnJgPdgEIbb//t3JKXh0ufnld4ZE8l
EFAkpCtT8f/jTqF9oyrr5efSp38BDhhpSQ==
     "], {{0, 0}, {10, 10}}, {0, 1}], Frame -> True, 
    FrameLabel -> {None, None}, FrameTicks -> {{{{9.5, 
         FormBox["1", TraditionalForm]}, {8.5, 
         FormBox["2", TraditionalForm]}, {7.5, 
         FormBox["3", TraditionalForm]}, {6.5, 
         FormBox["4", TraditionalForm]}, {5.5, 
         FormBox["5", TraditionalForm]}, {4.5, 
         FormBox["6", TraditionalForm]}, {3.5, 
         FormBox["7", TraditionalForm]}, {2.5, 
         FormBox["8", TraditionalForm]}, {1.5, 
         FormBox["9", TraditionalForm]}, {0.5, 
         FormBox["10", TraditionalForm]}}, {{9.5, 
         FormBox["1", TraditionalForm]}, {8.5, 
         FormBox["2", TraditionalForm]}, {7.5, 
         FormBox["3", TraditionalForm]}, {6.5, 
         FormBox["4", TraditionalForm]}, {5.5, 
         FormBox["5", TraditionalForm]}, {4.5, 
         FormBox["6", TraditionalForm]}, {3.5, 
         FormBox["7", TraditionalForm]}, {2.5, 
         FormBox["8", TraditionalForm]}, {1.5, 
         FormBox["9", TraditionalForm]}, {0.5, 
         FormBox["10", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}, {8.5, 
         FormBox["9", TraditionalForm]}, {9.5, 
         FormBox["10", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}, {8.5, 
         FormBox["9", TraditionalForm]}, {9.5, 
         FormBox["10", TraditionalForm]}}}}, GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], 
    Method -> {
     "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
      "DefaultPlotStyle" -> Automatic, "DomainPadding" -> Scaled[0.02], 
      "RangePadding" -> Scaled[0.05]}],FormBox[
    FormBox[
     TemplateBox[{
       FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           GraphicsBox[{{}, {}, 
             RasterBox[CompressedData["
1:eJyNV3k4lP33VpRUskVRWVIoldKistyEVFpEol4KLZS9RdaKipQkkbVdegkh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              "], {{
                Rational[-15, 2], 
                Rational[-225, 2]}, {
                Rational[15, 2], 
                Rational[225, 2]}}], {Antialiasing -> False, 
              AbsoluteThickness[0.1], 
              Directive[
               Opacity[0.3], 
               GrayLevel[0]], 
              LineBox[
               NCache[{{
                  Rational[15, 2], 
                  Rational[-225, 2]}, {
                  Rational[-15, 2], 
                  Rational[-225, 2]}, {
                  Rational[-15, 2], 
                  Rational[225, 2]}, {
                  Rational[15, 2], 
                  Rational[225, 2]}, {
                  Rational[15, 2], 
                  Rational[-225, 2]}}, {{7.5, -112.5}, {-7.5, -112.5}, {-7.5, 
                112.5}, {7.5, 112.5}, {7.5, -112.5}}]]}, {
              CapForm[None], {}}, {Antialiasing -> False, 
              StyleBox[
               LineBox[{{7.5, -112.5}, {7.5, 112.5}}], 
               Directive[
                AbsoluteThickness[0.2], 
                Opacity[0.3], 
                GrayLevel[0]], StripOnInput -> False], 
              StyleBox[
               StyleBox[{{
                  StyleBox[
                   LineBox[{{{7.5, -112.5}, 
                    Offset[{4., 0}, {7.5, -112.5}]}, {{7.5, -56.25}, 
                    Offset[{4., 0}, {7.5, -56.25}]}, {{7.5, 0.}, 
                    Offset[{4., 0}, {7.5, 0.}]}, {{7.5, 56.25}, 
                    Offset[{4., 0}, {7.5, 56.25}]}, {{7.5, 112.5}, 
                    Offset[{4., 0}, {7.5, 112.5}]}}], 
                   Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], StripOnInput -> False], 
                  StyleBox[
                   LineBox[{{{7.5, -101.25}, 
                    Offset[{2.5, 0.}, {7.5, -101.25}]}, {{7.5, -90.}, 
                    Offset[{2.5, 0.}, {7.5, -90.}]}, {{7.5, -78.75}, 
                    Offset[{2.5, 0.}, {7.5, -78.75}]}, {{7.5, -67.5}, 
                    Offset[{2.5, 0.}, {7.5, -67.5}]}, {{7.5, -45.}, 
                    Offset[{2.5, 0.}, {7.5, -45.}]}, {{7.5, -33.75}, 
                    Offset[{2.5, 0.}, {7.5, -33.75}]}, {{7.5, -22.5}, 
                    Offset[{2.5, 0.}, {7.5, -22.5}]}, {{7.5, -11.25}, 
                    Offset[{2.5, 0.}, {7.5, -11.25}]}, {{7.5, 11.25}, 
                    Offset[{2.5, 0.}, {7.5, 11.25}]}, {{7.5, 22.5}, 
                    Offset[{2.5, 0.}, {7.5, 22.5}]}, {{7.5, 33.75}, 
                    Offset[{2.5, 0.}, {7.5, 33.75}]}, {{7.5, 45.}, 
                    Offset[{2.5, 0.}, {7.5, 45.}]}, {{7.5, 67.5}, 
                    Offset[{2.5, 0.}, {7.5, 67.5}]}, {{7.5, 78.75}, 
                    Offset[{2.5, 0.}, {7.5, 78.75}]}, {{7.5, 90.}, 
                    Offset[{2.5, 0.}, {7.5, 90.}]}, {{7.5, 101.25}, 
                    Offset[{2.5, 0.}, {7.5, 101.25}]}}], 
                   Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4], 
                    Opacity[0.3]], StripOnInput -> False]}, 
                 StyleBox[
                  StyleBox[{{
                    StyleBox[{
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"-1.0\"", -1., AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -112.5}], {-1, 0.}, Automatic, {1, 
                    0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"-0.5\"", -0.5, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, -56.25}], {-1, 0.}, Automatic, {1, 
                    0}], 
                    InsetBox[
                    FormBox["0", TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 0.}], {-1, 0.}, Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"0.5\"", 0.5, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 56.25}], {-1, 0.}, Automatic, {1, 
                    0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"1.0\"", 1., AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{7., 0.}, {7.5, 112.5}], {-1, 0.}, Automatic, {1, 
                    0}]}, 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], {
                    Directive[
                    Opacity[1]], 
                    Directive[
                    Opacity[1]]}, StripOnInput -> False], 
                    
                    StyleBox[{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}}, 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4], 
                    Opacity[0.3]], {
                    Directive[
                    Opacity[1]], 
                    Directive[
                    Opacity[1]]}, StripOnInput -> False]}, {}}, {
                    Directive[
                    Opacity[1]], 
                    Directive[
                    Opacity[1]]}, StripOnInput -> False], "GraphicsLabel", 
                  StripOnInput -> False]}, "GraphicsTicks", StripOnInput -> 
                False], 
               Directive[
                AbsoluteThickness[0.2], 
                Opacity[0.3], 
                GrayLevel[0]], StripOnInput -> False]}}, PlotRangePadding -> 
            Scaled[0.02], PlotRange -> All, Frame -> True, 
            FrameTicks -> {{False, False}, {True, False}}, FrameStyle -> 
            Opacity[0], FrameTicksStyle -> Opacity[0], 
            ImageSize -> {Automatic, 225}, BaseStyle -> {}], Alignment -> 
           Left, AppearanceElements -> None, ImageMargins -> {{5, 5}, {5, 5}},
            ImageSizeAction -> "ResizeToFit"], LineIndent -> 0, StripOnInput -> 
          False], {FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]}, "BarLegend", 
      DisplayFunction -> (#& ), 
      InterpretationFunction :> (RowBox[{"BarLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{
                 RowBox[{"cf", "[", 
                   RowBox[{"Rescale", "[", 
                    RowBox[{"#1", ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0.5`", ",", "1"}], "}"}]}], "]"}], "]"}], "&"}], 
               ",", 
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}], ",", 
           RowBox[{"Ticks", "\[Rule]", "Automatic"}], ",", 
           RowBox[{"\"PinningPoint\"", "\[Rule]", "0"}], ",", 
           RowBox[{"\"SmoothRange\"", "\[Rule]", "True"}], ",", 
           RowBox[{"Charting`TickSide", "\[Rule]", "Right"}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}]}], "]"}]& )], 
     TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.934709964572298*^9, 3.934710145366971*^9, 3.9347103572556267`*^9, 
   3.934710525840087*^9, {3.9347105752002826`*^9, 3.934710588418401*^9}, {
   3.934710623918949*^9, 3.9347107861758237`*^9}, 3.934710831304825*^9, {
   3.9347119493263135`*^9, 3.9347119592302184`*^9}, {3.9347124273274612`*^9, 
   3.93471243742222*^9}, 3.934712483144391*^9, 3.934939973599613*^9, {
   3.9349400577856283`*^9, 3.934940071096784*^9}, {3.934940111917838*^9, 
   3.9349401587504196`*^9}, 3.9349401933281803`*^9, {3.9349404448665867`*^9, 
   3.93494046534901*^9}, 3.9349405070731845`*^9, 3.9349405938074007`*^9, {
   3.93494076835645*^9, 3.9349407849413533`*^9}, 3.934940889323543*^9, {
   3.934957227385751*^9, 3.934957248798847*^9}, 3.9349572938647313`*^9, 
   3.9351224963173676`*^9, {3.935122582482724*^9, 3.9351226588408413`*^9}, 
   3.9351236998740425`*^9, {3.9351238044060316`*^9, 3.9351238328308926`*^9}, 
   3.9351242215692315`*^9, {3.9351249036249475`*^9, 3.9351249230578737`*^9}, 
   3.935125902286947*^9, 3.935126268178122*^9, {3.935126504885788*^9, 
   3.9351265183357277`*^9}, {3.935126601659727*^9, 3.935126629512503*^9}, 
   3.9351267262710476`*^9, {3.9351268162773323`*^9, 3.935126889041336*^9}, 
   3.9351269236477966`*^9, 3.9351269783766804`*^9, 3.935137119264868*^9, 
   3.9351377632624245`*^9, {3.9351380609207044`*^9, 3.935138080409011*^9}, 
   3.9351382398405027`*^9, 3.935138286294491*^9, 3.9351383258332663`*^9, 
   3.9351383765597887`*^9, 3.93513846157363*^9, {3.9351385296483502`*^9, 
   3.9351385577897635`*^9}, 3.9351387512343025`*^9, {3.935138922634325*^9, 
   3.935138948031819*^9}, {3.9351390018156796`*^9, 3.9351390208142624`*^9}, {
   3.9351390735661554`*^9, 3.9351391358958173`*^9}, 3.935139400672059*^9, {
   3.935139431125825*^9, 3.93513944038282*^9}, 3.935139483426948*^9, 
   3.935139521404443*^9, 3.935139626849551*^9, 3.935139669140173*^9, 
   3.935139929949813*^9, 3.935140208006725*^9, {3.9351404394434133`*^9, 
   3.93514045167165*^9}, 3.9351405049919405`*^9, 3.9351405475813985`*^9, 
   3.935140888267688*^9, {3.9351409227675314`*^9, 3.9351410007083073`*^9}, 
   3.935141238124132*^9, {3.935141304588443*^9, 3.93514140790219*^9}, {
   3.935141570665032*^9, 3.9351415861681547`*^9}, {3.935141632884594*^9, 
   3.935141680041023*^9}, {3.9351483527669373`*^9, 3.93514837692268*^9}, 
   3.9351485889189205`*^9, {3.9351486566048203`*^9, 3.935148671448105*^9}, 
   3.9351487863363066`*^9, {3.9351489577246275`*^9, 3.935148984192692*^9}, {
   3.9351490283161397`*^9, 3.9351490457542667`*^9}, {3.9351492829993315`*^9, 
   3.93514934934157*^9}, 3.9351494105750647`*^9, 3.9351494649333954`*^9, 
   3.935149509603841*^9, 3.9351495688686876`*^9, 3.935149641538968*^9, 
   3.9351496823504972`*^9, {3.9351497376317644`*^9, 3.9351497542252965`*^9}, {
   3.9351499784064693`*^9, 3.935150001720211*^9}, 3.935150161420121*^9, {
   3.9351501932474995`*^9, 3.935150212971574*^9}, {3.935150304010968*^9, 
   3.935150360484048*^9}, {3.935150574333577*^9, 3.935150651708309*^9}, {
   3.935150704234069*^9, 3.935150733956696*^9}, 3.9351801557190733`*^9, {
   3.935180468054783*^9, 3.93518048126642*^9}, 3.9351806063033023`*^9, {
   3.935180847805617*^9, 3.9351808541616173`*^9}, 3.9351815457783504`*^9, 
   3.935181636254504*^9},
 CellLabel->
  "Out[283]=",ExpressionUUID->"bf5adca6-8429-41a5-956f-b66067108e6d"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{}, {}, 
      TagBox[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         FaceForm[
          Opacity[0.3]], 
         RGBColor[0.368417, 0.506779, 0.709798]], 
        LineBox[CompressedData["
1:eJwV03040wkAB/BZT6X0JpV0ShSnulJnUt7KSNeTl8m861AqvShRV4/1Ii9P
RXRX1JGn9MM0rKTsGOcbVk7XsN+GTYYMY0mcjoi53R/f5/t8/v9+jQ+dOXCE
SqFQ3DT5v7cOvkkdCBbDbijD683nKUgtCm4e0RfDMMg5IT5zCiOCrFM7SRJN
v/sFkj9NQWDr6D7IIGGxQCk0ffYNZb+Y6XWdEqHUIaZflTUJ/j9/OUSpGyFw
NOKua/8Kk/1Kud/M3zCypH2K9xpDqHEof+WuOmzvG9Ca2DSKIk5eE92sBkLa
zJ1lGz4jWrQ9iGkP+JvXvSk99hH7/X/TGR+rgL17geOd3n6kHaJ8sAkvxyNx
cIVNTx8ydy+v46f/gdpK8tfSM71wuu1koKTyIDQc6XDe0AO99fRhGV7CNTi7
x2ytAq3aZpO86hdgSSsZkW7doE1+lW9oLsFcGy435foHLBt+lzxveQksC9gP
U3u7ID8ZHeVw+jlammTRE75deOt+y0r9rhj1JQGUy1mdKDvYHtK7pxh2c46/
CnvZgYPsifiRuGdIiOn7UtooB6PSLHni3lNk990OGKfKIbTKMt4n5CIpglZl
5dUOa5rqYucsLlwy5tZPE+8xb/5za0OfIkReUbwIm/8eN1KO0yPyC6Fe8VoQ
FdmG4QdOEj3tQtg9kWUmKWQInx4aXnK5AB4+zGKHcBkc72cxXn3mYP5MSXyy
SorDA3pkdTQHFvAJGGVJwRTwWUMUDlJetwzsXS7FOc8dcVbJT5Ah9t0uKGxF
ykelrdW6J2A6OZd5u7diU/qAO6MsH+MZY4n6Qy14T6XLapn5MKc9vOec1gLV
rTFXnyk24s6pVJ7OLYhj+NR1Z7OxT1vHnDXSjNY/CzghHmxIf2jxjc9vBifK
2FVCZSNoR0jbp9BmzT4MT9Bf5GFGi8eIMWiG6c3cLXqn8hDD35qcKpVgper8
aapJHnJdeKbKNAmqbnBFdzpzEeFx3WWtnwT6rOphSXYuxj33LmKvkeBk9K3s
fcG5sGW52CV2i7FKuXqEuT4XflzeSFCRGLYXjAp4fTnI5fsnPIsW43ZDRFho
UQ5ou3Sf/msvxtsTXTvrL+Sg8ef+jvMLxWhekSp/vDsHo6He8UltJB4ENjxq
WJSDVSVaXy8VkfAuXjgc2Umg2qDTmxNLgvPFuvMRl0Ae6ZyScICEDtP+YlIs
gcUeij6eOQnXQkcTwVUCZnuYSvX3JJhHBnunrxCYtbFG7aJx1dU1/LOXCcSu
vBbVakrC8pVvekAMgaxRrYgJExJuWj8u3XaOgO63Go7jahJ3dU3Uw8cIVCyT
Gyl0SXgJdcjNGu/nHx3brLF+u7LqxFECG5cyFBeXkCiODFH0hBGgb9tCWbyY
REh/qU9bKIEv91P32C0gcTBndnd9IIE1IXcnM+eQ2Mk8S9fWWHj9LU05m4Q1
43yFSwCBlNqliZYaZ+dbjNf6EeA11hx7N4tEkEtTGrwJ8PP0rWYoJC7VhJSr
mQSWyNyMXDVuSAwas9c4UBRhlDEjQnjltfLKAwTOnvYPtVSLsLbn8a4pTwKC
QcOc2GkRasYMOmw19rApnxROiZC+ujeNxSBAXbUx/DuNFdfUhys8CM0vT34M
/ybCf/iRu5w=
         "]]}, Annotation[#, "Charting`Private`Tag$409885#1"]& ], 
      TagBox[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         FaceForm[
          Opacity[0.3]], 
         RGBColor[0.880722, 0.611041, 0.142051]], 
        LineBox[CompressedData["
1:eJwVlnk4VesXx6VE13ArylRCSFyR3EhpqSTDTYOkQTLcogGFUiqhyNSERJmO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         "]]}, Annotation[#, "Charting`Private`Tag$409885#1"]& ], 
      TagBox[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         FaceForm[
          Opacity[0.3]], 
         RGBColor[0.560181, 0.691569, 0.194885]], 
        LineBox[CompressedData["
1:eJwVzGs0lAkAxnGU005bzTZqI7pKnVqSErpRWk0N2rAKiYg22bLIpOKI9kxL
kspKLiG35n2NcTeonnLtZnrnYgaJXEKLGNdSs+3sh+f8z+/Ls8o7wNFXQ01N
zV61//tHfECz0rULan5G6pmkEua/3sqJpHVhmjHFddylxMPXwRb5j97BUblq
ZZP0KyIDlR93b36HBWrW00u1vkI8YU5343Rg1wixSb9mBql5vs7GeW/gdWr6
nA//E9g0A+aITA7mWi11vnQSfrVI6bgqwfVUrzPy4DEwI+rPPzQQwpPtS9he
H0Z6lKEH/dlzSF3iTpwUfUB3ro7MeLIBsZTPuuXu/aAV3TVKRR2094D/1e89
hOc+LCn7qRY/i1l6q2f1wnYwSLFN+BS0Ge7yMy+68cl77+PIsic4375efL+p
C/XzGpndhUAza++GYM0u3LwJDd3FjyG2+HdKk/UO48pujzsND5EsY5h98erE
uC/7s3l2NdznOZ2jH+mAdd3Z9ORrVVh28pRLv9Nb3Ezf0pWTUQl77RynwQvt
qOHK0zhVAvT1GqWws96gIKHGpGS4AgZpjpmCnjYsO7BntciyAmt95ow5WLXB
s/h22/H4cmxjwpCb3IoqfTeO1kwZHqw04W6d1wq6TixpdKIMZF3ZxoywFgT1
WXULWkshHHmq98tnOfppERYzXqUoWMwwDePIYeMwtu73gRJsCD+dG7FQjsQl
NTpD4SV4svG8IJOQwdqwJz1AtwTlzO2XjW1lMCAevUwtLwbRVE+s+dAMHf+E
ufnHisG9sd7Y41Yzrtu1xfhoFGNi7NjM7G3NiHu2c+YKrwgxc8xHue+lCKq0
E273LkLU7dO9ESlS5Hiuyrq0qAgu1OwW3kEp+A6WpqzXhWjcmmWhO1eK9wO7
k3zjChGt+JiR9lyCWXnjt2i2hXDylx8I40ggml0d1r6gEP2uvl9cWBK08/2L
8zP4UCZluhR9L4FxTIIGsYmPqVZ9B3+JGGvrtP7UbCyAq2Xtd2b3xIjVqlYK
XQpgITxsfeOkGB0HFZeFkzy4LV0RFWgqRnWxbmZoHA+dFcGa6mpiDHn6zWk0
5ME5XL3YXijCt913i4TSfLBlleLATBE20fVD80PzwfEVxbsFiaCn3TdwzSAf
I3dOddYxRdA/mCVMk5G4VCTztlohwtkA7qLSKyTsG3oqEyco9OywMqmxIOHE
SXIda6LQJussCDUnwXhht2+/yuG5r12MzUgceuS0/94rCopDISZpW0gsPM6M
Zb2k0CWsnbi4kYTeERut7GcU1jvUV1muIfEDPVnnaC0FbqTOtz46Cau6xP4W
AYW6hJDx+wtI8NY8DTFReda+XobnfBIt90ntmAoK2qMisXwuCZPcgtQd5RSG
PVqdX2qS8IoeSk0voRAfPepZ9YVAaL3NRf8CCl4sidqFGQKbPe0c63kUGB4b
Xpl/JvCi6bnlCpWtBud3l00ROCr/0VlCqv7v/k0rVRBgu19g7+RSMBrWVAaP
Ekg4Vq5IfEAh4mzKUtMRAitv2EQq8igEJjGkpUME7i1mvc3NpeCm6AkIGSRw
TVLBVVfZ8KJgq9k/BBomf4txz6GQU3LVYHqAQHb04YiKbAqXlx+wEvQTuJQa
8RdD5f8ANlG/9A==
         "]]}, Annotation[#, "Charting`Private`Tag$409885#1"]& ], 
      TagBox[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         FaceForm[
          Opacity[0.3]], 
         RGBColor[0.922526, 0.385626, 0.209179]], 
        LineBox[CompressedData["
1:eJwVz3s0lAkABfBJbHpR9K5NM41VM1RrvEq7VzWMx2S8NioNktJueVQyhEa1
JwpLQ3tUQyUxqTQR3xjG0GjzeQxm8uhxWhKihFC2PZ21f9xzz+/cvy51f7hX
iA6FQtk5nf87QuJSE9WsxZpDvBMeK4ewhHpVr+yKFkZ5tES9F4MoaGgrrTus
RaBmre1z8SDajqn6eIZaePt/FWqYg+i89iw1/ZgGaavLbtsGv4M/wzmmMa4N
D3WjJyVrBjD7FMNDymjFnJ6KmN98+hCktOHmrlfDauOOToFxLwKDRLfrkhpg
IHgUQjvYjaOXxtztL9bDkTJPdq3tNX5qjivtpT+FxMjvkbryFUoe8KNHPz/B
O/tgCZ3yEnPFQ8nnjJ/Af1VXfIv0OT6m5Kg27KhDbkFNveJsF74McYJuilSw
zs5emHS+E1N1jsY3ZqrAvxNWxa3owDym5u8YwWN4SxLSIifa0dy3PvzizMdI
YXyKNfVsx7JiC/W3K7WYMlRSV1c/w3llu+8iVi00m1fvr9/wDG4U97iarhrk
pI4t45dosSh6hFwurMHxHs3wYjstJpj3QkI21OD6a4Wfw1MNCIM4Kb1fiTlh
bB2TQxo4uxRy8nKUUL/daybR1eDNo6ITn/lKFG3p5J6534altJ7E7u+VmCgS
LlXsaoN4c1XoosfVEFKuZtzSm96/JLAd/Kpxe7ORzUJFK9LoPCVtUIFU3XbN
6ROtqLU1Um1JUuAsl8lis1rB0iv8PdpcgT5qOYcz2YIVGYYvHZuqkLTWksoo
b0FZR57QVlAFC/8+aX9CC3pezPDrMKkCKU/+PovdAo9ElrCgsRJBarvy5vkt
SMy2StI/U4nRBNW5FJkaX4MFAVSrSjCKTccCvNWIEi3vNhyWY5eIXlnwuRnX
XB6GlhbJUbVqxOTT9WaM6huzzA7KwUnO19o7NcOrNV941EyOlwE+l9LHm1D5
5y9bC95WQLlkToxRbhMCbk7dt7pTgbWOmeXDnk2YncnNLIqsQO/gD5HF+k04
XRKx29KmAuT7p9FKeSNcqwc4uygVcMpJ6Np4shFvvT7a3f1LhldtNu9XWjQi
/p5f990MGca8Jrmi/gbUUQtXSANlYDqec7xc2ADrr9vu6VrIEE+VWNgfbAD7
GC93wTcCZhNZdbqMBtQLur7b1EpAqfogvjBCwpMXdkR+g0BPKNeko4TEz+x/
y9JOEvj0I5tTHEdCnKLj2hJFAHuU6ypPkYjKCxtdOO1vUyLT+lgSIdLQ+Kzj
BNyY5pFvBCTshNHJ4ggCB0wv8JZHkWDFZIdJfyUgnnKlXzhKIsdH7jnAJ3DF
0kdfyCdhqTd+2HzaH9r3uKbvIzGLueRyxD4CR9znF1z3J+HhNosxtZdA8PbA
BzV7SLgt2OQwdzeBWIN1Onq+JMLtrWksbwK+slRxOo+EaNQyWuA17YGm8zfd
SfBHXryu8iQQuOxASulOEsqta947exCYMSu+t9ONhGS73kjATgLVw6Sa5kxi
LHykO59LYNskPcWaQyJLfah/yI2AbPGd/c5O038NPpgLXAn8Y0Xjh7FJJPDH
jyhcCERtmnc2cQcJtXOsUnfatn8Y1GZuJ7El9JSZmzMBi3z6ysJtJG75jt/I
4BBweuKSJncg8R8z4leg
         "]]}, Annotation[#, "Charting`Private`Tag$409885#1"]& ], 
      TagBox[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         FaceForm[
          Opacity[0.3]], 
         RGBColor[0.528488, 0.470624, 0.701351]], 
        LineBox[CompressedData["
1:eJwVzHk41AkAxvFJWjaVQm0pUxTadkmO2J42bDXlenQ8MWm3QZpOtarfIKpx
DMqodtxFMTuuHcdqOgy2N1eu6DczzLi1mVVyRGJS0eqP9/k+n39eQ9+z+46q
USgUt9l9rXc9737agkrQxx5zTb/7gKdaXXYnOioQGd6UWPdKhfQTw7yevAoI
ktTsasQqWNxP5Xu7VeAn2vQ3V31USBbqs0MFT6DLjnWNfTyJlRauF7S1gNSX
Rt6mgglgteSuZmYZKP3WJZoD4yglmN66ax7Bqf/eXmrMGHpGs1K7UIwWahDj
yLJhaLm42ydXFcCQYtn+rmIAeqecnHcN5YGjT1WKA19B9l6c29eZDQ8NWc+T
W/9hS56n3xeBACGZ+fykrUrMNB2q4T/kg9I6Heii0YftNgR7u2km/ILOZN2d
/xLbPlYq3srv4tyZtgyVw7+4zAsKbYpJx+YaDY2Z8Bc4ujq4kJp7Gy+iZ4w3
NvfiUbqn/9S8WzCZWRth/k8PNh+6pzIISIFXj0eYnagbysmth3gGyeizFDJ7
pV1gOI4ZRZOJcHNjm2dMdCLhPD1RlJOAYH+5CXNjJ5iVctGnvHioJneWm3A6
UN2sHpibz4NsaD7dr6Md7SRzwkL6B5R+thdCaO2w5L8fLJq8iaS4T00/F7eh
cDkjMsX8JhSBoYUZ69vAGLJTHKbcwMvOi9VLixXgRtWLV9yJw7w0Zz9bWwU6
J6qF8ce4SGivPkF5Jkcdh2G3f3csOo7JjEOOy0FfT7iYGV1DwRuhup2aHGuV
jUMC6lUMO+ovKcppxcORq4P2ejFY3m8uCXBuhS331DLOqmiIrD6pAsZb4L4Y
nbUOUfBkj/RpZLeApuR/3/MbB4ulAWXyAy3Q1m11HY2PxMI9pK3johbcmfP5
QaI8AubT9XUjDTKcdK7aqaMTgWbGj1mdkTLoj2t7X/cNx5x40ZplNBlelW7K
35YfBqbRcFqxugyxRbElM5phEHnkS1X1UrA4c4R6Z9nYRbOXnONJQV/VbWGc
fgXddF/mEboUxfNyTg+EXkb9s+spq9ZJ0fv7RiObPZcwtbCZcnpYguSqBrGO
dSj25BsxUsUSCKLVFvxqHQJvnsPt1msStI4yNETrL2KHe/rok4MSDGc4hnnZ
BuOGyxJrHzMJ+ON5bQf2BSFb1u2xYa4Ema6N0kGfQJQsrdlcLicRocg6XhXD
Qke8l/BKIYkLvrkfNDksNGzZn9pcQMIl9IuWexgLZEJxusGsOZ625V3BLDha
cAfKhCR8YjLtZ06yIM6xjJvKJWH6YKbkoBsLqr+XUIL/JOFPk/0VoMOC1xD7
XEwKiYNWNv61i1gQPO9b25FMYmuUS5GBFgumCp3BH2b9mG54r3EuC9NrKkuf
J5J4zd1ZZDZBQPlL7+Hl8SScdLXPfNtGIEnx4kFBHIl3NVTqsRYCIpOnFZRZ
6zfouNaQBG5LN/Tt587+VVgZRtQTGFnEYH68RoLrbFagXkZAUD7kvzuGxI6j
Vk7MRwT0EmnGadEkttXa+NaJCCQzp8beRpHgs2vnX88nsKKc3pjMIfG53+TW
WC6Bdc7TisFIEm/LqdkHsghkOLyZsp91w8Ik89JMAtkhKzclRJDoVp63Wn2H
wF4F99LrcBL/A5+fuGU=
         "]]}, Annotation[#, "Charting`Private`Tag$409885#1"]& ], 
      TagBox[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         FaceForm[
          Opacity[0.3]], 
         RGBColor[0.772079, 0.431554, 0.102387]], 
        LineBox[CompressedData["
1:eJwVjnk01AkAxynVVmqXvI5FqkEyaTMpR7aeUippEIbVy7151LK209FFtCm9
aXlqlFQMtawJzabsfB9+M785zYWxctS4GsdobWViW2v/+L7v+7zPP5+10UmB
cXOMjIz8Zvf/r2GZJzp06bH5171jCQPjqPk5KeKLIj0ezF1c/lv5OCxOhCjV
4XpoJTTB3cRx1JZs5Ui1YyhvOBjgYNDD7cJF86m5Y5g8vN/EYp0eJQlZxYqs
ESx43G5KrRpFl69FZpmLDnNmkrI8I4dxibn5eZLlIPJz/KZLnYdwxdHsHjVM
i/xF2dwCah/uGIFH8X8NhnVcSN3wa2Q6eb1M6+mGLpVyX1DfA1+fk6b8sldY
RqW3+Th34XT25OqR+Z24W0orfRzUCfqyM0XzWR1gUPF7bHUHjvX3vRUma7CP
zvazZmjglHqs15DZjq9PMB/5ebfjXHTJeauyNsjSD3XFe7WBpmZJAvWteDI2
kP7peCvSjtLUfodaMe0SUWVcqwYUpaMxNWpw+Ac83nxWoSlbe1e1SY3wo6o9
lDgVrhSqwo2qVKhmF9fntSjxIH8onuWmQpkLe1GNjxIrpm7l3mhVgl23gKtT
K3Av4GSMVbISyy0eurRGKFDOsvlr3iol/D/n6h99lGM4+6PDl40KFMyM5g1S
5Uiyr9yWkqyAsmlaFZfSAtUO5hP1BgVe6LeG2Clk0DYwWy40y3FdGR0od5Th
FwavI9tbjglLXXjiHSlmRjxv5LS0wJBQufOKuRR5Q6EZ64JbYMroTpnMkWDl
5mPJOToZbHPXbw9fIsFA4J49t1JlmF7w/hXlphhh3NCRIXMZwr+t4hxfJca2
qVjada4U2h8+hddzRNgSZ13dGCIFZZ/mrL+3CGGs75fbGktx293vckGfEDL7
ZE02R4KJE2bF7KtC3O8+HZV5RILpKbbHIkchOs86cDaYSWBlT4s53EZC3nit
mdkkBjuytswqg8SDKA1/ME0M/4XqsVEnEvUdAZFz3cXIKonHij4B/vlokE1N
iNA5z3d7T74AxmGUuo5aESIrhkzPHBLg3fpI++c/ihCxcf5TjYkARQfYu6Zp
IhibVE5ago/gsKb3B6eEqAjppWy9yAfd0mULjyfEtRceD1138LH2jTylbbZb
6VXMyJ/Dx05bSDKChdCmflfRLSLACqhOj7UR4mqFvJuWR8CWeckuVE+iyFK0
85tQAqWuF5wujpHo4DUUejEIBD5ppFeMkjBM2i0NCiGwqeFfrWGYROLfO0LO
BREQLuTtLhoiMZ6pDuT7Eziy+JSu/zWJ/qfiyej9BNqLtcW5ahKep5Y213kQ
SKjg9nNVJPalG3eL3QkY8ay9tUoSzODbFm/cCDi35dHdFSTi9hZ2LXElkEGN
uv1WSmKgYJ08fguB/G3Do74CEg23atxsNxKoTwoSneWT0NkoNnhSCchaDbwy
gsTlew5uQY6zfvjPDzNNJNKckyuzHAic/yOK+QwkYpwfTgzaEtDLjF37eCQ4
3F7pDIXALlb1h69m+fxLCrFylp/9tIZ3vIFEL698oe/a2X6fTpL1koSgp4sR
u4bASXbesPAFCXqvcXOGDQEq381+sp7E4lVmvoWrCQxq1Kl2s3yz3+Qdx5rA
f0XszBc=
         "]]}, Annotation[#, "Charting`Private`Tag$409885#1"]& ], 
      TagBox[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         FaceForm[
          Opacity[0.3]], 
         RGBColor[0.363898, 0.618501, 0.782349]], 
        LineBox[CompressedData["
1:eJwVxwk4lAkcx3EttnLUkB5FKqVYVof2iaL+jlZS4WFClJ0cs4ZKimp3JRvr
eto2XTKptphiqJWK8NQ/W7wzwzvzzuG+h+SKxjUyZO3z/L7P7/mYBkd5h32j
pqZ2cL7/f+ZazdXXB5SYqpzarogYhdhu10SR+bw/Ldi/y2MUSt0+lGWpK1Gv
OD+XZjMKZ3/Tjdr9ehIJv4p+B5UCPqxp07K2m0Qr+0CF83UFjLZwTJPcJtBk
xRrHbQ2fwSuzmT1RPoZ5DNFbHfsR2HPXVkmcUeBFha7S8t4gjKTGk+WyIXwc
zR6oEPRC02DoBT//fpzTOrei8NseWBRWeXPHcC9OOen27DORw+rEY5YWyh5c
WtSlXv9XJ/ge8UsWJHdjheEqZllzO8BoegLXWY6RPyx6/HNrKzAKOjm69l3o
yt/4bHZXC9gQ5Y43WZ3otd4s12SiCfh9qUE27h0Yp9UaoHrbCFEel9P1F7dj
4ZR9SnRVA+QIiJHZz614O42h4zhQD7QvzEdWXS1omrzyVPHyeWffSi+ZacbV
PVv2bQmpg4xKcezWVc14/lqtsvO5DPxlv6wt9WlCK4eV3GhDGcR0G3vS8hqx
3y8n9EaGFDg0ehpzpgFpKUc0CG0p3OmwXrg2vAETHvyu7nJbAifYJWEDknq0
6Ug9rG8mgYNB2awi93osOurwfHG5GLrcFtKrpHX4arLJOPGoGHwuO2mLA+pw
9sWmsqg5CnqTWEa5n2XokqJYJy+kIGiOnet2RYaXMke4JxkUbLAWqkd+J0MT
Vsagrj4FyTmcX90pKQ7zaYceZonA/biisSBGipULxhu8tUWQBE8++K6RorzD
yJBKFsLpzApGmlSClkPl9mv1hBD8cOlOsz8k6Fhsd/dUJgkWf7en/wgSfOZL
s/rGioTQoAdb8mbFeO5Sf59NVS3Y/nljW2yZGBnrHUrDAmvBPz6q5EycGKtt
87yqZmqA60JtnnEQ42v6dJofuwa09noyaRpiXKaR/3GZcw3cPxDz1UtIYZuW
efWbYQHc8U6Ksb5FIcfOIqQ0UwBm77p7i0IoPDCafSN2nwCm38f5jGyi0Dss
MvGZkg/z014wLUL3plDKk8sHTQPJCdV9EXoU7Ii/GsqH3aYBJVlOIrSkO5mf
NuaDTka4f+CQEFkRVrdZTTzYEBFe6ntHiJxHrQ55bB6cVLis3+gqRF/N9KFC
fx5MuYX+pP+FxBd9p3eoVvFAM9eUjkoSQ1iWj8eNeWBuYBB7fJLEHLettsNG
PKg5FW1PjJHIGF3ypmsFDyqJr43xwyQm3d/OFBjwIOFgv8dkN4nHq7NXPtTh
wc5KC7mmiET9syMNETME1AX96/6KJHGd51hCuIoAajqgPaKWxMXqh/YzpwnQ
jwxOpvgkfhQs2xM8RYC8sbzx7nsS2SkF7wPHCWhxN4x3LCeRNMpX0YcIOPpl
+bWJVyQeHlMrpQ8S8JF9nuKWktjZs+s6fYAAu3Hn2uUvSWTK3Z7S+wiYLmh9
8+kfEpeOi0749hDQeG/QLPcpid87Xdjs102A3hztZcATEg+5SvX85QQsocf5
8LjzjgmyC+gkIHxP8bGL+SRe2ZASF9hBwBPXtqzteSQaZO7uOtJOwFaNCdWn
RyQa7o9nBrURsHejIoXDIbH6HegwWgn4D1WNoI0=
         "]]}, Annotation[#, "Charting`Private`Tag$409885#1"]& ], 
      TagBox[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         FaceForm[
          Opacity[0.3]], 
         RGBColor[1, 0.75, 0]], 
        LineBox[CompressedData["
1:eJwVxX040wkcAHBKbyq9eW9ca3HysicZecr5iotedGnKS1llmTud89KLqIsV
QleddR7LtVTUMx1XTvfED9uXJvHbrG15f6m55TXzYE9lS/f2x+f5UNmJTM48
IyOjvf/5/01U9lZi8SRaB77en6FQQ1OaR0X+uBbn1zTXLxKrQZW/zblLpkXI
eWSmKlcDN/sc+8ENLW5MfWjpmKuGax9vTenXa/GwiL+vJEANXS66z0kHJnD3
De/Bq3lvQBK50KdfO44eNF7nhGIALBfdLognRvFHkxD+Lrs+2Fo+1eRwfgjP
cJ33uLt1QdhdJ23VSQ2q/cx9zUTtUJmxgmfxYRBjoucCbfQqaP/qpveDJ2q0
u5AqS7ugBDPG9YIA7htkV9GGNccUoE1ymHNsHcBDF3sdRiRymI4qXimI6se7
/f5JNl+0Qesfx+QbvPqwMKwqeUQmBcHyp/wl9r3oUxnj9/tVErjn8kOZXj0Y
Mj3/89usVggut46hnehG/dRpBfN2C9y/6GVBKelCVt4QL7DuBazXlQbnz3ai
RuRuwpxrBrqBMvgwpBPDLPwsldAMwZqGiHKiAzsaeLsVhc9BnMNwL9jSgVMR
3pcEC54DW5Z8ue7PduRUN4foTjXBcd8ye0pAOz7yN8S0vJcAayBUwFC8Qrea
RH1GigTks/1H22JfYTD/SL/JPAlklbW8jzV9hcX2rvuogmfQ9VhIX1ahwgBr
H+lexjMwGXLYMRahQkZU+LBxTyM07qRQSpeq0EqYce2brEb4zZOlpdYrkeNy
q5Tp1gh5+72DHp5R4g+rDkVFqRsgtsTZ3NhNiaYr9GmOvAYIeWFDpY0pMJ1O
S94d1ACCfyYLKisUGBj2uEawoAESzj6NN0lQ4LJ32SaQiUDLNj+40EuBxr+6
CmeWINDTp9mhxgq883Yua4YvhoqCalF/wUvU+wg/s6hi8PTqsDy5+SWafeBt
8K4WwaSOhT1SObp0zsZV7xSBZ9n5d8JEOXbfLLl7dage+POPFCVbyxEX7Znq
y6kHm63NzptEbRjPDp6YcaiHc4YyX8OJNqQb8ff2ttXBwHorita8DQPPblc1
JNeBU23ASLhEhqx5g1Y/2daBx8ZIu8o0GV6cFYwPSWvBZYNdeKSrDPOqSuvj
0mphtem1LZxhKWpjonZo6LXALLsjVJZKsZkrbFk8SoDC8r5tDUuKoUpO+qXb
BAwUd0962kvx2Zozy1ceIuCebi3H3k6KKWt9D4xEEKA78PXfCylSTE892igO
J+DwY8eibhsp9iy9YpZwkIC5QXbSBQspanILT8lDCEhh+Be3LZMijxMcXRhE
gIXvW0nOJxILdV/y/D0JeBGXmnvaQOLy0Ykb9gwCBjcvSIzWkxgyZ1Rr2EzA
dyve3dv2kcRc1vuzTzYRkLnSpnh6hkStzrHK0ZUAjVPO2PFxEpX6eGtzGgFB
V+gkc4zEXezt389QCbi0P0K2fZREcp/6L8U6AvIzLTzXDZPo/kuU33V7AroL
vuW/HiRRUhH7xNSWgAcBoZlyNYn36UKXcWsCMnwu54vfkOgymtjSakWAmis0
uzNAomHnj4l5FgR8yMzL+LmfxESPqrQ4cwJsdxSt4vaR6CwOLdu1hoDsaEVT
Ui+J4ZLITxtXE5CQ4lQU3UMi1U500nQVAf8CKDeHrQ==
         "]]}, Annotation[#, "Charting`Private`Tag$409885#1"]& ], 
      TagBox[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         FaceForm[
          Opacity[0.3]], 
         RGBColor[0.647624, 0.37816, 0.614037]], 
        LineBox[CompressedData["
1:eJwVj2k41AkAh4WVkm3TRmEj2VyN0g4xix8lZzZRS/FUji0pXdplk9TWyqiU
zmc6nidHlC2rQ6Vaq+1y/Geaw/znMMOYceQYM2EcY8au/fB73i/vh/e3JGl/
9E+GBgYGkdP7n6FtVpzMtWqEWhWHx2zRg3umwE3hq0Zio8aSvV6Pe+3BDcle
apQ8nQhMCtDDWSh1LHZRQ/S02eOtkx5hptumNF+pMWzl+WbfmA61gt7iz29V
mMkfpo0xdHA2z5zxykaFRGXUaF7vJGpH4+ePDinh3pVJk1dosf3hN4uref3I
eUJ/lL5hHFONfr6Ddn1w2R5LNTo8CruNzU+ySj/hZK+fJ7V9BIWG/JuRHj1o
CaYGROwYhj27fu1SbReiRAPh3k5D6CaDxTcaOzFg4XqtUqfGEZ81eeyXCmxl
Rx2116jgcmVrnLdAjq4PDOpQ6CAiTBvr7mg6UEWbbMmqHIDKwPqLas8OyMZE
NrIN/agPehk3my7DFr0rhW3bB+PjKVkZL9pRfMQsOkf1CY1HNQmsS21IDDq5
IFXdg4T6D4L76VL4diyIrRnpRufj3Wf+TpZgc2rG3uvzu3FbYnZXl9OKMvd6
Qh3dhfwMi/sVV8XYcsxx4vbFTsxd3LVawhThtffoIxOlAqMbbS85GImwynrx
t3NCFDj0z0LV/TAhJncpnqFajhqO+cGyCgEM/FzrIihyzItezhIYCtCd+J4m
vtsBupO5JvwQiU1xI6Vh07+cmr8uuzDAx28TaxzbmmQofbSPW5XMx9tFAyNp
22QIvEjzN+xvgVRyNTx1qh1PcuO9wve3IKXhtLHy+3aIa0qu7NbxcHp9K90w
vw3Dzu4hf17lwTbQpcGrV4qP9r88aKHwsHPwVYpZsBST+QvpNWwuPC+HzSms
keBLGTvywq9cVL8bHKp2l8BYIWjbaMeFn2Phg6TSVsSyYjO6WRw0z6ALCpxa
4d8TRjmfzYEw/n1WToUY5eK+XBsPDrSMqFWxnmLkOLgkWfSzYZTQHeLWJALj
xEWCWsJGUMi4t2yrCKl/rEtV7WCjtNluRcKYEFq3JuG/tmy4FZwTjJwXonIg
rqm/9iMOK05oy9yFiExxW9cX/BGSp8cnUgQCiJS8MBaLhQn2JGvnUQGKltys
q0tigfup6t4dVwHKaS2KNB0TfWnly2KkJILl2cd9ipjoWWkTu/csifQouvX1
lUwse53vdmUtiSNlFOlndyZk8YfzNq8h8SygTxpGYcLB6948y0ASjvpDDK0L
E3M31D+/5k+iytNjbNtSJg7c2B56y4dEjCMZ8J0lE9Qu/+SHK0jkDabfnaUj
oMtI8tLbkJj64UeL3VoCu2IMT72xJtEbffZ5wzgB8+Isg4JFJLLVFbX5GgKS
5S9+t7IicXDVnHNmqmn//Pp6qsV0X9TUHls5AesPBf2ZpiQipkwv58oIBE04
LAmcSWKFPntM3kbAyEN4arYJCQYj8UBlK4G5sXvIW0YkODqGsy+fQLiJ+vb7
KT4sFZtdi3kElEq34CI9HwEHZ+4y4RLgLnNelKDjwzZ7YRGHRaD6Z+/QoQk+
BlN3HFvNnO6r8Cn7a5wP6/a95beaCfg/5lHoY3wUnvOYZdxEgHis69w0ygfN
saQ8rYFA7rvKRnsNH/8B+2KErg==
         "]]}, Annotation[#, "Charting`Private`Tag$409885#1"]& ], 
      TagBox[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         FaceForm[
          Opacity[0.3]], 
         RGBColor[0.571589, 0.586483, 0.]], 
        LineBox[CompressedData["
1:eJwVz3k4lAkABvBhaWaylbOU1iqpzBCKetBpNxWp3SRqihItk+2y0bGq0WlJ
pUMiaXSsVT1iCxXvN5j5Zoa5DAaNGoOJcXcoHY+d/eN93uf33/vOiNy7IdqY
QqEEGfJ/x6zVh1eWDsOhZ8WvX9boodkZPhqZMYzSLYctCu30iIpLDpi6ZxgX
pyuMrw304GfalI1n5g5DvvypUpvZg38e+Ah+/HsIFJru+tBIN9iRRzUVVwbB
aRksedv2Bk0HZltu0vahU8NImuygw2by/oo9vj1w/jTGaC/qwCnXSx65Lzpx
NWBJckCKBkX7TSglK7V4LJFdtWS3wSp+oOS3TA1CCU6InaIVqzwLMpYlvMKg
TB3of7cZ9eYdBx8fUiPM33Ohi4kK3KZ5HElpKyytr8TsPN+ILvUpbd+aFrxZ
NO0GLbQBQt+PohOzm/HB6NHavq1KOHKoi09Yq5Df18bk7q2HP2tMZ+vZhLh7
ndZDhQqYH9oSZrSvEaLitPUWFAVsywYPRzxuwAf3yg0hYXKka88695o3oP+X
W3OOX5XBu/r6MXq8El/13XXrj0nhkSGK1XfV4zMjv/33UxKIZ2bN+BZXjzhl
i9zpUR2CnzQMjL5T4NtS4+x7qloE3/6kiU5VgPfe2zzQvhary4YV9jMV6FEv
u1u1U4z+ekbRKE+OO+4el5PLRZhKS8ij7pHDq5yXNDpLhAjvI++4tnKkLh+u
/C5dCDvqw3Fh2TKMSZj5eXQh9q1b+DTeXIZtkT6B9hdI7HZRMUyTpRjjZRZy
LUjMed+ezjSRIurVyRAdVwCoKb6yZAl4B1RMbw8B9K83x20aL0F7a6AZh+RD
UsNdv/FWHWghCW/LY/k4H+rPfuBeh2YvfZaWxoc9K3tkkrQWeeojF/8trsFa
kwWXEvfXwudZm3vnjhq4OE1as9iiFh6sY7NMJ9bgz5HYPufnYsjLpGV21dVw
lfDcbu8Q4/rRo+UBB6vh1hucv8lCjM6Ahauy3arRmOzdfpYvwoQ/euJ1/VWI
kO7KYyWI4KBT6cILqsBIl3Kd3USIjEnJbNhdhZP+q2v5nUJYZmU+ucmsAuf4
e3Z4rhBePh+D+gd4EAftu9YdLsRq9pKcwDIeWG3u6u3ThWB3xaTZHuchZK5M
GaAhsWB+tjknkIe0O3V8t/skmldEuJybxoO0IzV81m4SwdTtD6e9IbDKschY
4Ukitm0llVtGYNS630y7gMSNQ+4VjaUEuio2er6bT4LHVKXTDTYrP6e18SAx
8cOy0/ufEGjtryrZ6koiUSGv8CsmoLNLchxyImGblxSmLySgUQ9Q500h4UWP
p627RcAiYX6P32QShXyF8+lcAjEdNd2hNiTo8U67Xtwk4FD5zC/ZisSV5xlu
zBwC9AmMHc2TSIDXZDI+i8DMl1Z+f9FIfL2YUVKXQWC84/emt6kkWCkhHFOD
04K6ukrHkZj6uiB26SXDH4m9kc6EhKyiP6XoAgGhzUDOT0Yk3pp60q6lGWzm
uo5FMey9ryyQpRLI7bX5IX5MgOaX9dF0g2vq66zyvwmwld/ikpRCIJJzwff5
VwGMvFWLSs8RmJLYeUL5RYDJ7fbbhs8SUIr5Hb2fBSiOKsxhGpxy2TXKxOAh
duJI9BkC/wHjTLyb
         "]]}, Annotation[#, "Charting`Private`Tag$409885#1"]& ]}}, {
    DisplayFunction -> Identity, Axes -> {True, True}, AxesLabel -> {
       FormBox[
        SubscriptBox["x", "l1"], TraditionalForm], 
       FormBox[
        SubscriptBox["x", "l2"], TraditionalForm]}, AxesOrigin -> {0, 0}, 
     DisplayFunction :> Identity, FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], Method -> {"ScalingFunctions" -> None}, 
     PlotRange -> {{-1.4562354713499976`, 
      1.348511375453917}, {-1.8544015928260364`, 1.8343079486089255`}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.05], 
        Scaled[0.05]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
       SubscriptBox["x", "1"], 
       SubscriptBox["x", "2"], 
       SubscriptBox["x", "3"], 
       SubscriptBox["x", "4"], 
       SubscriptBox["x", "5"], 
       SubscriptBox["x", "6"], 
       SubscriptBox["x", "7"], 
       SubscriptBox["x", "8"], 
       SubscriptBox["x", "9"], 
       SubscriptBox["x", "10"]}, "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.368417, 0.506779, 0.709798]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.368417, 0.506779, 0.709798]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.880722, 0.611041, 0.142051]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.880722, 0.611041, 0.142051]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.560181, 0.691569, 0.194885]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.560181, 0.691569, 0.194885]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.922526, 0.385626, 0.209179]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.922526, 0.385626, 0.209179]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.528488, 0.470624, 0.701351]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.528488, 0.470624, 0.701351]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}, {
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.772079, 0.431554, 0.102387]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.772079, 0.431554, 0.102387]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #6}, {
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.363898, 0.618501, 0.782349]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.363898, 0.618501, 0.782349]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #7}, {
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[1, 0.75, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[1, 0.75, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #8}, {
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.647624, 0.37816, 0.614037]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.647624, 0.37816, 0.614037]], {}}}, AspectRatio -> 
                    Full, ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #9}, {
                   GraphicsBox[{{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.571589, 0.586483, 0.]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[None], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    FaceForm[
                    Opacity[0.3]], 
                    RGBColor[0.571589, 0.586483, 0.]], {}}}, AspectRatio -> 
                    Full, ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #10}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.922526`", ",", "0.385626`", ",", "0.209179`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.3523253333333333, 0.3137493333333333, 
                    0.46756733333333333`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.528488`", ",", "0.470624`", ",", "0.701351`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.528488, 0.470624, 0.701351]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.528488, 0.470624, 0.701351], Editable -> False,
                     Selectable -> False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.5147193333333333, 0.28770266666666666`, 
                    0.06825800000000001], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.772079`", ",", "0.431554`", ",", "0.102387`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.772079, 0.431554, 0.102387]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.772079, 0.431554, 0.102387], Editable -> False,
                     Selectable -> False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.24259866666666668`, 0.412334, 0.521566], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.363898`", ",", "0.618501`", ",", "0.782349`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.363898, 0.618501, 0.782349]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.363898, 0.618501, 0.782349], Editable -> False,
                     Selectable -> False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0.75, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0.5, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0.75`", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0.75, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0.75, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.647624, 0.37816, 0.614037], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.4317493333333333, 0.2521066666666667, 
                    0.40935800000000006`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.647624`", ",", "0.37816`", ",", "0.614037`"}], 
                    "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.647624, 0.37816, 0.614037]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.647624, 0.37816, 0.614037], Editable -> False, 
                    Selectable -> False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", "None", "]"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FaceForm", "[", 
                    RowBox[{"Opacity", "[", "0.3`", "]"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.571589, 0.586483, 0.], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.38105933333333336`, 0.39098866666666665`, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.571589`", ",", "0.586483`", ",", "0.`"}], 
                    "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.571589, 0.586483, 0.]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.571589, 0.586483, 0.], Editable -> False, 
                    Selectable -> False]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, ",", #7, 
               ",", #8, ",", #9, ",", #10}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.934709964572298*^9, 3.934710145366971*^9, 3.9347103572556267`*^9, 
   3.934710525840087*^9, {3.9347105752002826`*^9, 3.934710588418401*^9}, {
   3.934710623918949*^9, 3.9347107861758237`*^9}, 3.934710831304825*^9, {
   3.9347119493263135`*^9, 3.9347119592302184`*^9}, {3.9347124273274612`*^9, 
   3.93471243742222*^9}, 3.934712483144391*^9, 3.934939973599613*^9, {
   3.9349400577856283`*^9, 3.934940071096784*^9}, {3.934940111917838*^9, 
   3.9349401587504196`*^9}, 3.9349401933281803`*^9, {3.9349404448665867`*^9, 
   3.93494046534901*^9}, 3.9349405070731845`*^9, 3.9349405938074007`*^9, {
   3.93494076835645*^9, 3.9349407849413533`*^9}, 3.934940889323543*^9, {
   3.934957227385751*^9, 3.934957248798847*^9}, 3.9349572938647313`*^9, 
   3.9351224963173676`*^9, {3.935122582482724*^9, 3.9351226588408413`*^9}, 
   3.9351236998740425`*^9, {3.9351238044060316`*^9, 3.9351238328308926`*^9}, 
   3.9351242215692315`*^9, {3.9351249036249475`*^9, 3.9351249230578737`*^9}, 
   3.935125902286947*^9, 3.935126268178122*^9, {3.935126504885788*^9, 
   3.9351265183357277`*^9}, {3.935126601659727*^9, 3.935126629512503*^9}, 
   3.9351267262710476`*^9, {3.9351268162773323`*^9, 3.935126889041336*^9}, 
   3.9351269236477966`*^9, 3.9351269783766804`*^9, 3.935137119264868*^9, 
   3.9351377632624245`*^9, {3.9351380609207044`*^9, 3.935138080409011*^9}, 
   3.9351382398405027`*^9, 3.935138286294491*^9, 3.9351383258332663`*^9, 
   3.9351383765597887`*^9, 3.93513846157363*^9, {3.9351385296483502`*^9, 
   3.9351385577897635`*^9}, 3.9351387512343025`*^9, {3.935138922634325*^9, 
   3.935138948031819*^9}, {3.9351390018156796`*^9, 3.9351390208142624`*^9}, {
   3.9351390735661554`*^9, 3.9351391358958173`*^9}, 3.935139400672059*^9, {
   3.935139431125825*^9, 3.93513944038282*^9}, 3.935139483426948*^9, 
   3.935139521404443*^9, 3.935139626849551*^9, 3.935139669140173*^9, 
   3.935139929949813*^9, 3.935140208006725*^9, {3.9351404394434133`*^9, 
   3.93514045167165*^9}, 3.9351405049919405`*^9, 3.9351405475813985`*^9, 
   3.935140888267688*^9, {3.9351409227675314`*^9, 3.9351410007083073`*^9}, 
   3.935141238124132*^9, {3.935141304588443*^9, 3.93514140790219*^9}, {
   3.935141570665032*^9, 3.9351415861681547`*^9}, {3.935141632884594*^9, 
   3.935141680041023*^9}, {3.9351483527669373`*^9, 3.93514837692268*^9}, 
   3.9351485889189205`*^9, {3.9351486566048203`*^9, 3.935148671448105*^9}, 
   3.9351487863363066`*^9, {3.9351489577246275`*^9, 3.935148984192692*^9}, {
   3.9351490283161397`*^9, 3.9351490457542667`*^9}, {3.9351492829993315`*^9, 
   3.93514934934157*^9}, 3.9351494105750647`*^9, 3.9351494649333954`*^9, 
   3.935149509603841*^9, 3.9351495688686876`*^9, 3.935149641538968*^9, 
   3.9351496823504972`*^9, {3.9351497376317644`*^9, 3.9351497542252965`*^9}, {
   3.9351499784064693`*^9, 3.935150001720211*^9}, 3.935150161420121*^9, {
   3.9351501932474995`*^9, 3.935150212971574*^9}, {3.935150304010968*^9, 
   3.935150360484048*^9}, {3.935150574333577*^9, 3.935150651708309*^9}, {
   3.935150704234069*^9, 3.935150733956696*^9}, 3.9351801557190733`*^9, {
   3.935180468054783*^9, 3.93518048126642*^9}, 3.9351806063033023`*^9, {
   3.935180847805617*^9, 3.9351808541616173`*^9}, 3.9351815457783504`*^9, 
   3.93518163640851*^9},
 CellLabel->
  "Out[287]=",ExpressionUUID->"9a3885f6-4a78-4b01-8bab-f4705b7f3efc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Export", "[", 
  RowBox[{"\"\<D:/attn_dim2_case2_attn1.pdf\>\"", ",", "matrixplot1"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<D:/attn_dim2_case2_attn2.pdf\>\"", ",", "matrixplot2"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<D:/graphplot_dim2_case2.pdf\>\"", ",", "graphplot"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.935140580594578*^9, 3.935140584488713*^9}, {
  3.9351406322883654`*^9, 3.935140725901509*^9}, {3.9351414291577234`*^9, 
  3.935141434561124*^9}, {3.935141697878625*^9, 3.935141702014388*^9}, {
  3.9351503726820345`*^9, 3.9351504355085583`*^9}, {3.935150748913121*^9, 
  3.9351507527526083`*^9}},
 CellLabel->
  "In[795]:=",ExpressionUUID->"cc272b65-f0d0-4646-9924-004d3a6f7e78"],

Cell[BoxData["\<\"D:/attn_dim2_case2_attn1.pdf\"\>"], "Output",
 CellChangeTimes->{3.935140679239743*^9, 3.93514072810759*^9, 
  3.935141014293955*^9, 3.935141436616349*^9, 3.9351417032752247`*^9, 
  3.9351504477783394`*^9, 3.9351507539555736`*^9},
 CellLabel->
  "Out[795]=",ExpressionUUID->"d7c26458-5525-4887-889b-6fb206508610"],

Cell[BoxData["\<\"D:/attn_dim2_case2_attn2.pdf\"\>"], "Output",
 CellChangeTimes->{3.935140679239743*^9, 3.93514072810759*^9, 
  3.935141014293955*^9, 3.935141436616349*^9, 3.9351417032752247`*^9, 
  3.9351504477783394`*^9, 3.9351507543878098`*^9},
 CellLabel->
  "Out[796]=",ExpressionUUID->"6fc5c9ba-6f25-4b60-ad94-b72864c001a7"],

Cell[BoxData["\<\"D:/graphplot_dim2_case2.pdf\"\>"], "Output",
 CellChangeTimes->{3.935140679239743*^9, 3.93514072810759*^9, 
  3.935141014293955*^9, 3.935141436616349*^9, 3.9351417032752247`*^9, 
  3.9351504477783394`*^9, 3.935150754873412*^9},
 CellLabel->
  "Out[797]=",ExpressionUUID->"90a7bc39-d7ad-4325-bd0a-d75d4d40ae1e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"animation", " ", "plot", " ", "the", " ", 
    RowBox[{"tokens", "'"}], " ", 
    RowBox[{"trajectory", " ", "--"}], " ", "the", " ", "solution", " ", "of",
     " ", "the", " ", "system"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"endpoint", "=", "5"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"functions", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"sol", "[", 
           RowBox[{"[", "l", "]"}], "]"}], "[", "t", "]"}], ",", 
         RowBox[{
          RowBox[{"sol", "[", 
           RowBox[{"[", 
            RowBox[{"l", "+", "L"}], "]"}], "]"}], "[", "t", "]"}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "L"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"legends", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       SubscriptBox["x", "l"], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "L"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"graphplot", "=", 
    RowBox[{"Animate", "[", 
     RowBox[{
      RowBox[{"ParametricPlot", "[", 
       RowBox[{"functions", ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0", ",", "T"}], "}"}], ",", 
        RowBox[{"PlotLegends", "\[Rule]", "legends"}], ",", 
        RowBox[{"AxesLabel", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"t", ",", "x"}], "}"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"T", ",", "0", ",", "endpoint"}], "}"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9347106012637177`*^9, 3.934710607668413*^9}, {
   3.9347108443582697`*^9, 3.9347108451081305`*^9}, {3.9347119234338317`*^9, 
   3.9347119280340548`*^9}, {3.9347119709681187`*^9, 3.93471197583207*^9}, 
   3.9349399942204933`*^9, {3.935180758377138*^9, 3.935180826199749*^9}, {
   3.9351808667758093`*^9, 3.9351809057494936`*^9}, 3.9351816023413954`*^9},
 CellLabel->
  "In[288]:=",ExpressionUUID->"b2480cb0-5b31-45a7-8b6c-c5282a966fce"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`T$$ = 4.6785759925842285`, Typeset`show$$ = 
    True, Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`T$$], 0, 5}}, Typeset`size$$ = {390., {213., 219.}}, 
    Typeset`update$$ = 0, Typeset`initDone$$, Typeset`skipInitDone$$ = 
    True, $CellContext`T$411820$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`T$$ = 0}, 
      "ControllerVariables" :> {
        Hold[$CellContext`T$$, $CellContext`T$411820$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> 
      ParametricPlot[$CellContext`functions, {$CellContext`t, 
         0, $CellContext`T$$}, PlotLegends -> $CellContext`legends, 
        AxesLabel -> {$CellContext`t, $CellContext`x}], 
      "Specifications" :> {{$CellContext`T$$, 0, 5, 
         AppearanceElements -> {
          "ProgressSlider", "PlayPauseButton", "FasterSlowerButtons", 
           "DirectionButton"}}}, 
      "Options" :> {
       ControlType -> Animator, AppearanceElements -> None, DefaultBaseStyle -> 
        "Animate", DefaultLabelStyle -> "AnimateLabel", SynchronousUpdating -> 
        True, ShrinkingDelay -> 10.}, "DefaultOptions" :> {}],
     ImageSizeCache->{441., {252., 258.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Animate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{3.9351809087923183`*^9, 3.9351815578781185`*^9, 
  3.9351816033606863`*^9, 3.9351816434235353`*^9},
 CellLabel->
  "Out[291]=",ExpressionUUID->"df4c1fd4-aa47-45fe-915b-3278708b89e3"]
}, Open  ]]
}, Closed]]
},
WindowSize->{1280, 629},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"11.3 for Microsoft Windows (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 200, 3, 28, "Input",ExpressionUUID->"86814f54-c426-49db-8deb-f9df5a3045d7"],
Cell[CellGroupData[{
Cell[783, 27, 236, 4, 67, "Section",ExpressionUUID->"770b0bae-58f4-48b2-9a8a-b0cf4cbe4fd2"],
Cell[CellGroupData[{
Cell[1044, 35, 13409, 376, 14246, "Input",ExpressionUUID->"83089b1c-9e7a-4422-86e4-82e3b904866f"],
Cell[14456, 413, 385, 7, 531, "Output",ExpressionUUID->"5f313e35-d859-45a8-97b1-db7d825e59cc"],
Cell[14844, 422, 368, 6, 531, "Output",ExpressionUUID->"a023b9da-014b-42c3-8278-fe657daba61e"],
Cell[15215, 430, 1377, 33, 1575, "Output",ExpressionUUID->"4020379a-71ab-474d-a14b-9a10b762ee59"],
Cell[16595, 465, 32865, 628, 3906, "Output",ExpressionUUID->"01d5745f-4b9b-4500-ba8b-32229e8d0311"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49497, 1098, 1437, 35, 1455, "Input",ExpressionUUID->"c42d814c-a334-441b-a7d4-b999128a34f3"],
Cell[50937, 1135, 2531, 51, 5391, "Output",ExpressionUUID->"8f4490e7-3506-480f-8615-65bae0ca929d"]
}, Open  ]],
Cell[53483, 1189, 306, 5, 464, "Input",ExpressionUUID->"6b177792-6f56-47c9-8e3c-d48d124a0973"]
}, Closed]],
Cell[CellGroupData[{
Cell[53826, 1199, 286, 4, 53, "Section",ExpressionUUID->"c7eddc92-306b-4b1c-a600-527191f46572"],
Cell[CellGroupData[{
Cell[54137, 1207, 25545, 702, 2243, "Input",ExpressionUUID->"61b311b5-7044-4568-aaa9-0ad567d2432a"],
Cell[79685, 1911, 1072, 16, 58, "Output",ExpressionUUID->"de9c13be-282e-4f74-a982-3df3b1b02ae9"],
Cell[80760, 1929, 1088, 17, 58, "Output",ExpressionUUID->"0aa623f1-092e-447b-be63-5e62df1d46a6"],
Cell[81851, 1948, 2229, 43, 252, "Output",ExpressionUUID->"f08c1c08-c3b8-4911-84c4-893ed8af000d"],
Cell[84083, 1993, 3134, 61, 711, "Output",ExpressionUUID->"ca3f5bc7-875f-4c6b-9182-48d46f7ee30b"],
Cell[87220, 2056, 38717, 756, 440, "Output",ExpressionUUID->"7a7c424f-d9b8-4390-af21-d86536565cb2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125974, 2817, 1794, 41, 156, "Input",ExpressionUUID->"a0b8f5b9-7c8b-4e9f-be43-001aa8ffb4ee"],
Cell[127771, 2860, 2953, 59, 558, "Output",ExpressionUUID->"1bf39e9a-8182-46d0-a139-dd1921b8b1c7"]
}, Open  ]],
Cell[130739, 2922, 2642, 69, 261, "Input",ExpressionUUID->"34f57226-bb05-46bf-8d64-a20eb8dcf71a"],
Cell[CellGroupData[{
Cell[133406, 2995, 641, 14, 49, "Input",ExpressionUUID->"0fa60127-3dc9-4b2e-809d-a8dfa964fbf1"],
Cell[134050, 3011, 17482, 346, 714, "Output",ExpressionUUID->"37c439c4-4f74-4587-883d-7a04b953e5eb"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[151581, 3363, 337, 5, 53, "Section",ExpressionUUID->"d90a2fb3-8b9c-4002-9cd9-6b175d094cb0"],
Cell[151921, 3370, 130, 3, 29, "Input",ExpressionUUID->"18195cc9-b2d6-401b-90c9-25068dc71387"],
Cell[CellGroupData[{
Cell[152076, 3377, 15286, 380, 1113, "Input",ExpressionUUID->"30df34c6-d36e-4627-97e9-3889f6671262"],
Cell[167365, 3759, 2464, 35, 33, "Output",ExpressionUUID->"9e465b3b-ccb8-4a7d-ad97-7574b2c4ffe1"],
Cell[169832, 3796, 2498, 36, 33, "Output",ExpressionUUID->"28f825cb-f686-46cf-bf39-d954be4080a4"],
Cell[172333, 3834, 2480, 35, 33, "Output",ExpressionUUID->"b06929df-51f3-45b5-8ee6-ebdf11e3c211"],
Cell[174816, 3871, 2483, 35, 33, "Output",ExpressionUUID->"2ad6f416-ecd4-4a3f-af29-b5d2998c1289"],
Cell[177302, 3908, 2881, 47, 33, "Output",ExpressionUUID->"a43cb9c2-baa1-4896-a687-550465b3f2e5"],
Cell[180186, 3957, 3815, 77, 54, "Output",ExpressionUUID->"35250d83-93e0-4509-9e8a-6f242acb2013"],
Cell[184004, 4036, 21326, 403, 377, "Output",ExpressionUUID->"de57530d-780c-4141-88cd-5822fbe79252"],
Cell[205333, 4441, 65893, 1269, 248, "Output",ExpressionUUID->"7c139dd5-9492-4cb2-9aba-b02af205243d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[271263, 5715, 541, 11, 51, "Input",ExpressionUUID->"9395ddbb-a900-4b4b-8d4a-55fbf83ff09a"],
Cell[271807, 5728, 270, 4, 33, "Output",ExpressionUUID->"48a354ed-0ba0-41bb-963d-6de6f97c8fec"],
Cell[272080, 5734, 275, 4, 33, "Output",ExpressionUUID->"81759a9a-ae24-46d3-ba01-faa9f4f65846"]
}, Open  ]],
Cell[CellGroupData[{
Cell[272392, 5743, 1801, 47, 113, "Input",ExpressionUUID->"7cb5f7f8-c78f-4d86-bc17-10b2c9d29dff"],
Cell[274196, 5792, 2486, 48, 325, "Output",ExpressionUUID->"bb0294c6-c3ec-46d9-b152-5769b6ae5320"]
}, Open  ]],
Cell[276697, 5843, 2642, 69, 154, "Input",ExpressionUUID->"cfb4b941-fd8c-408f-ba65-1d9a00d498b1"],
Cell[CellGroupData[{
Cell[279364, 5916, 641, 14, 49, "Input",ExpressionUUID->"d6d6d270-120d-497c-a3f9-0a0e91eecb1b"],
Cell[280008, 5932, 17482, 346, 714, "Output",ExpressionUUID->"125e9ee8-c66e-4e29-aab6-c1df40247db2"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[297539, 6284, 282, 4, 53, "Section",ExpressionUUID->"b317f7df-30ae-4cb5-be7c-7b6c6822a2e1"],
Cell[CellGroupData[{
Cell[297846, 6292, 29901, 838, 20224, "Input",ExpressionUUID->"aebeb2b4-1241-45e8-a9ce-411f9fb1a547"],
Cell[327750, 7132, 1358, 35, 1008, "Output",ExpressionUUID->"233bd3fa-1de7-4216-b964-80730e9dc2b6"],
Cell[329111, 7169, 1351, 35, 1008, "Output",ExpressionUUID->"38b4c4cc-6fe1-439d-a868-25a6993f47db"],
Cell[330465, 7206, 26202, 512, 4805, "Output",ExpressionUUID->"e3070477-262e-483b-8f72-28dfa6782e1e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[356704, 7723, 1989, 50, 931, "Input",ExpressionUUID->"ab85670a-e18e-4427-a70f-1c7116c4c3e7"],
Cell[358696, 7775, 2855, 57, 5995, "Output",ExpressionUUID->"120f98eb-e7a6-4f8c-9436-f2c6de26fe38"]
}, Open  ]],
Cell[361566, 7835, 306, 5, 298, "Input",ExpressionUUID->"98c3ca16-933f-44ae-9780-497bc19dac79"]
}, Closed]],
Cell[CellGroupData[{
Cell[361909, 7845, 331, 5, 53, "Section",ExpressionUUID->"aef65286-b2af-4584-bed9-ff9d1bb7db40"],
Cell[CellGroupData[{
Cell[362265, 7854, 51016, 1439, 6425, "Input",ExpressionUUID->"df362976-0871-4109-a711-6474eb21b1c8"],
Cell[413284, 9295, 515, 12, 40, "Message",ExpressionUUID->"d69d8d47-063e-4e9d-ba92-55a43617fcb4"],
Cell[413802, 9309, 520, 11, 40, "Message",ExpressionUUID->"236e41b6-9d50-41bf-8a1a-a806059aedfe"],
Cell[414325, 9322, 520, 11, 40, "Message",ExpressionUUID->"4b419593-8087-4662-93aa-d444c9fa557b"],
Cell[414848, 9335, 520, 11, 40, "Message",ExpressionUUID->"45d7241f-4c96-4b6c-9b5f-0f4de124e950"],
Cell[415371, 9348, 518, 11, 40, "Message",ExpressionUUID->"76cf9fe7-664e-48eb-b8a8-c53538d304dc"],
Cell[415892, 9361, 374, 9, 40, "Message",ExpressionUUID->"2233afca-a8db-4eac-a6ef-ead6a98a2862"],
Cell[416269, 9372, 541, 12, 51, "Message",ExpressionUUID->"b3e046f0-537a-4576-a28f-37f660419415"],
Cell[416813, 9386, 374, 9, 40, "Message",ExpressionUUID->"398cfec7-9e98-4f79-880e-9eb5fe882f97"],
Cell[417190, 9397, 541, 12, 51, "Message",ExpressionUUID->"9f388599-e25c-4195-8fff-c0c89f9f224e"],
Cell[417734, 9411, 539, 12, 51, "Message",ExpressionUUID->"8d2b4507-300b-446e-8421-7dc2a02232bb"],
Cell[418276, 9425, 502, 11, 40, "Message",ExpressionUUID->"12967bf7-aef2-42a6-a5c4-5cb0d56aa867"],
Cell[418781, 9438, 376, 9, 40, "Message",ExpressionUUID->"4fe79e1c-31da-4f41-b2ba-d9a48659ceb8"],
Cell[419160, 9449, 501, 11, 40, "Message",ExpressionUUID->"6671204a-065b-4606-85d0-9c404d1c0912"],
Cell[419664, 9462, 1612, 37, 243, "Output",ExpressionUUID->"4192d1db-20dd-4459-b1c6-3c7f5a335dc8"],
Cell[421279, 9501, 518, 11, 40, "Message",ExpressionUUID->"fa6dcd03-5af1-441d-81b4-d2ee830bcd82"],
Cell[421800, 9514, 520, 11, 40, "Message",ExpressionUUID->"1f508c5b-af70-40ca-96f1-4674601da18d"],
Cell[422323, 9527, 518, 11, 40, "Message",ExpressionUUID->"a06dbe27-2586-433e-9eeb-ad5228150fe1"],
Cell[422844, 9540, 516, 11, 40, "Message",ExpressionUUID->"35eb6483-02e5-41cd-b65f-14b018126907"],
Cell[423363, 9553, 374, 9, 40, "Message",ExpressionUUID->"3543bc80-b41f-481e-b97a-8313f4476f1d"],
Cell[423740, 9564, 539, 12, 51, "Message",ExpressionUUID->"c6f8a70c-53ad-4bef-84c7-2eb003ccc7af"],
Cell[424282, 9578, 373, 9, 40, "Message",ExpressionUUID->"55365de7-9b8d-4c58-95dc-7795cd201d9a"],
Cell[424658, 9589, 541, 12, 51, "Message",ExpressionUUID->"3a36e7d0-3826-4eca-a4f4-5c48796f6660"],
Cell[425202, 9603, 541, 12, 51, "Message",ExpressionUUID->"00163167-41af-457e-8e46-dd099103477b"],
Cell[425746, 9617, 502, 11, 40, "Message",ExpressionUUID->"7e31a411-44e4-4fd8-a54f-bc52d0b84e27"],
Cell[426251, 9630, 376, 9, 40, "Message",ExpressionUUID->"dffb905f-56e6-46e8-bbab-1525bea5b9bf"],
Cell[426630, 9641, 501, 11, 40, "Message",ExpressionUUID->"60d7e427-93c3-4b79-956a-09a8c85ac8e9"],
Cell[427134, 9654, 1610, 37, 243, "Output",ExpressionUUID->"53420858-5636-4c09-a3a4-30f59b45be21"],
Cell[428747, 9693, 37755, 733, 546, "Output",ExpressionUUID->"94edd7a9-f6a5-44f3-9485-efc8d567fb9b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[466539, 10431, 2490, 60, 244, "Input",ExpressionUUID->"5cfb305d-c331-49f9-8c9b-c4194ed9784f"],
Cell[469032, 10493, 3330, 65, 433, "Output",ExpressionUUID->"a6f30c4e-8e9c-487e-bc53-5ccee48db698"]
}, Open  ]],
Cell[472377, 10561, 306, 5, 54, "Input",ExpressionUUID->"2103ef1c-69f7-4611-8fda-979c1a5806bf"]
}, Closed]],
Cell[CellGroupData[{
Cell[472720, 10571, 438, 6, 53, "Section",ExpressionUUID->"6fe3d8aa-5d7f-44b3-91a1-e0759dbbceba"],
Cell[473161, 10579, 146, 2, 28, "Input",ExpressionUUID->"cf45bb98-786f-4013-9d4f-fd8964b96fc2"],
Cell[CellGroupData[{
Cell[473332, 10585, 33696, 857, 1797, "Input",ExpressionUUID->"9a21c1da-fcc7-46ac-8c86-3f0e5b853570"],
Cell[507031, 11444, 3365, 47, 32, "Output",ExpressionUUID->"97d10f37-39fc-42fa-b574-fac208600fc5"],
Cell[510399, 11493, 3585, 55, 32, "Output",ExpressionUUID->"6159aea3-8b41-48d0-93b3-c1c1b4fe0854"],
Cell[513987, 11550, 3663, 57, 32, "Output",ExpressionUUID->"d6d79f1a-ebe0-4675-9663-69e67bf55c80"],
Cell[517653, 11609, 3382, 47, 32, "Output",ExpressionUUID->"4478fda9-7642-42c8-aceb-7d130c905849"],
Cell[521038, 11658, 4771, 89, 52, "Output",ExpressionUUID->"cdc4c763-32f5-43da-b7c3-47695a244e54"],
Cell[525812, 11749, 6791, 162, 71, "Output",ExpressionUUID->"62268068-f130-4856-ada4-440b49d30723"],
Cell[532606, 11913, 22189, 414, 380, "Output",ExpressionUUID->"5fe3304f-4bc6-4d15-bd27-f7d4318764aa"],
Cell[554798, 12329, 22182, 414, 380, "Output",ExpressionUUID->"bf5adca6-8429-41a5-956f-b66067108e6d"],
Cell[576983, 12745, 66351, 1264, 451, "Output",ExpressionUUID->"9a3885f6-4a78-4b01-8bab-f4705b7f3efc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[643371, 14014, 792, 16, 67, "Input",ExpressionUUID->"cc272b65-f0d0-4646-9924-004d3a6f7e78"],
Cell[644166, 14032, 331, 5, 32, "Output",ExpressionUUID->"d7c26458-5525-4887-889b-6fb206508610"],
Cell[644500, 14039, 331, 5, 32, "Output",ExpressionUUID->"6fc5c9ba-6f25-4b60-ad94-b72864c001a7"],
Cell[644834, 14046, 328, 5, 32, "Output",ExpressionUUID->"90a7bc39-d7ad-4325-bd0a-d75d4d40ae1e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[645199, 14056, 2097, 55, 105, "Input",ExpressionUUID->"b2480cb0-5b31-45a7-8b6c-c5282a966fce"],
Cell[647299, 14113, 2224, 44, 562, "Output",ExpressionUUID->"df4c1fd4-aa47-45fe-915b-3278708b89e3"]
}, Open  ]]
}, Closed]]
}
]
*)


